Constants of motion and fundamental frequencies for elliptic orbits at fourth post-Newtonian order: aligned-spin contributions

For eccentric systems with aligned spins, we compute all spin contributions to the gauge-invariant conservative map between the constants of motion (energy and angular momentum) and the fundamental (radial and azimuthal) frequencies at the fourth post-Newtonian order. This extends the nonspinning map derived in [arXiv:2511.10735] to include terms that are linear, quadratic, cubic, and quartic in spin, as well as the associated spin-deformability parameters. We also obtain derived quantities such as the redshift and gyroscopic invariants, as well as circular links. We notice that the Blanchet-Iyer-Favata post-Newtonian stability criterion that determines the dimensionless frequency of the innermost stable circular orbit (ISCO) is in fact intricately related to the periastron advance for circular orbits. Finally, in the case of unbound orbits, we complete the 4PN scattering angle with all spin contributions.

==> anc/Supplementary_Material.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Constants of motion and fundamental frequencies for elliptic orbits at fourth post-Newtonian order: aligned-spin contributions" (David Trestini and Jan Steinhoff, arXiv:2608.31072v2)*)


(* ::Section::Closed:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Wolfram Mathematica syntax and functions are used (e.g. I, Pi, EulerGamma, Sqrt[...], Log[...]) *)
(*In particular, the derivative of a function "F[X]" is denoted  "Derivative[1][F][X]"*)
(**)
(*"c" denotes the speed of light, "G" the gravitational constant, "m" the total mass, "\[Nu]" the symmetric mass ratio, "\[Delta]" the relative mass difference.*)
(**)
(*In EFT coordinates, the relative position radial and angle of the two bodies are denoted "r" and "\[Phi]",  their time derivatives are denoted "rDot" and "\[Phi]Dot" and their conjugate momenta are denoted "pr" and "p\[Phi]".*)
(**)
(*The coefficients entering the expression of the local radial period and pericenter advance are denoted "A", "B", "C", "D1",  "D2", "D3", "D4", "D5", "D6", "D7", "F", "I1",  "I2", "I3", "I4", "I5", "I6", "I7".*)
(*The coefficients entering the expression of the local radial action are denoted "\[ScriptCapitalA]", "\[ScriptCapitalB]", "\[ScriptCapitalC]", "\[ScriptCapitalD]1", "\[ScriptCapitalD]2", "\[ScriptCapitalD]3", "\[ScriptCapitalD]4", "\[ScriptCapitalD]5", "\[ScriptCapitalD]6", "\[ScriptCapitalD]7".*)
(**)
(*The reduced action variables are denoted "ir","i\[Phi]" and "ir\[Phi]"*)
(*The reduced energy and angular momentum are denoted "\[CurlyEpsilon]" and "j" in the bound case and are decorated with an overbar in the unbound case*)
(*The reduced frequencies are denoted "x" and "\[Iota]"*)
(*The enhancement function entering the 4PN energy is denoted  "\[Lambda]0[e]" --- see arXiv:2511.10735*)
(**)
(*The symmetrized dimensionless spin variables are denoted "\[Chi]p" for the 'plus' case and "\[Chi]m" for the 'minus' case.*)
(*The symmetrized spin-induced deformability (SID) parameters defined in Eq. (2.7) of the paper are denoted "\[Kappa]p", "\[Kappa]m", "\[Lambda]p", "\[Lambda]m", "\[Mu]p" and "\[Mu]m".*)
(**)
(*All results are subdivided into a "point-particle"  (pp) piece, the relevant powers of spin for the case of two black holes (S0, S1, S2, S3, S4, S5, S6, ...), and the spin-induced deformability (SID) corrections.*)
(**)


(* ::Section::Closed:: *)
(*Formatting*)


Format[i\[Phi]] = "\!\(\*SubscriptBox[\(i\), \(\[Phi]\)]\)";
Format[ir] = "\!\(\*SubscriptBox[\(i\), \(r\)]\)";
Format[ir\[Phi]] = "\!\(\*SubscriptBox[\(i\), \(r\[Phi]\)]\)";


Format[\[CurlyEpsilon]$bar]="\!\(\*OverscriptBox[\(\[CurlyEpsilon]\), \(_\)]\)";
Format[j$bar]="\!\(\*OverscriptBox[\(j\), \(_\)]\)";


Format[\[Lambda]0]="\!\(\*SubscriptBox[\(\[Lambda]\), \(0\)]\)";


Format[pr]="\!\(\*SubscriptBox[\(p\), \(r\)]\)";
Format[p\[Phi]]="\!\(\*SubscriptBox[\(p\), \(\[Phi]\)]\)";
Format[rDot]="\!\(\*OverscriptBox[\(r\), \(.\)]\)";
Format[\[Phi]Dot]="\!\(\*OverscriptBox[\(\[Phi]\), \(.\)]\)";


Format[\[ScriptCapitalD]1]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(1\)]\)";
Format[\[ScriptCapitalD]2]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(2\)]\)";
Format[\[ScriptCapitalD]3]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(3\)]\)";
Format[\[ScriptCapitalD]4]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(4\)]\)";
Format[\[ScriptCapitalD]5]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(5\)]\)";
Format[\[ScriptCapitalD]6]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(6\)]\)";
Format[\[ScriptCapitalD]7]="\!\(\*SubscriptBox[\(\[ScriptCapitalD]\), \(7\)]\)";
Format[D1]="\!\(\*SubscriptBox[\(D\), \(1\)]\)";
Format[D2]="\!\(\*SubscriptBox[\(D\), \(2\)]\)";
Format[D3]="\!\(\*SubscriptBox[\(D\), \(3\)]\)";
Format[D4]="\!\(\*SubscriptBox[\(D\), \(4\)]\)";
Format[D5]="\!\(\*SubscriptBox[\(D\), \(5\)]\)";
Format[D6]="\!\(\*SubscriptBox[\(D\), \(6\)]\)";
Format[D7]="\!\(\*SubscriptBox[\(D\), \(7\)]\)";
Format[I1]="\!\(\*SubscriptBox[\(I\), \(1\)]\)";
Format[I2]="\!\(\*SubscriptBox[\(I\), \(2\)]\)";
Format[I3]="\!\(\*SubscriptBox[\(I\), \(3\)]\)";
Format[I4]="\!\(\*SubscriptBox[\(I\), \(4\)]\)";
Format[I5]="\!\(\*SubscriptBox[\(I\), \(5\)]\)";
Format[I6]="\!\(\*SubscriptBox[\(I\), \(6\)]\)";
Format[I7]="\!\(\*SubscriptBox[\(I\), \(7\)]\)";


Format[\[Chi]p]="\!\(\*SubscriptBox[\(\[Chi]\), \(+\)]\)";
Format[\[Chi]m]="\!\(\*SubscriptBox[\(\[Chi]\), \(-\)]\)";
Format[\[Kappa]p]="\!\(\*SubscriptBox[OverscriptBox[\(\[Kappa]\), \(~\)], \(+\)]\)";
Format[\[Kappa]m]="\!\(\*SubscriptBox[OverscriptBox[\(\[Kappa]\), \(~\)], \(-\)]\)";
Format[\[Lambda]p]="\!\(\*SubscriptBox[OverscriptBox[\(\[Lambda]\), \(~\)], \(+\)]\)";
Format[\[Lambda]m]="\!\(\*SubscriptBox[OverscriptBox[\(\[Lambda]\), \(~\)], \(-\)]\)";
Format[\[Mu]p]="\!\(\*SubscriptBox[OverscriptBox[\(\[Mu]\), \(~\)], \(+\)]\)";
Format[\[Mu]m]="\!\(\*SubscriptBox[OverscriptBox[\(\[Mu]\), \(~\)], \(-\)]\)";


(* ::Section:: *)
(*Local dynamics in 'effective field theory' coordinates*)


(* ::Subsection::Closed:: *)
(*Local Hamiltonian in terms of (r, \[Phi], pr, p\[Phi])*)


(* ::Text:: *)
(*The following expressions are not provided in the paper but the decomposition is given in Eqs. (2.3)-(2.5) of the paper. Note that the point-particle piece is only given to 2PN in EFT coordinates*)


H$pp$2PN = (pr^2/2+p\[Phi]^2/(2*r^2)-(G*m^3*\[Nu]^2)/r+(G*m*((-3*p\[Phi]^2)/(2*r^3)-(3*pr^2)/(2*r))+(-1/8*pr^4-p\[Phi]^4/(8*r^4)-(pr^2*p\[Phi]^2)/(4*r^2))/(m^2*\[Nu]^2)+((3*pr^4)/8+(3*p\[Phi]^4)/(8*r^4)+(3*pr^2*p\[Phi]^2)/(4*r^2))/(m^2*\[Nu])+G*m*(-1/2*p\[Phi]^2/r^3-pr^2/r)*\[Nu]+(G^2*m^4*\[Nu]^2)/(2*r^2))/c^2+(G^2*m^2*((11*p\[Phi]^2)/(4*r^4)+(9*pr^2)/(4*r^2))+(G*((-3*p\[Phi]^4)/(8*r^5)-(pr^2*p\[Phi]^2)/r^3-pr^4/r))/m+(pr^6/16+p\[Phi]^6/(16*r^6)+(3*pr^2*p\[Phi]^4)/(16*r^4)+(3*pr^4*p\[Phi]^2)/(16*r^2))/(m^4*\[Nu]^4)+((-5*pr^6)/16-(5*p\[Phi]^6)/(16*r^6)-(15*pr^2*p\[Phi]^4)/(16*r^4)-(15*pr^4*p\[Phi]^2)/(16*r^2))/(m^4*\[Nu]^3)+(((5*pr^6)/16+(5*p\[Phi]^6)/(16*r^6)+(15*pr^2*p\[Phi]^4)/(16*r^4)+(15*pr^4*p\[Phi]^2)/(16*r^2))/m^4+(G*((5*p\[Phi]^4)/(8*r^5)+(5*pr^2*p\[Phi]^2)/(4*r^3)+(5*pr^4)/(8*r)))/m)/\[Nu]^2+(G*((-2*p\[Phi]^4)/r^5-(9*pr^2*p\[Phi]^2)/(2*r^3)-(5*pr^4)/(2*r)))/(m*\[Nu])+G^2*m^2*((3*p\[Phi]^2)/r^4+(9*pr^2)/(2*r^2))*\[Nu]-(G^3*m^5*\[Nu]^2)/(2*r^3)-(G^3*m^5*\[Nu]^3)/(4*r^3))/c^4)/(m*\[Nu]);


H$S1 = ((-((G^2*m^3*p\[Phi]*\[Nu]^2*\[Chi]p)/r^3)+(G^2*m^3*p\[Phi]*\[Nu]*(2*\[Delta]*\[Chi]m+2*\[Chi]p))/r^3)/c^3+((G^3*m^4*p\[Phi]*\[Nu]^2*((-5*\[Delta]*\[Chi]m)/4+(3*\[Chi]p)/4))/r^4+G^2*m*((p\[Phi]^3*((13*\[Delta]*\[Chi]m)/8+(3*\[Chi]p)/8))/r^5+(pr^2*p\[Phi]*((43*\[Delta]*\[Chi]m)/8+(33*\[Chi]p)/8))/r^3)+\[Nu]*((G^3*m^4*p\[Phi]*(-6*\[Delta]*\[Chi]m-6*\[Chi]p))/r^4+G^2*m*((-3*p\[Phi]^3*\[Chi]p)/(4*r^5)-(9*pr^2*p\[Phi]*\[Chi]p)/(4*r^3))))/c^5+(G^3*m^2*((p\[Phi]^3*((-265*\[Delta]*\[Chi]m)/16-(181*\[Chi]p)/16))/r^6+(pr^2*p\[Phi]*(-18*\[Delta]*\[Chi]m-(27*\[Chi]p)/4))/r^4)+(G^2*((pr^4*p\[Phi]*((-17*\[Delta]*\[Chi]m)/8-(5*\[Chi]p)/4))/r^3+(pr^2*p\[Phi]^3*((-19*\[Delta]*\[Chi]m)/8-(5*\[Chi]p)/8))/r^5+(p\[Phi]^5*((-19*\[Delta]*\[Chi]m)/16-(5*\[Chi]p)/16))/r^7))/(m*\[Nu]^2)-(23*G^4*m^5*p\[Phi]*\[Nu]^3*\[Chi]p)/(4*r^5)+(G^4*m^5*p\[Phi]*\[Nu]^2*((21*\[Delta]*\[Chi]m)/2+9*\[Chi]p))/r^5+(G^2*((-5*p\[Phi]^5*\[Chi]p)/(8*r^7)-(19*pr^2*p\[Phi]^3*\[Chi]p)/(8*r^5)-(29*pr^4*p\[Phi]*\[Chi]p)/(8*r^3)))/m+(G^2*((pr^2*p\[Phi]^3*((23*\[Delta]*\[Chi]m)/4-\[Chi]p/2))/r^5+(p\[Phi]^5*((11*\[Delta]*\[Chi]m)/8-\[Chi]p/4))/r^7+(pr^4*p\[Phi]*(10*\[Delta]*\[Chi]m+(29*\[Chi]p)/4))/r^3))/(m*\[Nu])+\[Nu]*((G^4*m^5*p\[Phi]*(12*\[Delta]*\[Chi]m+12*\[Chi]p))/r^5+G^3*m^2*((pr^2*p\[Phi]*((-63*\[Delta]*\[Chi]m)/16-(45*\[Chi]p)/16))/r^4+(p\[Phi]^3*((-17*\[Delta]*\[Chi]m)/16+(167*\[Chi]p)/16))/r^6)))/c^7)/(m*\[Nu]);


H$S2 =(((2*G^3*m^5*\[Nu]^3*\[Chi]m^2)/r^3+(G^3*m^5*\[Nu]^2*(-1/2*\[Chi]m^2-\[Delta]*\[Chi]m*\[Chi]p-\[Chi]p^2/2))/r^3)/c^4+((G^4*m^6*\[Nu]^3*((-23*\[Chi]m^2)/2+\[Delta]*\[Chi]m*\[Chi]p+(5*\[Chi]p^2)/2))/r^4+G^3*m^3*((p\[Phi]^2*((-3*\[Chi]m^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p)/2-(3*\[Chi]p^2)/4))/r^5+(pr^2*((-3*\[Chi]m^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p)/2-(3*\[Chi]p^2)/4))/r^3)+G^3*m^3*\[Nu]*((p\[Phi]^2*((19*\[Chi]m^2)/4+(3*\[Delta]*\[Chi]m*\[Chi]p)/2-\[Chi]p^2/4))/r^5+(pr^2*(-2*\[Chi]m^2+5*\[Chi]p^2))/r^3)+\[Nu]^2*((G^4*m^6*((5*\[Chi]m^2)/2+5*\[Delta]*\[Chi]m*\[Chi]p+(5*\[Chi]p^2)/2))/r^4+G^3*m^3*((p\[Phi]^2*(\[Chi]m^2-\[Chi]p^2))/r^5+(pr^2*(4*\[Chi]m^2+\[Chi]p^2/2))/r^3)))/c^6+((G^5*m^7*\[Nu]^3*((105*\[Chi]m^2)/4-(35*\[Delta]*\[Chi]m*\[Chi]p)/2-(51*\[Chi]p^2)/4))/r^5+(G^5*m^7*\[Nu]^4*((89*\[Chi]m^2)/4+(43*\[Chi]p^2)/4))/r^5+(G^3*m*((p\[Phi]^4*((-11*\[Chi]m^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p)/2))/r^7+(pr^2*p\[Phi]^2*((-25*\[Chi]m^2)/4-(21*\[Delta]*\[Chi]m*\[Chi]p)/2-(27*\[Chi]p^2)/4))/r^5+(pr^4*(\[Chi]m^2/4-(3*\[Delta]*\[Chi]m*\[Chi]p)/2-3*\[Chi]p^2))/r^3))/\[Nu]+(G^3*m*((p\[Phi]^4*((5*\[Chi]m^2)/16+(5*\[Delta]*\[Chi]m*\[Chi]p)/8+(5*\[Chi]p^2)/16))/r^7+(pr^4*((5*\[Chi]m^2)/16+(5*\[Delta]*\[Chi]m*\[Chi]p)/8+(5*\[Chi]p^2)/16))/r^3+(pr^2*p\[Phi]^2*((5*\[Chi]m^2)/8+(5*\[Delta]*\[Chi]m*\[Chi]p)/4+(5*\[Chi]p^2)/8))/r^5))/\[Nu]^2+G^4*m^4*((pr^2*((3*\[Chi]m^2)/4+(3*\[Delta]*\[Chi]m*\[Chi]p)/2+(3*\[Chi]p^2)/4))/r^4+(p\[Phi]^2*((25*\[Chi]m^2)/4+(25*\[Delta]*\[Chi]m*\[Chi]p)/2+(25*\[Chi]p^2)/4))/r^6)+G^3*m*((p\[Phi]^4*((27*\[Chi]m^2)/8+(7*\[Delta]*\[Chi]m*\[Chi]p)/4-(19*\[Chi]p^2)/8))/r^7+(pr^2*p\[Phi]^2*((339*\[Chi]m^2)/16+(13*\[Delta]*\[Chi]m*\[Chi]p)/2+(89*\[Chi]p^2)/16))/r^5+(pr^4*((-45*\[Chi]m^2)/8+(23*\[Delta]*\[Chi]m*\[Chi]p)/8+(29*\[Chi]p^2)/2))/r^3)+\[Nu]*(G^3*m*((pr^2*p\[Phi]^2*(3*\[Chi]m^2-(7*\[Chi]p^2)/2))/r^5+(p\[Phi]^4*((3*\[Chi]m^2)/4-\[Chi]p^2))/r^7+(pr^4*(6*\[Chi]m^2+(5*\[Chi]p^2)/4))/r^3)+G^4*m^4*((pr^2*((79*\[Chi]m^2)/8-(59*\[Delta]*\[Chi]m*\[Chi]p)/4-(221*\[Chi]p^2)/8))/r^4+(p\[Phi]^2*((-211*\[Chi]m^2)/8+(15*\[Delta]*\[Chi]m*\[Chi]p)/4+(41*\[Chi]p^2)/8))/r^6))+\[Nu]^2*((G^5*m^7*((-31*\[Chi]m^2)/4-(31*\[Delta]*\[Chi]m*\[Chi]p)/2-(31*\[Chi]p^2)/4))/r^5+G^4*m^4*((p\[Phi]^2*((-561*\[Chi]m^2)/16-(13*\[Delta]*\[Chi]m*\[Chi]p)/8-(29*\[Chi]p^2)/16))/r^6+(pr^2*((117*\[Chi]m^2)/16+(7*\[Delta]*\[Chi]m*\[Chi]p)/8+(333*\[Chi]p^2)/16))/r^4)))/c^8)/(m*\[Nu]);


H$S3 = ((6*G^4*m^5*p\[Phi]*\[Nu]^3*\[Chi]m^2*\[Chi]p)/r^5+(G^4*m^5*p\[Phi]*\[Nu]^2*(-4*\[Delta]*\[Chi]m^3-(27*\[Chi]m^2*\[Chi]p)/2-3*\[Delta]*\[Chi]m*\[Chi]p^2-(3*\[Chi]p^3)/2))/r^5+(G^4*m^5*p\[Phi]*\[Nu]*(\[Delta]*\[Chi]m^3+3*\[Chi]m^2*\[Chi]p+3*\[Delta]*\[Chi]m*\[Chi]p^2+\[Chi]p^3))/r^5)/(c^7*m*\[Nu]);


H$S4 = ((-6*G^5*m^7*\[Nu]^4*\[Chi]m^4)/r^5+(G^5*m^7*\[Nu]^3*(3*\[Chi]m^4+6*\[Delta]*\[Chi]m^3*\[Chi]p+9*\[Chi]m^2*\[Chi]p^2))/r^5+(G^5*m^7*\[Nu]^2*((-3*\[Chi]m^4)/8-(3*\[Delta]*\[Chi]m^3*\[Chi]p)/2-(9*\[Chi]m^2*\[Chi]p^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p^3)/2-(3*\[Chi]p^4)/8))/r^5)/(c^8*m*\[Nu]);


H$SID = (((G^3*m^5*\[Nu]^2*(-1/2*(\[Delta]*\[Kappa]m*\[Chi]m^2)-(\[Kappa]p*\[Chi]m^2)/2-\[Kappa]m*\[Chi]m*\[Chi]p-\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(\[Kappa]p*\[Chi]p^2)/2))/r^3+(G^3*m^5*\[Nu]^3*(\[Kappa]p*\[Chi]m^2+2*\[Kappa]m*\[Chi]m*\[Chi]p+\[Kappa]p*\[Chi]p^2))/r^3)/c^4+((G^4*m^5*p\[Phi]*\[Nu]^3*(3*\[Kappa]p*\[Chi]m^2*\[Chi]p+6*\[Kappa]m*\[Chi]m*\[Chi]p^2+3*\[Kappa]p*\[Chi]p^3))/r^5+(G^4*m^5*p\[Phi]*\[Nu]^2*(-3*\[Kappa]m*\[Chi]m^3-3*\[Delta]*\[Kappa]p*\[Chi]m^3-3*\[Lambda]m*\[Chi]m^3-\[Delta]*\[Lambda]p*\[Chi]m^3-(9*\[Delta]*\[Kappa]m*\[Chi]m^2*\[Chi]p)/2-(9*\[Kappa]p*\[Chi]m^2*\[Chi]p)/2-3*\[Delta]*\[Lambda]m*\[Chi]m^2*\[Chi]p-9*\[Lambda]p*\[Chi]m^2*\[Chi]p-9*\[Lambda]m*\[Chi]m*\[Chi]p^2-3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^2+(3*\[Delta]*\[Kappa]m*\[Chi]p^3)/2+(3*\[Kappa]p*\[Chi]p^3)/2-\[Delta]*\[Lambda]m*\[Chi]p^3-3*\[Lambda]p*\[Chi]p^3))/r^5+(G^4*m^5*p\[Phi]*\[Nu]*(\[Lambda]m*\[Chi]m^3+\[Delta]*\[Lambda]p*\[Chi]m^3+3*\[Delta]*\[Lambda]m*\[Chi]m^2*\[Chi]p+3*\[Lambda]p*\[Chi]m^2*\[Chi]p+3*\[Lambda]m*\[Chi]m*\[Chi]p^2+3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^2+\[Delta]*\[Lambda]m*\[Chi]p^3+\[Lambda]p*\[Chi]p^3))/r^5)/c^7+((G^4*m^6*\[Nu]^3*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(\[Kappa]p*\[Chi]m^2)/2+\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(\[Kappa]p*\[Chi]p^2)/2))/r^4+G^3*m^3*((p\[Phi]^2*((-3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(3*\[Kappa]p*\[Chi]m^2)/4-(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(3*\[Kappa]p*\[Chi]p^2)/4))/r^5+(pr^2*((-3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(3*\[Kappa]p*\[Chi]m^2)/4-(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(3*\[Kappa]p*\[Chi]p^2)/4))/r^3)+G^3*m^3*\[Nu]*((p\[Phi]^2*((-3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(3*\[Kappa]p*\[Chi]m^2)/4+(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(3*\[Kappa]p*\[Chi]p^2)/4))/r^5+(pr^2*((3*\[Kappa]p*\[Chi]m^2)/2+3*\[Kappa]m*\[Chi]m*\[Chi]p+(3*\[Kappa]p*\[Chi]p^2)/2))/r^3)+\[Nu]^2*((G^4*m^6*((\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(\[Kappa]p*\[Chi]m^2)/2+\[Kappa]m*\[Chi]m*\[Chi]p+\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(\[Kappa]p*\[Chi]p^2)/2))/r^4+G^3*m^3*((p\[Phi]^2*((\[Kappa]p*\[Chi]m^2)/2+\[Kappa]m*\[Chi]m*\[Chi]p+(\[Kappa]p*\[Chi]p^2)/2))/r^5+(pr^2*(2*\[Kappa]p*\[Chi]m^2+4*\[Kappa]m*\[Chi]m*\[Chi]p+2*\[Kappa]p*\[Chi]p^2))/r^3)))/c^6+((G^5*m^7*\[Nu]^4*((299*\[Kappa]p*\[Chi]m^2)/14+(9*\[Kappa]m^2*\[Chi]m^4)/4-(9*\[Kappa]p*\[Chi]m^4)/2-(9*\[Kappa]p^2*\[Chi]m^4)/4-3*\[Lambda]p*\[Chi]m^4-(3*\[Mu]p*\[Chi]m^4)/4+(299*\[Kappa]m*\[Chi]m*\[Chi]p)/7-6*\[Lambda]m*\[Chi]m^3*\[Chi]p-3*\[Mu]m*\[Chi]m^3*\[Chi]p+(299*\[Kappa]p*\[Chi]p^2)/14-(9*\[Kappa]m^2*\[Chi]m^2*\[Chi]p^2)/2+9*\[Kappa]p*\[Chi]m^2*\[Chi]p^2+(9*\[Kappa]p^2*\[Chi]m^2*\[Chi]p^2)/2-(9*\[Mu]p*\[Chi]m^2*\[Chi]p^2)/2+6*\[Lambda]m*\[Chi]m*\[Chi]p^3-3*\[Mu]m*\[Chi]m*\[Chi]p^3+(9*\[Kappa]m^2*\[Chi]p^4)/4-(9*\[Kappa]p*\[Chi]p^4)/2-(9*\[Kappa]p^2*\[Chi]p^4)/4+3*\[Lambda]p*\[Chi]p^4-(3*\[Mu]p*\[Chi]p^4)/4))/r^5+(G^5*m^7*\[Nu]^3*((-409*\[Delta]*\[Kappa]m*\[Chi]m^2)/28-(363*\[Kappa]p*\[Chi]m^2)/28+(3*\[Delta]*\[Lambda]m*\[Chi]m^4)/2+(3*\[Lambda]p*\[Chi]m^4)/2+(3*\[Delta]*\[Mu]m*\[Chi]m^4)/4+(3*\[Mu]p*\[Chi]m^4)/2-(363*\[Kappa]m*\[Chi]m*\[Chi]p)/14-(409*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/14+3*\[Lambda]m*\[Chi]m^3*\[Chi]p+3*\[Delta]*\[Lambda]p*\[Chi]m^3*\[Chi]p+6*\[Mu]m*\[Chi]m^3*\[Chi]p+3*\[Delta]*\[Mu]p*\[Chi]m^3*\[Chi]p-(409*\[Delta]*\[Kappa]m*\[Chi]p^2)/28-(363*\[Kappa]p*\[Chi]p^2)/28+(9*\[Delta]*\[Mu]m*\[Chi]m^2*\[Chi]p^2)/2+9*\[Mu]p*\[Chi]m^2*\[Chi]p^2-3*\[Lambda]m*\[Chi]m*\[Chi]p^3-3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^3+6*\[Mu]m*\[Chi]m*\[Chi]p^3+3*\[Delta]*\[Mu]p*\[Chi]m*\[Chi]p^3-(3*\[Delta]*\[Lambda]m*\[Chi]p^4)/2-(3*\[Lambda]p*\[Chi]p^4)/2+(3*\[Delta]*\[Mu]m*\[Chi]p^4)/4+(3*\[Mu]p*\[Chi]p^4)/2))/r^5+(G^3*m*((pr^2*p\[Phi]^2*((-9*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(7*\[Kappa]p*\[Chi]m^2)/2-7*\[Kappa]m*\[Chi]m*\[Chi]p-(9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(7*\[Kappa]p*\[Chi]p^2)/2))/r^5+(p\[Phi]^4*((-3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-(17*\[Kappa]p*\[Chi]m^2)/8-(17*\[Kappa]m*\[Chi]m*\[Chi]p)/4-3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(17*\[Kappa]p*\[Chi]p^2)/8))/r^7+(pr^4*((-3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(11*\[Kappa]p*\[Chi]m^2)/8-(11*\[Kappa]m*\[Chi]m*\[Chi]p)/4-(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(11*\[Kappa]p*\[Chi]p^2)/8))/r^3))/\[Nu]+(G^3*m*((p\[Phi]^4*((5*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(5*\[Kappa]p*\[Chi]m^2)/16+(5*\[Kappa]m*\[Chi]m*\[Chi]p)/8+(5*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8+(5*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(5*\[Kappa]p*\[Chi]p^2)/16))/r^7+(pr^4*((5*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(5*\[Kappa]p*\[Chi]m^2)/16+(5*\[Kappa]m*\[Chi]m*\[Chi]p)/8+(5*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8+(5*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(5*\[Kappa]p*\[Chi]p^2)/16))/r^3+(pr^2*p\[Phi]^2*((5*\[Delta]*\[Kappa]m*\[Chi]m^2)/8+(5*\[Kappa]p*\[Chi]m^2)/8+(5*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(5*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4+(5*\[Delta]*\[Kappa]m*\[Chi]p^2)/8+(5*\[Kappa]p*\[Chi]p^2)/8))/r^5))/\[Nu]^2+G^4*m^4*((pr^2*((9*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(9*\[Kappa]p*\[Chi]m^2)/4+(9*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(9*\[Kappa]p*\[Chi]p^2)/4))/r^4+(p\[Phi]^2*((5*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(5*\[Kappa]p*\[Chi]m^2)/2+5*\[Kappa]m*\[Chi]m*\[Chi]p+5*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(5*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(5*\[Kappa]p*\[Chi]p^2)/2))/r^6)+G^3*m*((p\[Phi]^4*((-15*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(25*\[Kappa]p*\[Chi]m^2)/16+(25*\[Kappa]m*\[Chi]m*\[Chi]p)/8-(15*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8-(15*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(25*\[Kappa]p*\[Chi]p^2)/16))/r^7+(pr^2*p\[Phi]^2*((-9*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(11*\[Kappa]p*\[Chi]m^2)/4+(11*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(11*\[Kappa]p*\[Chi]p^2)/4))/r^5+(pr^4*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+4*\[Kappa]p*\[Chi]m^2+8*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+4*\[Kappa]p*\[Chi]p^2))/r^3)+\[Nu]*(G^3*m*((p\[Phi]^4*((3*\[Kappa]p*\[Chi]m^2)/8+(3*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(3*\[Kappa]p*\[Chi]p^2)/8))/r^7+(pr^2*p\[Phi]^2*((3*\[Kappa]p*\[Chi]m^2)/2+3*\[Kappa]m*\[Chi]m*\[Chi]p+(3*\[Kappa]p*\[Chi]p^2)/2))/r^5+(pr^4*(3*\[Kappa]p*\[Chi]m^2+6*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Kappa]p*\[Chi]p^2))/r^3)+G^4*m^4*((pr^2*((-203*\[Delta]*\[Kappa]m*\[Chi]m^2)/8-(239*\[Kappa]p*\[Chi]m^2)/8-(239*\[Kappa]m*\[Chi]m*\[Chi]p)/4-(203*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4-(203*\[Delta]*\[Kappa]m*\[Chi]p^2)/8-(239*\[Kappa]p*\[Chi]p^2)/8))/r^4+(p\[Phi]^2*((151*\[Delta]*\[Kappa]m*\[Chi]m^2)/8+(111*\[Kappa]p*\[Chi]m^2)/8+(111*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(151*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4+(151*\[Delta]*\[Kappa]m*\[Chi]p^2)/8+(111*\[Kappa]p*\[Chi]p^2)/8))/r^6))+\[Nu]^2*((G^5*m^7*((-23*\[Delta]*\[Kappa]m*\[Chi]m^2)/28-(23*\[Kappa]p*\[Chi]m^2)/28-(3*\[Delta]*\[Mu]m*\[Chi]m^4)/8-(3*\[Mu]p*\[Chi]m^4)/8-(23*\[Kappa]m*\[Chi]m*\[Chi]p)/14-(23*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/14-(3*\[Mu]m*\[Chi]m^3*\[Chi]p)/2-(3*\[Delta]*\[Mu]p*\[Chi]m^3*\[Chi]p)/2-(23*\[Delta]*\[Kappa]m*\[Chi]p^2)/28-(23*\[Kappa]p*\[Chi]p^2)/28-(9*\[Delta]*\[Mu]m*\[Chi]m^2*\[Chi]p^2)/4-(9*\[Mu]p*\[Chi]m^2*\[Chi]p^2)/4-(3*\[Mu]m*\[Chi]m*\[Chi]p^3)/2-(3*\[Delta]*\[Mu]p*\[Chi]m*\[Chi]p^3)/2-(3*\[Delta]*\[Mu]m*\[Chi]p^4)/8-(3*\[Mu]p*\[Chi]p^4)/8))/r^5+G^4*m^4*((p\[Phi]^2*((5*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(51*\[Kappa]p*\[Chi]m^2)/2-51*\[Kappa]m*\[Chi]m*\[Chi]p+(5*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(5*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(51*\[Kappa]p*\[Chi]p^2)/2))/r^6+(pr^2*((13*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(99*\[Kappa]p*\[Chi]m^2)/2+99*\[Kappa]m*\[Chi]m*\[Chi]p+(13*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(13*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(99*\[Kappa]p*\[Chi]p^2)/2))/r^4)))/c^8)/(m*\[Nu]);


(* ::Subsection:: *)
(*Local radial momentum, angular momenta and energy in terms of dr/dt and d\[Phi]/dt*)


(* ::Subsubsection::Closed:: *)
(*Radial momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.1a) of the paper*)


pr$pp$2PN = m*rDot*\[Nu]*(1+(rDot^2*(1/2-(3*\[Nu])/2)+(G*m*(3+2*\[Nu]))/r+r^2*(1/2-(3*\[Nu])/2)*\[Phi]Dot^2)/c^2+((G^2*m^2*(9/2+3*\[Nu]+4*\[Nu]^2))/r^2+rDot^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)+G*m*r*(7/2-6*\[Nu]-7*\[Nu]^2)*\[Phi]Dot^2+r^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)*\[Phi]Dot^4+rDot^2*((G*m*(7/2-4*\[Nu]-8*\[Nu]^2))/r+r^2*(3/4-(21*\[Nu])/4+(39*\[Nu]^2)/4)*\[Phi]Dot^2))/c^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


pr$S1 = m*rDot*\[Nu]*((G^2*m^2*\[Phi]Dot*(-2*\[Delta]*\[Chi]m+\[Nu]*((-19*\[Delta]*\[Chi]m)/4-(5*\[Chi]p)/4)-2*\[Chi]p+(3*\[Nu]^2*\[Chi]p)/2))/(c^5*r)+((G^2*m^2*rDot^2*\[Phi]Dot*(-3*\[Delta]*\[Chi]m-3*\[Chi]p-(13*\[Nu]^3*\[Chi]p)/2+\[Nu]*((-11*\[Delta]*\[Chi]m)/4+(11*\[Chi]p)/4)+\[Nu]^2*((71*\[Delta]*\[Chi]m)/4+(37*\[Chi]p)/4)))/r+G^2*m^2*r*\[Phi]Dot^3*(-3*\[Delta]*\[Chi]m-3*\[Chi]p-(11*\[Nu]^3*\[Chi]p)/4+\[Nu]^2*((25*\[Delta]*\[Chi]m)/2+\[Chi]p)+\[Nu]*((19*\[Delta]*\[Chi]m)/4+(41*\[Chi]p)/4))+(G^3*m^3*\[Phi]Dot*(-8*\[Delta]*\[Chi]m+\[Nu]*((-107*\[Delta]*\[Chi]m)/2-(97*\[Chi]p)/2)-8*\[Chi]p+(17*\[Nu]^3*\[Chi]p)/2+\[Nu]^2*((-173*\[Delta]*\[Chi]m)/8+(185*\[Chi]p)/8)))/r^2)/c^7);


(* ::Text:: *)
(*The following expression is not given in the paper*)


pr$S2 = m*rDot*\[Nu]*((G^3*m^3*((3*\[Chi]m^2)/2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2+\[Nu]*(4*\[Chi]m^2-10*\[Chi]p^2)+\[Nu]^2*(-8*\[Chi]m^2-\[Chi]p^2)))/(c^6*r^3)+((G^3*m^3*rDot^2*((7*\[Chi]m^2)/4+(7*\[Delta]*\[Chi]m*\[Chi]p)/2+(7*\[Chi]p^2)/4+\[Nu]^2*((-35*\[Chi]m^2)/2-(23*\[Delta]*\[Chi]m*\[Chi]p)/2)+\[Nu]*(-2*\[Chi]m^2-12*\[Delta]*\[Chi]m*\[Chi]p-17*\[Chi]p^2)+\[Nu]^3*(24*\[Chi]m^2+\[Chi]p^2)))/r^3+(G^4*m^4*((19*\[Chi]m^2)/2+19*\[Delta]*\[Chi]m*\[Chi]p+(19*\[Chi]p^2)/2+\[Nu]^2*((-869*\[Chi]m^2)/8-(31*\[Delta]*\[Chi]m*\[Chi]p)/2-(787*\[Chi]p^2)/8)+\[Nu]^3*(-32*\[Chi]m^2-\[Chi]p^2)+\[Nu]*((71*\[Chi]m^2)/4+(131*\[Delta]*\[Chi]m*\[Chi]p)/2+(39*\[Chi]p^2)/4)))/r^4+(G^3*m^3*\[Phi]Dot^2*((7*\[Chi]m^2)/4+(7*\[Delta]*\[Chi]m*\[Chi]p)/2+(7*\[Chi]p^2)/4+\[Nu]*(-2*\[Chi]m^2-5*\[Chi]p^2)+\[Nu]^3*(24*\[Chi]m^2+4*\[Chi]p^2)+\[Nu]^2*((-287*\[Chi]m^2)/8-4*\[Delta]*\[Chi]m*\[Chi]p+(147*\[Chi]p^2)/8)))/r)/c^8);


(* ::Text:: *)
(*The following expression is not given in the paper*)


pr$S3 = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


pr$S4 = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


pr$SID = m*rDot*\[Nu]*((G^3*m^3*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(3*\[Kappa]p*\[Chi]m^2)/2+3*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(3*\[Kappa]p*\[Chi]p^2)/2+\[Nu]^2*(-4*\[Kappa]p*\[Chi]m^2-8*\[Kappa]m*\[Chi]m*\[Chi]p-4*\[Kappa]p*\[Chi]p^2)+\[Nu]*(-3*\[Kappa]p*\[Chi]m^2-6*\[Kappa]m*\[Chi]m*\[Chi]p-3*\[Kappa]p*\[Chi]p^2)))/(c^6*r^3)+((G^3*m^3*rDot^2*((7*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(7*\[Kappa]p*\[Chi]m^2)/4+(7*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(7*\[Kappa]p*\[Chi]p^2)/4+\[Nu]*(-6*\[Delta]*\[Kappa]m*\[Chi]m^2-(19*\[Kappa]p*\[Chi]m^2)/2-19*\[Kappa]m*\[Chi]m*\[Chi]p-12*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-6*\[Delta]*\[Kappa]m*\[Chi]p^2-(19*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^2*(-6*\[Delta]*\[Kappa]m*\[Chi]m^2-6*\[Kappa]p*\[Chi]m^2-12*\[Kappa]m*\[Chi]m*\[Chi]p-12*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-6*\[Delta]*\[Kappa]m*\[Chi]p^2-6*\[Kappa]p*\[Chi]p^2)+\[Nu]^3*(12*\[Kappa]p*\[Chi]m^2+24*\[Kappa]m*\[Chi]m*\[Chi]p+12*\[Kappa]p*\[Chi]p^2)))/r^3+(G^3*m^3*\[Phi]Dot^2*((7*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(7*\[Kappa]p*\[Chi]m^2)/4+(7*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(7*\[Kappa]p*\[Chi]p^2)/4+\[Nu]*(-3*\[Delta]*\[Kappa]m*\[Chi]m^2-(13*\[Kappa]p*\[Chi]m^2)/2-13*\[Kappa]m*\[Chi]m*\[Chi]p-6*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-3*\[Delta]*\[Kappa]m*\[Chi]p^2-(13*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^2*(3*\[Kappa]p*\[Chi]m^2+6*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Kappa]p*\[Chi]p^2)+\[Nu]^3*(12*\[Kappa]p*\[Chi]m^2+24*\[Kappa]m*\[Chi]m*\[Chi]p+12*\[Kappa]p*\[Chi]p^2)))/r+(G^4*m^4*((9*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(9*\[Kappa]p*\[Chi]m^2)/2+9*\[Kappa]m*\[Chi]m*\[Chi]p+9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(9*\[Kappa]p*\[Chi]p^2)/2+\[Nu]^2*((-13*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-135*\[Kappa]p*\[Chi]m^2-270*\[Kappa]m*\[Chi]m*\[Chi]p-13*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(13*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-135*\[Kappa]p*\[Chi]p^2)+\[Nu]^3*(-16*\[Kappa]p*\[Chi]m^2-32*\[Kappa]m*\[Chi]m*\[Chi]p-16*\[Kappa]p*\[Chi]p^2)+\[Nu]*((227*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(191*\[Kappa]p*\[Chi]m^2)/4+(191*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(227*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(227*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(191*\[Kappa]p*\[Chi]p^2)/4)))/r^4)/c^8);


(* ::Subsubsection::Closed:: *)
(*Angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.1b) of the paper*)


p\[Phi]$pp$2PN = m*r^2*\[Nu]*\[Phi]Dot*(1+(rDot^2*(1/2-(3*\[Nu])/2)+(G*m*(3+\[Nu]))/r+r^2*(1/2-(3*\[Nu])/2)*\[Phi]Dot^2)/c^2+((G^2*m^2*(7/2+\[Nu]^2))/r^2+rDot^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)+G*m*r*(7/2-8*\[Nu]-(9*\[Nu]^2)/2)*\[Phi]Dot^2+r^4*(3/8-(21*\[Nu])/8+(39*\[Nu]^2)/8)*\[Phi]Dot^4+rDot^2*((G*m*(7/2-6*\[Nu]-7*\[Nu]^2))/r+r^2*(3/4-(21*\[Nu])/4+(39*\[Nu]^2)/4)*\[Phi]Dot^2))/c^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


p\[Phi]$S1 = m*r^2*\[Nu]*\[Phi]Dot*((G^2*m^2*(-2*\[Delta]*\[Chi]m-2*\[Chi]p+\[Nu]*\[Chi]p))/(c^3*r^3*\[Phi]Dot)+((G^2*m^2*rDot^2*(-(\[Delta]*\[Chi]m)+\[Nu]*((-19*\[Delta]*\[Chi]m)/8-(5*\[Chi]p)/8)-\[Chi]p+(3*\[Nu]^2*\[Chi]p)/4))/(r^3*\[Phi]Dot)+(G^3*m^3*(\[Nu]*((-3*\[Delta]*\[Chi]m)/4+\[Chi]p/4)+\[Nu]^2*\[Chi]p))/(r^4*\[Phi]Dot)+(G^2*m^2*\[Phi]Dot*(-3*\[Delta]*\[Chi]m-3*\[Chi]p-(9*\[Nu]^2*\[Chi]p)/4+\[Nu]*((33*\[Delta]*\[Chi]m)/8+(75*\[Chi]p)/8)))/r)/c^5+((G^2*m^2*rDot^4*((-3*\[Delta]*\[Chi]m)/4+\[Nu]*((-11*\[Delta]*\[Chi]m)/16+(11*\[Chi]p)/16)-(3*\[Chi]p)/4-(13*\[Nu]^3*\[Chi]p)/8+\[Nu]^2*((71*\[Delta]*\[Chi]m)/16+(37*\[Chi]p)/16)))/(r^3*\[Phi]Dot)+(G^4*m^4*(-(\[Delta]*\[Chi]m)+\[Nu]*((-3*\[Delta]*\[Chi]m)/4-(7*\[Chi]p)/4)-\[Chi]p+\[Nu]^3*\[Chi]p+\[Nu]^2*((-3*\[Delta]*\[Chi]m)/4+3*\[Chi]p)))/(r^5*\[Phi]Dot)+G^2*m^2*r*\[Phi]Dot^3*((-15*\[Delta]*\[Chi]m)/4+\[Nu]^2*((-305*\[Delta]*\[Chi]m)/16-(745*\[Chi]p)/16)-(15*\[Chi]p)/4+(85*\[Nu]^3*\[Chi]p)/8+\[Nu]*(20*\[Delta]*\[Chi]m+(215*\[Chi]p)/8))+(G^3*m^3*\[Phi]Dot*(-12*\[Delta]*\[Chi]m+\[Nu]^2*((159*\[Delta]*\[Chi]m)/16-(129*\[Chi]p)/16)-12*\[Chi]p-(27*\[Nu]^3*\[Chi]p)/4+\[Nu]*((459*\[Delta]*\[Chi]m)/16+(867*\[Chi]p)/16)))/r^2+rDot^2*((G^3*m^3*(-4*\[Delta]*\[Chi]m+\[Nu]*((-107*\[Delta]*\[Chi]m)/4-(97*\[Chi]p)/4)-4*\[Chi]p+(17*\[Nu]^3*\[Chi]p)/4+\[Nu]^2*((-173*\[Delta]*\[Chi]m)/16+(185*\[Chi]p)/16)))/(r^4*\[Phi]Dot)+(G^2*m^2*\[Phi]Dot*((-9*\[Delta]*\[Chi]m)/2-(9*\[Chi]p)/2-(33*\[Nu]^3*\[Chi]p)/8+\[Nu]^2*((75*\[Delta]*\[Chi]m)/4+(3*\[Chi]p)/2)+\[Nu]*((57*\[Delta]*\[Chi]m)/8+(123*\[Chi]p)/8)))/r))/c^7);


(* ::Text:: *)
(*The following expression is not given in the paper*)


p\[Phi]$S2 = m*r^2*\[Nu]*\[Phi]Dot*((G^3*m^3*((3*\[Chi]m^2)/2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2+\[Nu]*((-19*\[Chi]m^2)/2-3*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2/2)+\[Nu]^2*(-2*\[Chi]m^2+2*\[Chi]p^2)))/(c^6*r^3)+((G^3*m^3*\[Phi]Dot^2*((7*\[Chi]m^2)/4+(7*\[Delta]*\[Chi]m*\[Chi]p)/2+(7*\[Chi]p^2)/4+\[Nu]^3*(9*\[Chi]m^2-8*\[Chi]p^2)+\[Nu]*(-17*\[Chi]m^2-18*\[Delta]*\[Chi]m*\[Chi]p-8*\[Chi]p^2)+\[Nu]^2*((79*\[Chi]m^2)/2+11*\[Delta]*\[Chi]m*\[Chi]p+(21*\[Chi]p^2)/2)))/r+(G^3*m^3*rDot^2*((7*\[Chi]m^2)/4+(7*\[Delta]*\[Chi]m*\[Chi]p)/2+(7*\[Chi]p^2)/4+\[Nu]*(-2*\[Chi]m^2-5*\[Chi]p^2)+\[Nu]^3*(24*\[Chi]m^2+4*\[Chi]p^2)+\[Nu]^2*((-287*\[Chi]m^2)/8-4*\[Delta]*\[Chi]m*\[Chi]p+(147*\[Chi]p^2)/8)))/r^3+(G^4*m^4*((5*\[Chi]m^2)/2+5*\[Delta]*\[Chi]m*\[Chi]p+(5*\[Chi]p^2)/2+\[Nu]*((-95*\[Chi]m^2)/4-(75*\[Delta]*\[Chi]m*\[Chi]p)/2-(95*\[Chi]p^2)/4)+\[Nu]^3*(-4*\[Chi]m^2+4*\[Chi]p^2)+\[Nu]^2*((265*\[Chi]m^2)/8-(7*\[Delta]*\[Chi]m*\[Chi]p)/2+(199*\[Chi]p^2)/8)))/r^4)/c^8);


(* ::Text:: *)
(*The following expression is not given in the paper*)


p\[Phi]$S3 = (G^4*m^5*\[Nu]*(-(\[Delta]*\[Chi]m^3)-3*\[Chi]m^2*\[Chi]p-6*\[Nu]^2*\[Chi]m^2*\[Chi]p-3*\[Delta]*\[Chi]m*\[Chi]p^2-\[Chi]p^3+\[Nu]*(4*\[Delta]*\[Chi]m^3+(27*\[Chi]m^2*\[Chi]p)/2+3*\[Delta]*\[Chi]m*\[Chi]p^2+(3*\[Chi]p^3)/2)))/(c^7*r^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


p\[Phi]$S4 = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


p\[Phi]$SID = m*r^2*\[Nu]*\[Phi]Dot*((G^3*m^3*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(3*\[Kappa]p*\[Chi]m^2)/2+3*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(3*\[Kappa]p*\[Chi]p^2)/2+\[Nu]*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-(3*\[Kappa]p*\[Chi]m^2)/2-3*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(3*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^2*(-(\[Kappa]p*\[Chi]m^2)-2*\[Kappa]m*\[Chi]m*\[Chi]p-\[Kappa]p*\[Chi]p^2)))/(c^6*r^3)+(G^4*m^4*(-(\[Lambda]m*\[Chi]m^3)-\[Delta]*\[Lambda]p*\[Chi]m^3-3*\[Delta]*\[Lambda]m*\[Chi]m^2*\[Chi]p-3*\[Lambda]p*\[Chi]m^2*\[Chi]p-3*\[Lambda]m*\[Chi]m*\[Chi]p^2-3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^2-\[Delta]*\[Lambda]m*\[Chi]p^3-\[Lambda]p*\[Chi]p^3+\[Nu]^2*(-3*\[Kappa]p*\[Chi]m^2*\[Chi]p-6*\[Kappa]m*\[Chi]m*\[Chi]p^2-3*\[Kappa]p*\[Chi]p^3)+\[Nu]*(3*\[Kappa]m*\[Chi]m^3+3*\[Delta]*\[Kappa]p*\[Chi]m^3+3*\[Lambda]m*\[Chi]m^3+\[Delta]*\[Lambda]p*\[Chi]m^3+(9*\[Delta]*\[Kappa]m*\[Chi]m^2*\[Chi]p)/2+(9*\[Kappa]p*\[Chi]m^2*\[Chi]p)/2+3*\[Delta]*\[Lambda]m*\[Chi]m^2*\[Chi]p+9*\[Lambda]p*\[Chi]m^2*\[Chi]p+9*\[Lambda]m*\[Chi]m*\[Chi]p^2+3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^2-(3*\[Delta]*\[Kappa]m*\[Chi]p^3)/2-(3*\[Kappa]p*\[Chi]p^3)/2+\[Delta]*\[Lambda]m*\[Chi]p^3+3*\[Lambda]p*\[Chi]p^3)))/(c^7*r^5*\[Phi]Dot)+((G^3*m^3*\[Phi]Dot^2*((7*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(7*\[Kappa]p*\[Chi]m^2)/4+(7*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(7*\[Kappa]p*\[Chi]p^2)/4+\[Nu]*((-7*\[Kappa]p*\[Chi]m^2)/2-7*\[Kappa]m*\[Chi]m*\[Chi]p-(7*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^2*((-21*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(3*\[Kappa]p*\[Chi]m^2)/4+(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(21*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(21*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(3*\[Kappa]p*\[Chi]p^2)/4)+\[Nu]^3*((9*\[Kappa]p*\[Chi]m^2)/2+9*\[Kappa]m*\[Chi]m*\[Chi]p+(9*\[Kappa]p*\[Chi]p^2)/2)))/r+(G^3*m^3*rDot^2*((7*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(7*\[Kappa]p*\[Chi]m^2)/4+(7*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(7*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(7*\[Kappa]p*\[Chi]p^2)/4+\[Nu]*(-3*\[Delta]*\[Kappa]m*\[Chi]m^2-(13*\[Kappa]p*\[Chi]m^2)/2-13*\[Kappa]m*\[Chi]m*\[Chi]p-6*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-3*\[Delta]*\[Kappa]m*\[Chi]p^2-(13*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^2*(3*\[Kappa]p*\[Chi]m^2+6*\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Kappa]p*\[Chi]p^2)+\[Nu]^3*(12*\[Kappa]p*\[Chi]m^2+24*\[Kappa]m*\[Chi]m*\[Chi]p+12*\[Kappa]p*\[Chi]p^2)))/r^3+(G^4*m^4*(4*\[Delta]*\[Kappa]m*\[Chi]m^2+4*\[Kappa]p*\[Chi]m^2+8*\[Kappa]m*\[Chi]m*\[Chi]p+8*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+4*\[Delta]*\[Kappa]m*\[Chi]p^2+4*\[Kappa]p*\[Chi]p^2+\[Nu]*((-103*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(135*\[Kappa]p*\[Chi]m^2)/4-(135*\[Kappa]m*\[Chi]m*\[Chi]p)/2-(103*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(103*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(135*\[Kappa]p*\[Chi]p^2)/4)+\[Nu]^3*(-2*\[Kappa]p*\[Chi]m^2-4*\[Kappa]m*\[Chi]m*\[Chi]p-2*\[Kappa]p*\[Chi]p^2)+\[Nu]^2*((\[Delta]*\[Kappa]m*\[Chi]m^2)/2+42*\[Kappa]p*\[Chi]m^2+84*\[Kappa]m*\[Chi]m*\[Chi]p+\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*\[Chi]p^2)/2+42*\[Kappa]p*\[Chi]p^2)))/r^4)/c^8);


(* ::Subsubsection::Closed:: *)
(*Energy*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.2) of the paper*)


E$pp$2PN$rDot\[Phi]Dot = m*\[Nu]*(-((G*m)/r)+rDot^2/2+(r^2*\[Phi]Dot^2)/2+((G^2*m^2)/(2*r^2)+rDot^4*(3/8-(9*\[Nu])/8)+G*m*r*(3/2+\[Nu]/2)*\[Phi]Dot^2+r^4*(3/8-(9*\[Nu])/8)*\[Phi]Dot^4+rDot^2*((G*m*(3/2+\[Nu]))/r+r^2*(3/4-(9*\[Nu])/4)*\[Phi]Dot^2))/c^2+((G^3*m^3*(-1/2-\[Nu]/4))/r^3+rDot^6*(5/16-(35*\[Nu])/16+(65*\[Nu]^2)/16)+G^2*m^2*(7/4+\[Nu]^2/2)*\[Phi]Dot^2+G*m*r^3*(21/8-6*\[Nu]-(27*\[Nu]^2)/8)*\[Phi]Dot^4+r^6*(5/16-(35*\[Nu])/16+(65*\[Nu]^2)/16)*\[Phi]Dot^6+rDot^4*((G*m*(21/8-3*\[Nu]-6*\[Nu]^2))/r+r^2*(15/16-(105*\[Nu])/16+(195*\[Nu]^2)/16)*\[Phi]Dot^2)+rDot^2*((G^2*m^2*(9/4+(3*\[Nu])/2+2*\[Nu]^2))/r^2+G*m*r*(21/4-9*\[Nu]-(21*\[Nu]^2)/2)*\[Phi]Dot^2+r^4*(15/16-(105*\[Nu])/16+(195*\[Nu]^2)/16)*\[Phi]Dot^4))/c^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


E$S1$rDot\[Phi]Dot = m*\[Nu]*(((G^2*m^2*rDot^2*\[Phi]Dot*(-2*\[Delta]*\[Chi]m+\[Nu]*((-19*\[Delta]*\[Chi]m)/4-(5*\[Chi]p)/4)-2*\[Chi]p+(3*\[Nu]^2*\[Chi]p)/2))/r+G^2*m^2*r*\[Phi]Dot^3*(-2*\[Delta]*\[Chi]m-2*\[Chi]p-(3*\[Nu]^2*\[Chi]p)/2+\[Nu]*((11*\[Delta]*\[Chi]m)/4+(25*\[Chi]p)/4)))/c^5+((G^2*m^2*rDot^4*\[Phi]Dot*(-3*\[Delta]*\[Chi]m-3*\[Chi]p-(13*\[Nu]^3*\[Chi]p)/2+\[Nu]*((-11*\[Delta]*\[Chi]m)/4+(11*\[Chi]p)/4)+\[Nu]^2*((71*\[Delta]*\[Chi]m)/4+(37*\[Chi]p)/4)))/r+G^2*m^2*r^3*\[Phi]Dot^5*(-3*\[Delta]*\[Chi]m+\[Nu]^2*((-61*\[Delta]*\[Chi]m)/4-(149*\[Chi]p)/4)-3*\[Chi]p+(17*\[Nu]^3*\[Chi]p)/2+\[Nu]*(16*\[Delta]*\[Chi]m+(43*\[Chi]p)/2))+G^3*m^3*\[Phi]Dot^3*(-8*\[Delta]*\[Chi]m+\[Nu]^2*((53*\[Delta]*\[Chi]m)/8-(43*\[Chi]p)/8)-8*\[Chi]p-(9*\[Nu]^3*\[Chi]p)/2+\[Nu]*((153*\[Delta]*\[Chi]m)/8+(289*\[Chi]p)/8))+rDot^2*(G^2*m^2*r*\[Phi]Dot^3*(-6*\[Delta]*\[Chi]m-6*\[Chi]p-(11*\[Nu]^3*\[Chi]p)/2+\[Nu]^2*(25*\[Delta]*\[Chi]m+2*\[Chi]p)+\[Nu]*((19*\[Delta]*\[Chi]m)/2+(41*\[Chi]p)/2))+(G^3*m^3*\[Phi]Dot*(-8*\[Delta]*\[Chi]m+\[Nu]*((-107*\[Delta]*\[Chi]m)/2-(97*\[Chi]p)/2)-8*\[Chi]p+(17*\[Nu]^3*\[Chi]p)/2+\[Nu]^2*((-173*\[Delta]*\[Chi]m)/8+(185*\[Chi]p)/8)))/r^2))/c^7);


(* ::Text:: *)
(*The following expression is not given in the paper*)


E$S2$rDot\[Phi]Dot = m*\[Nu]*((G^3*m^3*(-1/2*\[Chi]m^2+2*\[Nu]*\[Chi]m^2-\[Delta]*\[Chi]m*\[Chi]p-\[Chi]p^2/2))/(c^4*r^3)+((G^3*m^3*rDot^2*((3*\[Chi]m^2)/4+(3*\[Delta]*\[Chi]m*\[Chi]p)/2+(3*\[Chi]p^2)/4+\[Nu]*(2*\[Chi]m^2-5*\[Chi]p^2)+\[Nu]^2*(-4*\[Chi]m^2-\[Chi]p^2/2)))/r^3+(G^3*m^3*\[Phi]Dot^2*((3*\[Chi]m^2)/4+(3*\[Delta]*\[Chi]m*\[Chi]p)/2+(3*\[Chi]p^2)/4+\[Nu]*((-19*\[Chi]m^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p)/2+\[Chi]p^2/4)+\[Nu]^2*(-\[Chi]m^2+\[Chi]p^2)))/r+(G^4*m^4*(\[Chi]m^2/2+\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2/2-(\[Nu]^2*\[Chi]p^2)/2+\[Nu]*((-7*\[Chi]m^2)/2+3*\[Delta]*\[Chi]m*\[Chi]p+(9*\[Chi]p^2)/2)))/r^4)/c^6+((G^3*m^3*rDot^4*((21*\[Chi]m^2)/16+(21*\[Delta]*\[Chi]m*\[Chi]p)/8+(21*\[Chi]p^2)/16+\[Nu]^2*((-105*\[Chi]m^2)/8-(69*\[Delta]*\[Chi]m*\[Chi]p)/8)+\[Nu]*((-3*\[Chi]m^2)/2-9*\[Delta]*\[Chi]m*\[Chi]p-(51*\[Chi]p^2)/4)+\[Nu]^3*(18*\[Chi]m^2+(3*\[Chi]p^2)/4)))/r^3+G^3*m^3*r*\[Phi]Dot^4*((21*\[Chi]m^2)/16+(21*\[Delta]*\[Chi]m*\[Chi]p)/8+(21*\[Chi]p^2)/16+\[Nu]^3*((27*\[Chi]m^2)/4-6*\[Chi]p^2)+\[Nu]*((-51*\[Chi]m^2)/4-(27*\[Delta]*\[Chi]m*\[Chi]p)/2-6*\[Chi]p^2)+\[Nu]^2*((237*\[Chi]m^2)/8+(33*\[Delta]*\[Chi]m*\[Chi]p)/4+(63*\[Chi]p^2)/8))+(G^5*m^5*((-7*\[Chi]m^2)/4-(7*\[Delta]*\[Chi]m*\[Chi]p)/2-(7*\[Chi]p^2)/4-(\[Nu]^3*\[Chi]p^2)/2+\[Nu]*((11*\[Chi]m^2)/4-(41*\[Delta]*\[Chi]m*\[Chi]p)/2-(65*\[Chi]p^2)/4)+\[Nu]^2*((81*\[Chi]m^2)/4+(3*\[Delta]*\[Chi]m*\[Chi]p)/4+12*\[Chi]p^2)))/r^5+(G^4*m^4*\[Phi]Dot^2*((5*\[Chi]m^2)/4+(5*\[Delta]*\[Chi]m*\[Chi]p)/2+(5*\[Chi]p^2)/4+\[Nu]*((-95*\[Chi]m^2)/8-(75*\[Delta]*\[Chi]m*\[Chi]p)/4-(95*\[Chi]p^2)/8)+\[Nu]^3*(-2*\[Chi]m^2+2*\[Chi]p^2)+\[Nu]^2*((265*\[Chi]m^2)/16-(7*\[Delta]*\[Chi]m*\[Chi]p)/4+(199*\[Chi]p^2)/16)))/r^2+rDot^2*((G^4*m^4*((19*\[Chi]m^2)/4+(19*\[Delta]*\[Chi]m*\[Chi]p)/2+(19*\[Chi]p^2)/4+\[Nu]^2*((-869*\[Chi]m^2)/16-(31*\[Delta]*\[Chi]m*\[Chi]p)/4-(787*\[Chi]p^2)/16)+\[Nu]^3*(-16*\[Chi]m^2-\[Chi]p^2/2)+\[Nu]*((71*\[Chi]m^2)/8+(131*\[Delta]*\[Chi]m*\[Chi]p)/4+(39*\[Chi]p^2)/8)))/r^4+(G^3*m^3*\[Phi]Dot^2*((21*\[Chi]m^2)/8+(21*\[Delta]*\[Chi]m*\[Chi]p)/4+(21*\[Chi]p^2)/8+\[Nu]*(-3*\[Chi]m^2-(15*\[Chi]p^2)/2)+\[Nu]^3*(36*\[Chi]m^2+6*\[Chi]p^2)+\[Nu]^2*((-861*\[Chi]m^2)/16-6*\[Delta]*\[Chi]m*\[Chi]p+(441*\[Chi]p^2)/16)))/r))/c^8);


(* ::Text:: *)
(*The following expression is not given in the paper*)


E$S3$rDot\[Phi]Dot = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


E$S4$rDot\[Phi]Dot = (G^5*m^6*\[Nu]*((-3*\[Chi]m^4)/8-6*\[Nu]^2*\[Chi]m^4-(3*\[Delta]*\[Chi]m^3*\[Chi]p)/2-(9*\[Chi]m^2*\[Chi]p^2)/4-(3*\[Delta]*\[Chi]m*\[Chi]p^3)/2-(3*\[Chi]p^4)/8+\[Nu]*(3*\[Chi]m^4+6*\[Delta]*\[Chi]m^3*\[Chi]p+9*\[Chi]m^2*\[Chi]p^2)))/(c^8*r^5);


(* ::Text:: *)
(*The following expression is not given in the paper*)


E$SID$rDot\[Phi]Dot = m*\[Nu]*((G^3*m^3*(-1/2*(\[Delta]*\[Kappa]m*\[Chi]m^2)-(\[Kappa]p*\[Chi]m^2)/2-\[Kappa]m*\[Chi]m*\[Chi]p-\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(\[Kappa]p*\[Chi]p^2)/2+\[Nu]*(\[Kappa]p*\[Chi]m^2+2*\[Kappa]m*\[Chi]m*\[Chi]p+\[Kappa]p*\[Chi]p^2)))/(c^4*r^3)+((G^3*m^3*rDot^2*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(3*\[Kappa]p*\[Chi]m^2)/4+(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(3*\[Kappa]p*\[Chi]p^2)/4+\[Nu]^2*(-2*\[Kappa]p*\[Chi]m^2-4*\[Kappa]m*\[Chi]m*\[Chi]p-2*\[Kappa]p*\[Chi]p^2)+\[Nu]*((-3*\[Kappa]p*\[Chi]m^2)/2-3*\[Kappa]m*\[Chi]m*\[Chi]p-(3*\[Kappa]p*\[Chi]p^2)/2)))/r^3+(G^3*m^3*\[Phi]Dot^2*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(3*\[Kappa]p*\[Chi]m^2)/4+(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(3*\[Kappa]p*\[Chi]p^2)/4+\[Nu]*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(3*\[Kappa]p*\[Chi]m^2)/4-(3*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(3*\[Kappa]p*\[Chi]p^2)/4)+\[Nu]^2*(-1/2*(\[Kappa]p*\[Chi]m^2)-\[Kappa]m*\[Chi]m*\[Chi]p-(\[Kappa]p*\[Chi]p^2)/2)))/r+(G^4*m^4*((\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(\[Kappa]p*\[Chi]m^2)/2+\[Kappa]m*\[Chi]m*\[Chi]p+\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(\[Kappa]p*\[Chi]p^2)/2+\[Nu]*((3*\[Delta]*\[Kappa]m*\[Chi]m^2)/2+(\[Kappa]p*\[Chi]m^2)/2+\[Kappa]m*\[Chi]m*\[Chi]p+3*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m*\[Chi]p^2)/2+(\[Kappa]p*\[Chi]p^2)/2)))/r^4)/c^6+(G^3*m^3*r*\[Phi]Dot^4*((21*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(21*\[Kappa]p*\[Chi]m^2)/16+(21*\[Kappa]m*\[Chi]m*\[Chi]p)/8+(21*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8+(21*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(21*\[Kappa]p*\[Chi]p^2)/16+\[Nu]*((-21*\[Kappa]p*\[Chi]m^2)/8-(21*\[Kappa]m*\[Chi]m*\[Chi]p)/4-(21*\[Kappa]p*\[Chi]p^2)/8)+\[Nu]^2*((-63*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(9*\[Kappa]p*\[Chi]m^2)/16+(9*\[Kappa]m*\[Chi]m*\[Chi]p)/8-(63*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8-(63*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(9*\[Kappa]p*\[Chi]p^2)/16)+\[Nu]^3*((27*\[Kappa]p*\[Chi]m^2)/8+(27*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(27*\[Kappa]p*\[Chi]p^2)/8))+(G^3*m^3*rDot^4*((21*\[Delta]*\[Kappa]m*\[Chi]m^2)/16+(21*\[Kappa]p*\[Chi]m^2)/16+(21*\[Kappa]m*\[Chi]m*\[Chi]p)/8+(21*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/8+(21*\[Delta]*\[Kappa]m*\[Chi]p^2)/16+(21*\[Kappa]p*\[Chi]p^2)/16+\[Nu]*((-9*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-(57*\[Kappa]p*\[Chi]m^2)/8-(57*\[Kappa]m*\[Chi]m*\[Chi]p)/4-9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(57*\[Kappa]p*\[Chi]p^2)/8)+\[Nu]^2*((-9*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-(9*\[Kappa]p*\[Chi]m^2)/2-9*\[Kappa]m*\[Chi]m*\[Chi]p-9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(9*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^3*(9*\[Kappa]p*\[Chi]m^2+18*\[Kappa]m*\[Chi]m*\[Chi]p+9*\[Kappa]p*\[Chi]p^2)))/r^3+(G^4*m^4*\[Phi]Dot^2*(2*\[Delta]*\[Kappa]m*\[Chi]m^2+2*\[Kappa]p*\[Chi]m^2+4*\[Kappa]m*\[Chi]m*\[Chi]p+4*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p+2*\[Delta]*\[Kappa]m*\[Chi]p^2+2*\[Kappa]p*\[Chi]p^2+\[Nu]*((-103*\[Delta]*\[Kappa]m*\[Chi]m^2)/8-(135*\[Kappa]p*\[Chi]m^2)/8-(135*\[Kappa]m*\[Chi]m*\[Chi]p)/4-(103*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4-(103*\[Delta]*\[Kappa]m*\[Chi]p^2)/8-(135*\[Kappa]p*\[Chi]p^2)/8)+\[Nu]^3*(-(\[Kappa]p*\[Chi]m^2)-2*\[Kappa]m*\[Chi]m*\[Chi]p-\[Kappa]p*\[Chi]p^2)+\[Nu]^2*((\[Delta]*\[Kappa]m*\[Chi]m^2)/4+21*\[Kappa]p*\[Chi]m^2+42*\[Kappa]m*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(\[Delta]*\[Kappa]m*\[Chi]p^2)/4+21*\[Kappa]p*\[Chi]p^2)))/r^2+(G^5*m^5*((-23*\[Delta]*\[Kappa]m*\[Chi]m^2)/28-(23*\[Kappa]p*\[Chi]m^2)/28-(3*\[Delta]*\[Mu]m*\[Chi]m^4)/8-(3*\[Mu]p*\[Chi]m^4)/8-(23*\[Kappa]m*\[Chi]m*\[Chi]p)/14-(23*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/14-(3*\[Mu]m*\[Chi]m^3*\[Chi]p)/2-(3*\[Delta]*\[Mu]p*\[Chi]m^3*\[Chi]p)/2-(23*\[Delta]*\[Kappa]m*\[Chi]p^2)/28-(23*\[Kappa]p*\[Chi]p^2)/28-(9*\[Delta]*\[Mu]m*\[Chi]m^2*\[Chi]p^2)/4-(9*\[Mu]p*\[Chi]m^2*\[Chi]p^2)/4-(3*\[Mu]m*\[Chi]m*\[Chi]p^3)/2-(3*\[Delta]*\[Mu]p*\[Chi]m*\[Chi]p^3)/2-(3*\[Delta]*\[Mu]m*\[Chi]p^4)/8-(3*\[Mu]p*\[Chi]p^4)/8+\[Nu]^2*((299*\[Kappa]p*\[Chi]m^2)/14+(9*\[Kappa]m^2*\[Chi]m^4)/4-(9*\[Kappa]p*\[Chi]m^4)/2-(9*\[Kappa]p^2*\[Chi]m^4)/4-3*\[Lambda]p*\[Chi]m^4-(3*\[Mu]p*\[Chi]m^4)/4+(299*\[Kappa]m*\[Chi]m*\[Chi]p)/7-6*\[Lambda]m*\[Chi]m^3*\[Chi]p-3*\[Mu]m*\[Chi]m^3*\[Chi]p+(299*\[Kappa]p*\[Chi]p^2)/14-(9*\[Kappa]m^2*\[Chi]m^2*\[Chi]p^2)/2+9*\[Kappa]p*\[Chi]m^2*\[Chi]p^2+(9*\[Kappa]p^2*\[Chi]m^2*\[Chi]p^2)/2-(9*\[Mu]p*\[Chi]m^2*\[Chi]p^2)/2+6*\[Lambda]m*\[Chi]m*\[Chi]p^3-3*\[Mu]m*\[Chi]m*\[Chi]p^3+(9*\[Kappa]m^2*\[Chi]p^4)/4-(9*\[Kappa]p*\[Chi]p^4)/2-(9*\[Kappa]p^2*\[Chi]p^4)/4+3*\[Lambda]p*\[Chi]p^4-(3*\[Mu]p*\[Chi]p^4)/4)+\[Nu]*((-409*\[Delta]*\[Kappa]m*\[Chi]m^2)/28-(363*\[Kappa]p*\[Chi]m^2)/28+(3*\[Delta]*\[Lambda]m*\[Chi]m^4)/2+(3*\[Lambda]p*\[Chi]m^4)/2+(3*\[Delta]*\[Mu]m*\[Chi]m^4)/4+(3*\[Mu]p*\[Chi]m^4)/2-(363*\[Kappa]m*\[Chi]m*\[Chi]p)/14-(409*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/14+3*\[Lambda]m*\[Chi]m^3*\[Chi]p+3*\[Delta]*\[Lambda]p*\[Chi]m^3*\[Chi]p+6*\[Mu]m*\[Chi]m^3*\[Chi]p+3*\[Delta]*\[Mu]p*\[Chi]m^3*\[Chi]p-(409*\[Delta]*\[Kappa]m*\[Chi]p^2)/28-(363*\[Kappa]p*\[Chi]p^2)/28+(9*\[Delta]*\[Mu]m*\[Chi]m^2*\[Chi]p^2)/2+9*\[Mu]p*\[Chi]m^2*\[Chi]p^2-3*\[Lambda]m*\[Chi]m*\[Chi]p^3-3*\[Delta]*\[Lambda]p*\[Chi]m*\[Chi]p^3+6*\[Mu]m*\[Chi]m*\[Chi]p^3+3*\[Delta]*\[Mu]p*\[Chi]m*\[Chi]p^3-(3*\[Delta]*\[Lambda]m*\[Chi]p^4)/2-(3*\[Lambda]p*\[Chi]p^4)/2+(3*\[Delta]*\[Mu]m*\[Chi]p^4)/4+(3*\[Mu]p*\[Chi]p^4)/2)))/r^5+rDot^2*((G^3*m^3*\[Phi]Dot^2*((21*\[Delta]*\[Kappa]m*\[Chi]m^2)/8+(21*\[Kappa]p*\[Chi]m^2)/8+(21*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(21*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4+(21*\[Delta]*\[Kappa]m*\[Chi]p^2)/8+(21*\[Kappa]p*\[Chi]p^2)/8+\[Nu]*((-9*\[Delta]*\[Kappa]m*\[Chi]m^2)/2-(39*\[Kappa]p*\[Chi]m^2)/4-(39*\[Kappa]m*\[Chi]m*\[Chi]p)/2-9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p-(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/2-(39*\[Kappa]p*\[Chi]p^2)/4)+\[Nu]^2*((9*\[Kappa]p*\[Chi]m^2)/2+9*\[Kappa]m*\[Chi]m*\[Chi]p+(9*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^3*(18*\[Kappa]p*\[Chi]m^2+36*\[Kappa]m*\[Chi]m*\[Chi]p+18*\[Kappa]p*\[Chi]p^2)))/r+(G^4*m^4*((9*\[Delta]*\[Kappa]m*\[Chi]m^2)/4+(9*\[Kappa]p*\[Chi]m^2)/4+(9*\[Kappa]m*\[Chi]m*\[Chi]p)/2+(9*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2+(9*\[Delta]*\[Kappa]m*\[Chi]p^2)/4+(9*\[Kappa]p*\[Chi]p^2)/4+\[Nu]^2*((-13*\[Delta]*\[Kappa]m*\[Chi]m^2)/4-(135*\[Kappa]p*\[Chi]m^2)/2-135*\[Kappa]m*\[Chi]m*\[Chi]p-(13*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/2-(13*\[Delta]*\[Kappa]m*\[Chi]p^2)/4-(135*\[Kappa]p*\[Chi]p^2)/2)+\[Nu]^3*(-8*\[Kappa]p*\[Chi]m^2-16*\[Kappa]m*\[Chi]m*\[Chi]p-8*\[Kappa]p*\[Chi]p^2)+\[Nu]*((227*\[Delta]*\[Kappa]m*\[Chi]m^2)/8+(191*\[Kappa]p*\[Chi]m^2)/8+(191*\[Kappa]m*\[Chi]m*\[Chi]p)/4+(227*\[Delta]*\[Kappa]p*\[Chi]m*\[Chi]p)/4+(227*\[Delta]*\[Kappa]m*\[Chi]p^2)/8+(191*\[Kappa]p*\[Chi]p^2)/8)))/r^4))/c^8);


(* ::Subsection:: *)
(*Coefficients for local radial momentum*)


(* ::Text:: *)
(*The following coefficients are the ones entering Eq. (3.7) of the paper. Their expressions are not provided in the paper.*)


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalA]*)


\[ScriptCapitalA]$pp$2PN$\[CurlyEpsilon]j = -(c^2*m^2*\[CurlyEpsilon]*\[Nu]^2*(1+\[CurlyEpsilon]*(-1/4+(3*\[Nu])/4)+\[CurlyEpsilon]^2*(-1/8*\[Nu]+\[Nu]^2/2)));


\[ScriptCapitalA]$pp$S1 = 0;


\[ScriptCapitalA]$pp$S2$\[CurlyEpsilon]j = 0;


\[ScriptCapitalA]$pp$S3 = 0;


\[ScriptCapitalA]$pp$S4 = 0;


\[ScriptCapitalA]$pp$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalB]*)


\[ScriptCapitalB]$pp$2PN$\[CurlyEpsilon]j = G*m^3*\[Nu]^2*(1+\[CurlyEpsilon]*(-2+\[Nu]/2)+\[CurlyEpsilon]^2*(1/2-\[Nu]/2+\[Nu]^2/4));


\[ScriptCapitalB]$pp$S1 = 0;


\[ScriptCapitalB]$pp$S2$\[CurlyEpsilon]j = 0;


\[ScriptCapitalB]$pp$S3 = 0;


\[ScriptCapitalB]$pp$S4 = 0;


\[ScriptCapitalB]$pp$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalC]*)


\[ScriptCapitalC]$pp$2PN$\[CurlyEpsilon]j = -((G^2*j*m^4*\[Nu]^2*(1+(\[CurlyEpsilon]*(-6-\[Nu]))/j+(\[CurlyEpsilon]^2*(8+2*\[Nu]))/j))/(c^2*\[CurlyEpsilon]));


\[ScriptCapitalC]$pp$S1 = 0;


\[ScriptCapitalC]$pp$S2$\[CurlyEpsilon]j = 0;


\[ScriptCapitalC]$pp$S3 = 0;


\[ScriptCapitalC]$pp$S4 = 0;


\[ScriptCapitalC]$pp$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]1*)


\[ScriptCapitalD]1$pp$2PN$\[CurlyEpsilon]j = (G^3*j*m^5*\[Nu]^2*(-\[Nu]+\[CurlyEpsilon]*((3*\[Nu])/2+\[Nu]^2/2+(10+(11*\[Nu])/2+2*\[Nu]^2)/j)))/(c^4*\[CurlyEpsilon]);


\[ScriptCapitalD]1$pp$S1 = (G^3*j*m^5*\[Nu]^2*((Sqrt[\[CurlyEpsilon]]*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*(\[Delta]*(2+(19*\[Nu])/4)*\[Chi]m+(2+(5*\[Nu])/4-(3*\[Nu]^2)/2)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(5/2)*(\[Delta]*((-37*\[Nu])/16-(29*\[Nu]^2)/16)*\[Chi]m+((-35*\[Nu])/16+(11*\[Nu]^2)/16+\[Nu]^3/8)*\[Chi]p))/Sqrt[j]))/(c^4*\[CurlyEpsilon]);


\[ScriptCapitalD]1$pp$S2$\[CurlyEpsilon]j = (G^3*j*m^5*\[Nu]^2*((\[CurlyEpsilon]*((1-4*\[Nu])*\[Chi]m^2+2*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((-2-\[Nu]/2+2*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-4+3*\[Nu])*\[Chi]m*\[Chi]p+(-2+(23*\[Nu])/2+\[Nu]^2)*\[Chi]p^2))/j+(\[CurlyEpsilon]^3*((1/2-(5*\[Nu])/4-(3*\[Nu]^2)/4)*\[Chi]m^2+\[Delta]*(1-(9*\[Nu])/2-(11*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(1/2-(21*\[Nu])/4-(23*\[Nu]^2)/4-\[Nu]^3/4)*\[Chi]p^2))/j))/(c^4*\[CurlyEpsilon]);


\[ScriptCapitalD]1$pp$S3 = 0;


\[ScriptCapitalD]1$pp$S4 = 0;


\[ScriptCapitalD]1$pp$SID$\[CurlyEpsilon]j = (G^3*j*m^5*\[Nu]^2*((\[CurlyEpsilon]*((\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^2+(2*\[Delta]*\[Kappa]p+\[Kappa]m*(2-4*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]p^2))/j+(\[CurlyEpsilon]^3*((\[Kappa]p*(1/2-(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*\[Kappa]m*(1/2-(9*\[Nu])/4-(3*\[Nu]^2)/2))*\[Chi]m^2+(\[Kappa]m*(1-(13*\[Nu])/2-4*\[Nu]^2)+\[Delta]*\[Kappa]p*(1-(9*\[Nu])/2-3*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Kappa]p*(1/2-(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*\[Kappa]m*(1/2-(9*\[Nu])/4-(3*\[Nu]^2)/2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(-2+(3*\[Nu])/2)+\[Kappa]p*(-2+(11*\[Nu])/2+\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-4+3*\[Nu])+\[Kappa]m*(-4+11*\[Nu]+2*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-2+(3*\[Nu])/2)+\[Kappa]p*(-2+(11*\[Nu])/2+\[Nu]^2))*\[Chi]p^2))/j))/(c^4*\[CurlyEpsilon]);


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]2*)


\[ScriptCapitalD]2$pp$2PN$\[CurlyEpsilon]j = (G^4*j*m^6*\[Nu]^2*(-1-3*\[Nu]-3*\[Nu]^2))/(c^6*\[CurlyEpsilon]);


\[ScriptCapitalD]2$pp$S1 = (G^4*j*m^6*\[Nu]^2*((Sqrt[\[CurlyEpsilon]]*(\[Delta]*(-4-15*\[Nu])*\[Chi]m+(-4-6*\[Nu]+7*\[Nu]^2)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*(\[Delta]*(2+(105*\[Nu])/2+(209*\[Nu]^2)/8)*\[Chi]m+(2+(115*\[Nu])/2-(189*\[Nu]^2)/8-(17*\[Nu]^3)/2)*\[Chi]p))/Sqrt[j]))/(c^6*\[CurlyEpsilon]);


\[ScriptCapitalD]2$pp$S2$\[CurlyEpsilon]j = (G^4*j*m^6*\[Nu]^2*((\[CurlyEpsilon]*((2+14*\[Nu]-12*\[Nu]^2)*\[Chi]m^2+\[Delta]*(4-4*\[Nu])*\[Chi]m*\[Chi]p+(2-26*\[Nu]-2*\[Nu]^2)*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((-9-(63*\[Nu])/4+(697*\[Nu]^2)/8+12*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-18-(73*\[Nu])/2+(79*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(-9+(61*\[Nu])/4+(865*\[Nu]^2)/8+5*\[Nu]^3)*\[Chi]p^2))/j))/(c^6*\[CurlyEpsilon]);


\[ScriptCapitalD]2$pp$S3 = 0;


\[ScriptCapitalD]2$pp$S4 = 0;


\[ScriptCapitalD]2$pp$SID$\[CurlyEpsilon]j = (G^4*j*m^6*\[Nu]^2*((\[CurlyEpsilon]*((\[Delta]*\[Kappa]m*(6-4*\[Nu])+\[Kappa]p*(6-16*\[Nu]-6*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(12-8*\[Nu])+\[Kappa]m*(12-32*\[Nu]-12*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(6-4*\[Nu])+\[Kappa]p*(6-16*\[Nu]-6*\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(-8-(189*\[Nu])/4+13*\[Nu]^2)+\[Kappa]p*(-8-(125*\[Nu])/4+(291*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-16-(189*\[Nu])/2+26*\[Nu]^2)+\[Kappa]m*(-16-(125*\[Nu])/2+291*\[Nu]^2+12*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-8-(189*\[Nu])/4+13*\[Nu]^2)+\[Kappa]p*(-8-(125*\[Nu])/4+(291*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]p^2))/j))/(c^6*\[CurlyEpsilon]);


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]3*)


\[ScriptCapitalD]3$pp$2PN$\[CurlyEpsilon]j = (3*G^5*j^2*m^7*\[Nu]^4)/(4*c^8*\[CurlyEpsilon]^2);


\[ScriptCapitalD]3$pp$S1 = (G^5*j^2*m^7*\[Nu]^2*((Sqrt[\[CurlyEpsilon]]*((15*\[Delta]*\[Nu]*\[Chi]m)/2+((15*\[Nu])/2-3*\[Nu]^2)*\[Chi]p))/Sqrt[j]+\[CurlyEpsilon]^(3/2)*(((-69*\[Delta]*\[Nu]^2*\[Chi]m)/4+((-69*\[Nu]^2)/4+(21*\[Nu]^3)/4)*\[Chi]p)/Sqrt[j]+(\[Delta]*(-8-(185*\[Nu])/2-56*\[Nu]^2)*\[Chi]m+(-8-(213*\[Nu])/2+(83*\[Nu]^2)/2+(49*\[Nu]^3)/2)*\[Chi]p)/j^(3/2))))/(c^8*\[CurlyEpsilon]^2);


\[ScriptCapitalD]3$pp$S2$\[CurlyEpsilon]j = (G^5*j^2*m^7*\[Nu]^2*((\[CurlyEpsilon]*(((-27*\[Nu])/2+6*\[Nu]^2)*\[Chi]m^2-3*\[Delta]*\[Nu]*\[Chi]m*\[Chi]p+((21*\[Nu])/2+3*\[Nu]^2)*\[Chi]p^2))/j+\[CurlyEpsilon]^2*(((19+(55*\[Nu])/2-(703*\[Nu]^2)/4-40*\[Nu]^3)*\[Chi]m^2+\[Delta]*(38+109*\[Nu]-(49*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(19+(11*\[Nu])/2-(879*\[Nu]^2)/4-9*\[Nu]^3)*\[Chi]p^2)/j^2+(((-27*\[Nu])/4+(333*\[Nu]^2)/8-9*\[Nu]^3)*\[Chi]m^2+\[Delta]*((-27*\[Nu])/2-3*\[Nu]^2)*\[Chi]m*\[Chi]p+((-27*\[Nu])/4-(261*\[Nu]^2)/8-(15*\[Nu]^3)/2)*\[Chi]p^2)/j)))/(c^8*\[CurlyEpsilon]^2);


\[ScriptCapitalD]3$pp$S3 = (G^5*Sqrt[j]*m^7*\[Nu]^2*(\[Delta]*(-2+8*\[Nu])*\[Chi]m^3+(-6+27*\[Nu]-12*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-6+6*\[Nu])*\[Chi]m*\[Chi]p^2+(-2+3*\[Nu])*\[Chi]p^3))/(c^8*Sqrt[\[CurlyEpsilon]]);


\[ScriptCapitalD]3$pp$S4 = (G^5*m^7*\[Nu]^2*((3/4-6*\[Nu]+12*\[Nu]^2)*\[Chi]m^4+\[Delta]*(3-12*\[Nu])*\[Chi]m^3*\[Chi]p+(9/2-18*\[Nu])*\[Chi]m^2*\[Chi]p^2+3*\[Delta]*\[Chi]m*\[Chi]p^3+(3*\[Chi]p^4)/4))/c^8;


\[ScriptCapitalD]3$pp$SID$\[CurlyEpsilon]j = (G^5*j^2*m^7*\[Nu]^2*((\[CurlyEpsilon]*(((3*\[Delta]*\[Kappa]m*\[Nu])/2+\[Kappa]p*((3*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p*\[Nu]+\[Kappa]m*(3*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m*\[Nu])/2+\[Kappa]p*((3*\[Nu])/2+3*\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^(3/2)*((-2*\[Lambda]m+6*\[Kappa]m*\[Nu]+6*\[Lambda]m*\[Nu]+\[Delta]*(-2*\[Lambda]p+6*\[Kappa]p*\[Nu]+2*\[Lambda]p*\[Nu]))*\[Chi]m^3+(-6*\[Lambda]p+18*\[Lambda]p*\[Nu]+\[Delta]*(-6*\[Lambda]m+9*\[Kappa]m*\[Nu]+6*\[Lambda]m*\[Nu])+\[Kappa]p*(9*\[Nu]-6*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(-6*\[Lambda]m+18*\[Lambda]m*\[Nu]-12*\[Kappa]m*\[Nu]^2+\[Delta]*(-6*\[Lambda]p+6*\[Lambda]p*\[Nu]))*\[Chi]m*\[Chi]p^2+(-2*\[Lambda]p+6*\[Lambda]p*\[Nu]+\[Delta]*(-2*\[Lambda]m-3*\[Kappa]m*\[Nu]+2*\[Lambda]m*\[Nu])+\[Kappa]p*(-3*\[Nu]-6*\[Nu]^2))*\[Chi]p^3))/j^(3/2)+\[CurlyEpsilon]^2*(((\[Delta]*\[Kappa]m*((-9*\[Nu])/4-(33*\[Nu]^2)/4)+\[Kappa]p*((-9*\[Nu])/4-(39*\[Nu]^2)/4-(9*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*((-9*\[Nu])/2-(33*\[Nu]^2)/2)+\[Kappa]m*((-9*\[Nu])/2-(39*\[Nu]^2)/2-9*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*((-9*\[Nu])/4-(33*\[Nu]^2)/4)+\[Kappa]p*((-9*\[Nu])/4-(39*\[Nu]^2)/4-(9*\[Nu]^3)/2))*\[Chi]p^2)/j+((\[Delta]*\[Kappa]m*(106/7+(1767*\[Nu])/14-22*\[Nu]^2)+\[Kappa]p*(106/7+(1343*\[Nu])/14-(2301*\[Nu]^2)/7-20*\[Nu]^3))*\[Chi]m^2+((3*\[Mu]p)/4+(-3*\[Lambda]p-3*\[Mu]p)*\[Nu]-(9*\[Kappa]m^2*\[Nu]^2)/2+9*\[Kappa]p*\[Nu]^2+(9*\[Kappa]p^2*\[Nu]^2)/2+(6*\[Lambda]p+(3*\[Mu]p)/2)*\[Nu]^2+\[Delta]*((3*\[Mu]m)/4+(-3*\[Lambda]m-(3*\[Mu]m)/2)*\[Nu]))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(212/7+(1767*\[Nu])/7-44*\[Nu]^2)+\[Kappa]m*(212/7+(1343*\[Nu])/7-(4602*\[Nu]^2)/7-40*\[Nu]^3))*\[Chi]m+(3*\[Mu]m+(-6*\[Lambda]m-12*\[Mu]m)*\[Nu]+(12*\[Lambda]m+6*\[Mu]m)*\[Nu]^2+\[Delta]*(3*\[Mu]p+(-6*\[Lambda]p-6*\[Mu]p)*\[Nu]))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(106/7+(1767*\[Nu])/14-22*\[Nu]^2)+\[Kappa]p*(106/7+(1343*\[Nu])/14-(2301*\[Nu]^2)/7-20*\[Nu]^3)+((9*\[Mu]p)/2-18*\[Mu]p*\[Nu]+9*\[Kappa]m^2*\[Nu]^2-18*\[Kappa]p*\[Nu]^2-9*\[Kappa]p^2*\[Nu]^2+9*\[Mu]p*\[Nu]^2+\[Delta]*((9*\[Mu]m)/2-9*\[Mu]m*\[Nu]))*\[Chi]m^2)*\[Chi]p^2+(3*\[Mu]m+(6*\[Lambda]m-12*\[Mu]m)*\[Nu]+(-12*\[Lambda]m+6*\[Mu]m)*\[Nu]^2+\[Delta]*(3*\[Mu]p+(6*\[Lambda]p-6*\[Mu]p)*\[Nu]))*\[Chi]m*\[Chi]p^3+((3*\[Mu]p)/4+(3*\[Lambda]p-3*\[Mu]p)*\[Nu]-(9*\[Kappa]m^2*\[Nu]^2)/2+9*\[Kappa]p*\[Nu]^2+(9*\[Kappa]p^2*\[Nu]^2)/2+(-6*\[Lambda]p+(3*\[Mu]p)/2)*\[Nu]^2+\[Delta]*((3*\[Mu]m)/4+(3*\[Lambda]m-(3*\[Mu]m)/2)*\[Nu]))*\[Chi]p^4)/j^2)))/(c^8*\[CurlyEpsilon]^2);


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]4*)


\[ScriptCapitalD]4$pp$2PN$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]4$pp$S1 = (G^6*j^(3/2)*m^8*\[Nu]^2*(\[Delta]*((205*\[Nu])/8+(113*\[Nu]^2)/2)*\[Chi]m+((301*\[Nu])/8+(85*\[Nu]^2)/4-22*\[Nu]^3)*\[Chi]p))/(c^10*\[CurlyEpsilon]^(3/2));


\[ScriptCapitalD]4$pp$S2$\[CurlyEpsilon]j = (G^6*j*m^8*\[Nu]^2*((-7+(115*\[Nu])/2-130*\[Nu]^2+40*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-14+23*\[Nu]-(47*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(-7-(13*\[Nu])/2+(257*\[Nu]^2)/2+28*\[Nu]^3)*\[Chi]p^2))/(c^10*\[CurlyEpsilon]);


\[ScriptCapitalD]4$pp$S3 = 0;


\[ScriptCapitalD]4$pp$S4 = 0;


\[ScriptCapitalD]4$pp$SID$\[CurlyEpsilon]j = (G^6*j*m^8*\[Nu]^2*((\[Delta]*\[Kappa]m*(-1/2-(165*\[Nu])/2+23*\[Nu]^2)+\[Kappa]p*(-1/2-(163*\[Nu])/2+187*\[Nu]^2+20*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-1-165*\[Nu]+46*\[Nu]^2)+\[Kappa]m*(-1-163*\[Nu]+374*\[Nu]^2+40*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-1/2-(165*\[Nu])/2+23*\[Nu]^2)+\[Kappa]p*(-1/2-(163*\[Nu])/2+187*\[Nu]^2+20*\[Nu]^3))*\[Chi]p^2))/(c^10*\[CurlyEpsilon]);


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]5*)


\[ScriptCapitalD]5$pp$2PN$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]5$pp$S1 = (G^7*j^(5/2)*m^9*\[Nu]^3*(\[Delta]*(15/8-(45*\[Nu])/4)*\[Chi]m+(15/8-15*\[Nu]+(15*\[Nu]^2)/4)*\[Chi]p))/(c^12*\[CurlyEpsilon]^(5/2));


\[ScriptCapitalD]5$pp$S2$\[CurlyEpsilon]j = (G^7*j^2*m^9*\[Nu]^3*((-15/2+(375*\[Nu])/8-(15*\[Nu]^2)/2)*\[Chi]m^2+\[Delta]*(-15+(15*\[Nu])/4)*\[Chi]m*\[Chi]p+(-15/2-(105*\[Nu])/8-(15*\[Nu]^2)/2)*\[Chi]p^2))/(c^12*\[CurlyEpsilon]^2);


\[ScriptCapitalD]5$pp$S3 = 0;


\[ScriptCapitalD]5$pp$S4 = 0;


\[ScriptCapitalD]5$pp$SID$\[CurlyEpsilon]j = (G^7*j^2*m^9*\[Nu]^3*(((-45*\[Delta]*\[Kappa]m*\[Nu])/8+\[Kappa]p*((-45*\[Nu])/8-(15*\[Nu]^2)/4))*\[Chi]m^2+((-45*\[Delta]*\[Kappa]p*\[Nu])/4+\[Kappa]m*((-45*\[Nu])/4-(15*\[Nu]^2)/2))*\[Chi]m*\[Chi]p+((-45*\[Delta]*\[Kappa]m*\[Nu])/8+\[Kappa]p*((-45*\[Nu])/8-(15*\[Nu]^2)/4))*\[Chi]p^2))/(c^12*\[CurlyEpsilon]^2);


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]6*)


\[ScriptCapitalD]6$pp$2PN$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]6$pp$S1 = 0;


\[ScriptCapitalD]6$pp$S2$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]6$pp$S3 = 0;


\[ScriptCapitalD]6$pp$S4 = 0;


\[ScriptCapitalD]6$pp$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*\[ScriptCapitalD]7*)


\[ScriptCapitalD]7$pp$2PN$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]7$pp$S1 = 0;


\[ScriptCapitalD]7$pp$S2$\[CurlyEpsilon]j = 0;


\[ScriptCapitalD]7$pp$S3 = 0;


\[ScriptCapitalD]7$pp$S4 = 0;


\[ScriptCapitalD]7$pp$SID$\[CurlyEpsilon]j = 0;


(* ::Subsection:: *)
(*Coefficients for local dr/dt and d\[Phi]/dt*)


(* ::Text:: *)
(*The following coefficients are the ones entering Eq. (3.4) of the paper. Their expressions are not provided in the paper.*)


(* ::Subsubsection::Closed:: *)
(*A*)


A$pp$2PN$\[CurlyEpsilon]j = -(c^2*\[CurlyEpsilon]*(1+\[CurlyEpsilon]*(3/4-(9*\[Nu])/4)+\[CurlyEpsilon]^2*(1/2-(19*\[Nu])/8+2*\[Nu]^2)));


A$S1$\[CurlyEpsilon]j = 0;


A$S2$\[CurlyEpsilon]j = 0;


A$S3$\[CurlyEpsilon]j = 0;


A$S4$\[CurlyEpsilon]j = 0;


A$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*B*)


B$pp$2PN$\[CurlyEpsilon]j = G*m*(1+\[CurlyEpsilon]*(3-(7*\[Nu])/2)+\[CurlyEpsilon]^2*(9/4-12*\[Nu]+(21*\[Nu]^2)/4));


B$S1$\[CurlyEpsilon]j = 0;


B$S2$\[CurlyEpsilon]j = 0;


B$S3$\[CurlyEpsilon]j = 0;


B$S4$\[CurlyEpsilon]j = 0;


B$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*C*)


C$pp$2PN$\[CurlyEpsilon]j = -((G^2*j*m^2*(1+\[CurlyEpsilon]*(1+(10-5*\[Nu])/j-3*\[Nu])+\[CurlyEpsilon]^2*(3/4-(15*\[Nu])/4+(15*\[Nu]^2)/4+(18-63*\[Nu]+18*\[Nu]^2)/j)))/(c^2*\[CurlyEpsilon]));


C$S1$\[CurlyEpsilon]j = 0;


C$S2$\[CurlyEpsilon]j = 0;


C$S3$\[CurlyEpsilon]j = 0;


C$S4$\[CurlyEpsilon]j = 0;


C$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*D1*)


D1$pp$2PN$\[CurlyEpsilon]j = (G^3*j*m^3*(8-3*\[Nu]+\[CurlyEpsilon]*(8-(75*\[Nu])/2+(19*\[Nu]^2)/2+(26-(93*\[Nu])/2+10*\[Nu]^2)/j)))/(c^4*\[CurlyEpsilon]);


D1$S1$\[CurlyEpsilon]j = (G^3*j*m^3*((Sqrt[\[CurlyEpsilon]]*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*(\[Delta]*(-6+(29*\[Nu])/4)*\[Chi]m+(-6+(51*\[Nu])/4-(9*\[Nu]^2)/2)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(5/2)*(\[Delta]*(-6+(381*\[Nu])/16+(189*\[Nu]^2)/16)*\[Chi]m+(-6+(483*\[Nu])/16-(267*\[Nu]^2)/16+(3*\[Nu]^3)/8)*\[Chi]p))/Sqrt[j]))/(c^4*\[CurlyEpsilon]);


D1$S2$\[CurlyEpsilon]j = (G^3*j*m^3*((\[CurlyEpsilon]*((1-4*\[Nu])*\[Chi]m^2+2*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((3-(13*\[Nu])/2+10*\[Nu]^2)*\[Chi]m^2+\[Delta]*(6-9*\[Nu])*\[Chi]m*\[Chi]p+(3-(29*\[Nu])/2-\[Nu]^2)*\[Chi]p^2))/j+(\[CurlyEpsilon]^3*((9/4-(45*\[Nu])/4+(63*\[Nu]^2)/4-6*\[Nu]^3)*\[Chi]m^2+\[Delta]*(9/2-(33*\[Nu])/2+(117*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(9/4-(57*\[Nu])/4+(285*\[Nu]^2)/4+(21*\[Nu]^3)/4)*\[Chi]p^2))/j))/(c^4*\[CurlyEpsilon]);


D1$S3$\[CurlyEpsilon]j = 0;


D1$S4$\[CurlyEpsilon]j = 0;


D1$SID$\[CurlyEpsilon]j = (G^3*j*m^3*((\[CurlyEpsilon]*((\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^2+(2*\[Delta]*\[Kappa]p+\[Kappa]m*(2-4*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(3-(9*\[Nu])/2)+\[Kappa]p*(3-(21*\[Nu])/2+5*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(6-9*\[Nu])+\[Kappa]m*(6-21*\[Nu]+10*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(3-(9*\[Nu])/2)+\[Kappa]p*(3-(21*\[Nu])/2+5*\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m*(9/4-(33*\[Nu])/4+15*\[Nu]^2)+\[Kappa]p*(9/4-(51*\[Nu])/4+(81*\[Nu]^2)/2-3*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(9/2-(33*\[Nu])/2+30*\[Nu]^2)+\[Kappa]m*(9/2-(51*\[Nu])/2+81*\[Nu]^2-6*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(9/4-(33*\[Nu])/4+15*\[Nu]^2)+\[Kappa]p*(9/4-(51*\[Nu])/4+(81*\[Nu]^2)/2-3*\[Nu]^3))*\[Chi]p^2))/j))/(c^4*\[CurlyEpsilon]);


(* ::Subsubsection::Closed:: *)
(*D2*)


D2$pp$2PN$\[CurlyEpsilon]j = (G^4*j*m^4*(-33 + 39*\[Nu] - 6*\[Nu]^2))/(c^6*\[CurlyEpsilon]);


D2$S1$\[CurlyEpsilon]j = (G^4*j*m^4*((Sqrt[\[CurlyEpsilon]]*(\[Delta]*(36-4*\[Nu])*\[Chi]m+(36-25*\[Nu]+5*\[Nu]^2)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*(\[Delta]*(54-(375*\[Nu])/2-(501*\[Nu]^2)/8)*\[Chi]m+(54-(495*\[Nu])/2+(849*\[Nu]^2)/8+(9*\[Nu]^3)/2)*\[Chi]p))/Sqrt[j]))/(c^6*\[CurlyEpsilon]);


D2$S2$\[CurlyEpsilon]j = (G^4*j*m^4*((\[CurlyEpsilon]*((-14+46*\[Nu]-12*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-28+12*\[Nu])*\[Chi]m*\[Chi]p+(-14+22*\[Nu]+2*\[Nu]^2)*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((-21+(455*\[Nu])/4-(2049*\[Nu]^2)/8+12*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-42+(353*\[Nu])/2-(415*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(-21+(587*\[Nu])/4-(2409*\[Nu]^2)/8-21*\[Nu]^3)*\[Chi]p^2))/j))/(c^6*\[CurlyEpsilon]);


D2$S3$\[CurlyEpsilon]j = 0;


D2$S4$\[CurlyEpsilon]j = 0;


D2$SID$\[CurlyEpsilon]j = (G^4*j*m^4*((\[CurlyEpsilon]*((\[Delta]*\[Kappa]m*(-10+4*\[Nu])+\[Kappa]p*(-10+24*\[Nu]-6*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-20+8*\[Nu])+\[Kappa]m*(-20+48*\[Nu]-12*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-10+4*\[Nu])+\[Kappa]p*(-10+24*\[Nu]-6*\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(-18+(413*\[Nu])/4-50*\[Nu]^2)+\[Kappa]p*(-18+(557*\[Nu])/4-(585*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-36+(413*\[Nu])/2-100*\[Nu]^2)+\[Kappa]m*(-36+(557*\[Nu])/2-585*\[Nu]^2+12*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-18+(413*\[Nu])/4-50*\[Nu]^2)+\[Kappa]p*(-18+(557*\[Nu])/4-(585*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]p^2))/j))/(c^6*\[CurlyEpsilon]); 


(* ::Subsubsection::Closed:: *)
(*D3*)


D3$pp$2PN$\[CurlyEpsilon]j = (G^5*j^2*m^5*(-3*\[Nu]-\[Nu]^2/4))/(c^8*\[CurlyEpsilon]^2);


D3$S1$\[CurlyEpsilon]j = (G^5*j^2*m^5*((Sqrt[\[CurlyEpsilon]]*(\[Delta]*(-4-2*\[Nu])*\[Chi]m+(-4+5*\[Nu])*\[Chi]p))/Sqrt[j]+\[CurlyEpsilon]^(3/2)*((\[Delta]*(-168+(397*\[Nu])/2+73*\[Nu]^2)*\[Chi]m+(-168+(645*\[Nu])/2-(235*\[Nu]^2)/2-(21*\[Nu]^3)/2)*\[Chi]p)/j^(3/2)+(\[Delta]*(-6+(41*\[Nu])/2+(179*\[Nu]^2)/4)*\[Chi]m+(-6+(61*\[Nu])/2+(19*\[Nu]^2)/4-(41*\[Nu]^3)/4)*\[Chi]p)/Sqrt[j])))/(c^8*\[CurlyEpsilon]^2);


D3$S2$\[CurlyEpsilon]j = (G^5*j^2*m^5*((\[CurlyEpsilon]*((4-(25*\[Nu])/2+2*\[Nu]^2)*\[Chi]m^2+\[Delta]*(8-9*\[Nu])*\[Chi]m*\[Chi]p+(4-(25*\[Nu])/2+\[Nu]^2)*\[Chi]p^2))/j+\[CurlyEpsilon]^2*(((4-(73*\[Nu])/4-(21*\[Nu]^2)/8+9*\[Nu]^3)*\[Chi]m^2+\[Delta]*(8-(33*\[Nu])/2+50*\[Nu]^2)*\[Chi]m*\[Chi]p+(4-(57*\[Nu])/4+(1021*\[Nu]^2)/8+(17*\[Nu]^3)/2)*\[Chi]p^2)/j+((71-(619*\[Nu])/2+(1331*\[Nu]^2)/4)*\[Chi]m^2+\[Delta]*(142-217*\[Nu]+(189*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(71-(383*\[Nu])/2+(1219*\[Nu]^2)/4+21*\[Nu]^3)*\[Chi]p^2)/j^2)))/(c^8*\[CurlyEpsilon]^2);


D3$S3$\[CurlyEpsilon]j = (G^5*Sqrt[j]*m^5*(\[Delta]*(-2+8*\[Nu])*\[Chi]m^3+(-6+27*\[Nu]-12*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-6+6*\[Nu])*\[Chi]m*\[Chi]p^2+(-2+3*\[Nu])*\[Chi]p^3))/(c^8*Sqrt[\[CurlyEpsilon]]);


D3$S4$\[CurlyEpsilon]j = (G^5*m^5*((3/4-6*\[Nu]+12*\[Nu]^2)*\[Chi]m^4+\[Delta]*(3-12*\[Nu])*\[Chi]m^3*\[Chi]p+(9/2-18*\[Nu])*\[Chi]m^2*\[Chi]p^2+3*\[Delta]*\[Chi]m*\[Chi]p^3+(3*\[Chi]p^4)/4))/c^8;


D3$SID$\[CurlyEpsilon]j = (G^5*j^2*m^5*((\[CurlyEpsilon]*((\[Delta]*\[Kappa]m*(4-(3*\[Nu])/2)+\[Kappa]p*(4-(19*\[Nu])/2+\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(8-3*\[Nu])+\[Kappa]m*(8-19*\[Nu]+2*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(4-(3*\[Nu])/2)+\[Kappa]p*(4-(19*\[Nu])/2+\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^(3/2)*((-2*\[Lambda]m+6*\[Kappa]m*\[Nu]+6*\[Lambda]m*\[Nu]+\[Delta]*(-2*\[Lambda]p+6*\[Kappa]p*\[Nu]+2*\[Lambda]p*\[Nu]))*\[Chi]m^3+(-6*\[Lambda]p+18*\[Lambda]p*\[Nu]+\[Delta]*(-6*\[Lambda]m+9*\[Kappa]m*\[Nu]+6*\[Lambda]m*\[Nu])+\[Kappa]p*(9*\[Nu]-6*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(-6*\[Lambda]m+18*\[Lambda]m*\[Nu]-12*\[Kappa]m*\[Nu]^2+\[Delta]*(-6*\[Lambda]p+6*\[Lambda]p*\[Nu]))*\[Chi]m*\[Chi]p^2+(-2*\[Lambda]p+6*\[Lambda]p*\[Nu]+\[Delta]*(-2*\[Lambda]m-3*\[Kappa]m*\[Nu]+2*\[Lambda]m*\[Nu])+\[Kappa]p*(-3*\[Nu]-6*\[Nu]^2))*\[Chi]p^3))/j^(3/2)+\[CurlyEpsilon]^2*(((\[Delta]*\[Kappa]m*(4-(39*\[Nu])/4+(93*\[Nu]^2)/4)+\[Kappa]p*(4-(71*\[Nu])/4+(251*\[Nu]^2)/4+(9*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(8-(39*\[Nu])/2+(93*\[Nu]^2)/2)+\[Kappa]m*(8-(71*\[Nu])/2+(251*\[Nu]^2)/2+9*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(4-(39*\[Nu])/4+(93*\[Nu]^2)/4)+\[Kappa]p*(4-(71*\[Nu])/4+(251*\[Nu]^2)/4+(9*\[Nu]^3)/2))*\[Chi]p^2)/j+((\[Delta]*\[Kappa]m*(274/7-(1803*\[Nu])/14+46*\[Nu]^2)+\[Kappa]p*(274/7-(2899*\[Nu])/14+(2585*\[Nu]^2)/7))*\[Chi]m^2+((3*\[Mu]p)/4+(-3*\[Lambda]p-3*\[Mu]p)*\[Nu]-(9*\[Kappa]m^2*\[Nu]^2)/2+9*\[Kappa]p*\[Nu]^2+(9*\[Kappa]p^2*\[Nu]^2)/2+(6*\[Lambda]p+(3*\[Mu]p)/2)*\[Nu]^2+\[Delta]*((3*\[Mu]m)/4+(-3*\[Lambda]m-(3*\[Mu]m)/2)*\[Nu]))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(548/7-(1803*\[Nu])/7+92*\[Nu]^2)+\[Kappa]m*(548/7-(2899*\[Nu])/7+(5170*\[Nu]^2)/7))*\[Chi]m+(3*\[Mu]m+(-6*\[Lambda]m-12*\[Mu]m)*\[Nu]+(12*\[Lambda]m+6*\[Mu]m)*\[Nu]^2+\[Delta]*(3*\[Mu]p+(-6*\[Lambda]p-6*\[Mu]p)*\[Nu]))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(274/7-(1803*\[Nu])/14+46*\[Nu]^2)+\[Kappa]p*(274/7-(2899*\[Nu])/14+(2585*\[Nu]^2)/7)+((9*\[Mu]p)/2-18*\[Mu]p*\[Nu]+9*\[Kappa]m^2*\[Nu]^2-18*\[Kappa]p*\[Nu]^2-9*\[Kappa]p^2*\[Nu]^2+9*\[Mu]p*\[Nu]^2+\[Delta]*((9*\[Mu]m)/2-9*\[Mu]m*\[Nu]))*\[Chi]m^2)*\[Chi]p^2+(3*\[Mu]m+(6*\[Lambda]m-12*\[Mu]m)*\[Nu]+(-12*\[Lambda]m+6*\[Mu]m)*\[Nu]^2+\[Delta]*(3*\[Mu]p+(6*\[Lambda]p-6*\[Mu]p)*\[Nu]))*\[Chi]m*\[Chi]p^3+((3*\[Mu]p)/4+(3*\[Lambda]p-3*\[Mu]p)*\[Nu]-(9*\[Kappa]m^2*\[Nu]^2)/2+9*\[Kappa]p*\[Nu]^2+(9*\[Kappa]p^2*\[Nu]^2)/2+(-6*\[Lambda]p+(3*\[Mu]p)/2)*\[Nu]^2+\[Delta]*((3*\[Mu]m)/4+(3*\[Lambda]m-(3*\[Mu]m)/2)*\[Nu]))*\[Chi]p^4)/j^2)))/(c^8*\[CurlyEpsilon]^2);


(* ::Subsubsection::Closed:: *)
(*D4*)


D4$pp$2PN$\[CurlyEpsilon]j = 0


D4$S1$\[CurlyEpsilon]j = (G^6*j^(3/2)*m^6*(\[Delta]*(44-(427*\[Nu])/8-(367*\[Nu]^2)/4)*\[Chi]m+(44-(1083*\[Nu])/8-(11*\[Nu]^2)/2+24*\[Nu]^3)*\[Chi]p))/(c^10*\[CurlyEpsilon]^(3/2))


D4$S2$\[CurlyEpsilon]j = (G^6*j*m^6*((-53+203*\[Nu]-(79*\[Nu]^2)/4-28*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-106+136*\[Nu]-72*\[Nu]^2)*\[Chi]m*\[Chi]p+(-53+145*\[Nu]-(1085*\[Nu]^2)/4-20*\[Nu]^3)*\[Chi]p^2))/(c^10*\[CurlyEpsilon])


D4$S3$\[CurlyEpsilon]j = 0


D4$S4$\[CurlyEpsilon]j = 0


D4$SID$\[CurlyEpsilon]j = (G^6*j*m^6*((\[Delta]*\[Kappa]m*(-65/2+46*\[Nu]-44*\[Nu]^2)+\[Kappa]p*(-65/2+111*\[Nu]-189*\[Nu]^2-14*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-65+92*\[Nu]-88*\[Nu]^2)+\[Kappa]m*(-65+222*\[Nu]-378*\[Nu]^2-28*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-65/2+46*\[Nu]-44*\[Nu]^2)+\[Kappa]p*(-65/2+111*\[Nu]-189*\[Nu]^2-14*\[Nu]^3))*\[Chi]p^2))/(c^10*\[CurlyEpsilon])


(* ::Subsubsection::Closed:: *)
(*D5*)


D5$pp$2PN$\[CurlyEpsilon]j = 0


D5$S1$\[CurlyEpsilon]j = (G^7*j^(5/2)*m^7*\[Nu]*(\[Delta]*(15/8 + (93*\[Nu])/4)*\[Chi]m + (15/8 + (39*\[Nu])/2 - (27*\[Nu]^2)/4)*\[Chi]p))/(c^12*\[CurlyEpsilon]^(5/2))


D5$S2$\[CurlyEpsilon]j = (G^7*j^2*m^7*\[Nu]*((6-(291*\[Nu])/8+(21*\[Nu]^2)/2)*\[Chi]m^2+\[Delta]*(12+(39*\[Nu])/4)*\[Chi]m*\[Chi]p+(6+(417*\[Nu])/8+(15*\[Nu]^2)/2)*\[Chi]p^2))/(c^12*\[CurlyEpsilon]^2)


D5$S3$\[CurlyEpsilon]j = 0


D5$S4$\[CurlyEpsilon]j = 0


D5$SID$\[CurlyEpsilon]j = (G^7*j^2*m^7*\[Nu]*((\[Delta]*\[Kappa]m*(9/2+(87*\[Nu])/8)+\[Kappa]p*(9/2+(111*\[Nu])/8+(21*\[Nu]^2)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(9+(87*\[Nu])/4)+\[Kappa]m*(9+(111*\[Nu])/4+(21*\[Nu]^2)/2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(9/2+(87*\[Nu])/8)+\[Kappa]p*(9/2+(111*\[Nu])/8+(21*\[Nu]^2)/4))*\[Chi]p^2))/(c^12*\[CurlyEpsilon]^2)


(* ::Subsubsection::Closed:: *)
(*D6*)


D6$pp$2PN$\[CurlyEpsilon]j = 0


D6$S1$\[CurlyEpsilon]j = 0


D6$S2$\[CurlyEpsilon]j = 0


D6$S3$\[CurlyEpsilon]j = 0


D6$S4$\[CurlyEpsilon]j = 0


D6$SID$\[CurlyEpsilon]j = 0


(* ::Subsubsection::Closed:: *)
(*D7*)


D7$pp$2PN$\[CurlyEpsilon]j = 0


D7$S1$\[CurlyEpsilon]j = 0


D7$S2$\[CurlyEpsilon]j = 0


D7$S3$\[CurlyEpsilon]j = 0


D7$S4$\[CurlyEpsilon]j = 0


D7$SID$\[CurlyEpsilon]j = 0


(* ::Subsubsection::Closed:: *)
(*F*)


F$pp$2PN$\[CurlyEpsilon]j = (G*Sqrt[j]*m*(1+\[CurlyEpsilon]*(1/2-(3*\[Nu])/2)+\[CurlyEpsilon]^2*(1/4-(9*\[Nu])/8+(3*\[Nu]^2)/4)))/(c*Sqrt[\[CurlyEpsilon]]);


F$S1$\[CurlyEpsilon]j = 0;


F$S2$\[CurlyEpsilon]j = 0;


F$S3$\[CurlyEpsilon]j = 0;


F$S4$\[CurlyEpsilon]j = 0;


F$SID$\[CurlyEpsilon]j = 0;


(* ::Subsubsection::Closed:: *)
(*I1*)


I1$pp$2PN$\[CurlyEpsilon]j = (G^2*Sqrt[j]*m^2*(-4+2*\[Nu]+\[CurlyEpsilon]*(-2+10*\[Nu]-4*\[Nu]^2)))/(c^3*Sqrt[\[CurlyEpsilon]])


I1$S1$\[CurlyEpsilon]j = (G^2*Sqrt[j]*m^2*((Sqrt[\[CurlyEpsilon]]*(2*\[Delta]*\[Chi]m+(2-\[Nu])*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*((-43*\[Delta]*\[Nu]*\[Chi]m)/8+((-33*\[Nu])/8+(9*\[Nu]^2)/4)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(5/2)*(\[Delta]*((-25*\[Nu])/32+(191*\[Nu]^2)/32)*\[Chi]m+((-7*\[Nu])/32+(115*\[Nu]^2)/32-(31*\[Nu]^3)/16)*\[Chi]p))/Sqrt[j]))/(c^3*Sqrt[\[CurlyEpsilon]])


I1$S2$\[CurlyEpsilon]j = 0


I1$S3$\[CurlyEpsilon]j = 0


I1$S4$\[CurlyEpsilon]j = 0


I1$SID$\[CurlyEpsilon]j = 0


(* ::Subsubsection::Closed:: *)
(*I2*)


I2$pp$2PN$\[CurlyEpsilon]j = (G^3*Sqrt[j]*m^3*(9-11*\[Nu]+5*\[Nu]^2))/(c^5*Sqrt[\[CurlyEpsilon]])


I2$S1$\[CurlyEpsilon]j = (G^3*Sqrt[j]*m^3*((Sqrt[\[CurlyEpsilon]]*(\[Delta]*(-6+(19*\[Nu])/2)*\[Chi]m+(-6+9*\[Nu]-(9*\[Nu]^2)/2)*\[Chi]p))/Sqrt[j]+(\[CurlyEpsilon]^(3/2)*(\[Delta]*(5*\[Nu]-(491*\[Nu]^2)/16)*\[Chi]m+((-19*\[Nu])/4-(209*\[Nu]^2)/16+(49*\[Nu]^3)/4)*\[Chi]p))/Sqrt[j]))/(c^5*Sqrt[\[CurlyEpsilon]])


I2$S2$\[CurlyEpsilon]j = 0


I2$S3$\[CurlyEpsilon]j = 0


I2$S4$\[CurlyEpsilon]j = 0


I2$SID$\[CurlyEpsilon]j = 0


(* ::Subsubsection::Closed:: *)
(*I3*)


I3$pp$2PN$\[CurlyEpsilon]j = (G^4*j^(3/2)*m^4*((3*\[Nu])/2-\[Nu]^2))/(c^7*\[CurlyEpsilon]^(3/2))


I3$S1$\[CurlyEpsilon]j = (G^4*j^(3/2)*m^4*((Sqrt[\[CurlyEpsilon]]*(\[Delta]*(2-(13*\[Nu])/2)*\[Chi]m+(2-10*\[Nu]+3*\[Nu]^2)*\[Chi]p))/Sqrt[j]+\[CurlyEpsilon]^(3/2)*((\[Delta]*(12-(7*\[Nu])/4+(75*\[Nu]^2)/2)*\[Chi]m+(12+(61*\[Nu])/4+(33*\[Nu]^2)/4-(67*\[Nu]^3)/4)*\[Chi]p)/j^(3/2)+(\[Delta]*(2-(23*\[Nu])/2+(199*\[Nu]^2)/8)*\[Chi]m+(2-(59*\[Nu])/4+(329*\[Nu]^2)/8-(79*\[Nu]^3)/8)*\[Chi]p)/Sqrt[j])))/(c^7*\[CurlyEpsilon]^(3/2))


I3$S2$\[CurlyEpsilon]j = (G^4*j^(3/2)*m^4*((\[CurlyEpsilon]*((-2+13*\[Nu]-4*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-4+6*\[Nu])*\[Chi]m*\[Chi]p+(-2+\[Nu]-2*\[Nu]^2)*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((-1+(33*\[Nu])/2-(503*\[Nu]^2)/8+12*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-2+21*\[Nu]-16*\[Nu]^2)*\[Chi]m*\[Chi]p+(-1+(17*\[Nu])/2+(15*\[Nu]^2)/8+(17*\[Nu]^3)/2)*\[Chi]p^2))/j))/(c^7*\[CurlyEpsilon]^(3/2))


I3$S3$\[CurlyEpsilon]j = (G^4*m^4*(\[Delta]*(1-4*\[Nu])*\[Chi]m^3+(3-(27*\[Nu])/2+6*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(3-3*\[Nu])*\[Chi]m*\[Chi]p^2+(1-(3*\[Nu])/2)*\[Chi]p^3))/c^7


I3$S4$\[CurlyEpsilon]j = 0


I3$SID$\[CurlyEpsilon]j = (G^4*j^(3/2)*m^4*((\[CurlyEpsilon]*((-2*\[Delta]*\[Kappa]m+\[Kappa]p*(-2+4*\[Nu]-2*\[Nu]^2))*\[Chi]m^2+(-4*\[Delta]*\[Kappa]p+\[Kappa]m*(-4+8*\[Nu]-4*\[Nu]^2))*\[Chi]m*\[Chi]p+(-2*\[Delta]*\[Kappa]m+\[Kappa]p*(-2+4*\[Nu]-2*\[Nu]^2))*\[Chi]p^2))/j+(\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(-1+(9*\[Nu])/2+3*\[Nu]^2)+\[Kappa]p*(-1+(13*\[Nu])/2-9*\[Nu]^2+6*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-2+9*\[Nu]+6*\[Nu]^2)+\[Kappa]m*(-2+13*\[Nu]-18*\[Nu]^2+12*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-1+(9*\[Nu])/2+3*\[Nu]^2)+\[Kappa]p*(-1+(13*\[Nu])/2-9*\[Nu]^2+6*\[Nu]^3))*\[Chi]p^2))/j+(\[CurlyEpsilon]^(3/2)*((\[Lambda]m-3*\[Kappa]m*\[Nu]-3*\[Lambda]m*\[Nu]+\[Delta]*(\[Lambda]p-3*\[Kappa]p*\[Nu]-\[Lambda]p*\[Nu]))*\[Chi]m^3+(3*\[Lambda]p-9*\[Lambda]p*\[Nu]+\[Delta]*(3*\[Lambda]m-(9*\[Kappa]m*\[Nu])/2-3*\[Lambda]m*\[Nu])+\[Kappa]p*((-9*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(3*\[Lambda]m-9*\[Lambda]m*\[Nu]+6*\[Kappa]m*\[Nu]^2+\[Delta]*(3*\[Lambda]p-3*\[Lambda]p*\[Nu]))*\[Chi]m*\[Chi]p^2+(\[Lambda]p-3*\[Lambda]p*\[Nu]+\[Delta]*(\[Lambda]m+(3*\[Kappa]m*\[Nu])/2-\[Lambda]m*\[Nu])+\[Kappa]p*((3*\[Nu])/2+3*\[Nu]^2))*\[Chi]p^3))/j^(3/2)))/(c^7*\[CurlyEpsilon]^(3/2))


(* ::Subsubsection::Closed:: *)
(*I4*)


I4$pp$2PN$\[CurlyEpsilon]j = 0


I4$S1$\[CurlyEpsilon]j = (G^5*j*m^5*(\[Delta]*(-14+(481*\[Nu])/16-(437*\[Nu]^2)/8)*\[Chi]m+(-14+(721*\[Nu])/16-(139*\[Nu]^2)/2+24*\[Nu]^3)*\[Chi]p))/(c^9*\[CurlyEpsilon])


I4$S2$\[CurlyEpsilon]j = (G^5*Sqrt[j]*m^5*((18-(543*\[Nu])/4+(1593*\[Nu]^2)/8-28*\[Nu]^3)*\[Chi]m^2+\[Delta]*(36-(195*\[Nu])/2+(95*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(18-(135*\[Nu])/4+(27*\[Nu]^2)/8-(43*\[Nu]^3)/2)*\[Chi]p^2))/(c^9*Sqrt[\[CurlyEpsilon]])


I4$S3$\[CurlyEpsilon]j = 0


I4$S4$\[CurlyEpsilon]j = 0


I4$SID$\[CurlyEpsilon]j = (G^5*Sqrt[j]*m^5*((\[Delta]*\[Kappa]m*(17/2+(93*\[Nu])/4-7*\[Nu]^2)+\[Kappa]p*(17/2+(25*\[Nu])/4-(45*\[Nu]^2)/2-14*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(17+(93*\[Nu])/2-14*\[Nu]^2)+\[Kappa]m*(17+(25*\[Nu])/2-45*\[Nu]^2-28*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(17/2+(93*\[Nu])/4-7*\[Nu]^2)+\[Kappa]p*(17/2+(25*\[Nu])/4-(45*\[Nu]^2)/2-14*\[Nu]^3))*\[Chi]p^2))/(c^9*Sqrt[\[CurlyEpsilon]])


(* ::Subsubsection::Closed:: *)
(*I5*)


I5$pp$2PN$\[CurlyEpsilon]j = 0


I5$S1$\[CurlyEpsilon]j = (G^6*j^2*m^6*\[Nu]*(\[Delta]*(-75/16+(87*\[Nu])/8)*\[Chi]m+(-75/16+(81*\[Nu])/4-(33*\[Nu]^2)/8)*\[Chi]p))/(c^11*\[CurlyEpsilon]^2)


I5$S2$\[CurlyEpsilon]j = (G^6*j^(3/2)*m^6*\[Nu]*((33/4-(417*\[Nu])/8+6*\[Nu]^2)*\[Chi]m^2+\[Delta]*(33/2-(21*\[Nu])/2)*\[Chi]m*\[Chi]p+(33/4-(51*\[Nu])/8+(15*\[Nu]^2)/2)*\[Chi]p^2))/(c^11*\[CurlyEpsilon]^(3/2))


I5$S3$\[CurlyEpsilon]j = 0


I5$S4$\[CurlyEpsilon]j = 0


I5$SID$\[CurlyEpsilon]j = (G^6*j^(3/2)*m^6*\[Nu]*((\[Delta]*\[Kappa]m*(-9/4+3*\[Nu])+\[Kappa]p*(-9/4+(3*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-9/2+6*\[Nu])+\[Kappa]m*(-9/2+3*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-9/4+3*\[Nu])+\[Kappa]p*(-9/4+(3*\[Nu])/2+3*\[Nu]^2))*\[Chi]p^2))/(c^11*\[CurlyEpsilon]^(3/2))


(* ::Subsubsection::Closed:: *)
(*I6*)


I6$pp$2PN$\[CurlyEpsilon]j = 0


I6$S1$\[CurlyEpsilon]j = 0


I6$S2$\[CurlyEpsilon]j = 0


I6$S3$\[CurlyEpsilon]j = 0


I6$S4$\[CurlyEpsilon]j = 0


I6$SID$\[CurlyEpsilon]j = 0


(* ::Subsubsection::Closed:: *)
(*I7*)


I7$pp$2PN$\[CurlyEpsilon]j = 0


I7$S1$\[CurlyEpsilon]j = 0


I7$S2$\[CurlyEpsilon]j = 0


I7$S3$\[CurlyEpsilon]j = 0


I7$S4$\[CurlyEpsilon]j = 0


I7$SID$\[CurlyEpsilon]j = 0


(* ::Subsection::Closed:: *)
(*Local radial action, radial period, periastron advance and scattering angle in terms of coefficients*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.8) of the arXiv:2511.10735*)


Ir$loc$\[ScriptCapitalA]\[ScriptCapitalB]\[ScriptCapitalC]\[ScriptCapitalD] = \[ScriptCapitalB]/Sqrt[-\[ScriptCapitalA]]-Sqrt[-\[ScriptCapitalC]]+(\[ScriptCapitalB]*\[ScriptCapitalD]1)/(2*(-\[ScriptCapitalC])^(3/2))+(15*\[ScriptCapitalB]^2*\[ScriptCapitalD]1^2-3*\[ScriptCapitalA]*\[ScriptCapitalC]*\[ScriptCapitalD]1^2-12*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]2+4*\[ScriptCapitalA]*\[ScriptCapitalC]^2*\[ScriptCapitalD]2+20*\[ScriptCapitalB]^3*\[ScriptCapitalD]3-12*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]*\[ScriptCapitalD]3)/(16*(-\[ScriptCapitalC])^(7/2))+(105*\[ScriptCapitalB]^3*\[ScriptCapitalD]1^3-35*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]*\[ScriptCapitalD]1^3-140*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]2+60*\[ScriptCapitalA]*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]2+315*\[ScriptCapitalB]^4*\[ScriptCapitalD]1*\[ScriptCapitalD]3-210*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]3+15*\[ScriptCapitalA]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]3-70*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]4+60*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]4-6*\[ScriptCapitalA]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]4+126*\[ScriptCapitalB]^5*\[ScriptCapitalD]5-140*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]5+30*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]5)/(32*(-\[ScriptCapitalC])^(11/2))+(15015*\[ScriptCapitalB]^4*\[ScriptCapitalD]1^4-6930*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]*\[ScriptCapitalD]1^4+315*\[ScriptCapitalA]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^4-27720*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2+15120*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2-840*\[ScriptCapitalA]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]1^2*\[ScriptCapitalD]2+5040*\[ScriptCapitalB]^4*\[ScriptCapitalC]^2*\[ScriptCapitalD]2^2-3360*\[ScriptCapitalA]*\[ScriptCapitalB]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]2^2+240*\[ScriptCapitalA]^2*\[ScriptCapitalC]^4*\[ScriptCapitalD]2^2+72072*\[ScriptCapitalB]^5*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3-55440*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3+7560*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^2*\[ScriptCapitalD]1^2*\[ScriptCapitalD]3-22176*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]2*\[ScriptCapitalD]3+20160*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]2*\[ScriptCapitalD]3-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]2*\[ScriptCapitalD]3+24024*\[ScriptCapitalB]^6*\[ScriptCapitalD]3^2-27720*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]3^2+7560*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]3^2-280*\[ScriptCapitalA]^3*\[ScriptCapitalC]^3*\[ScriptCapitalD]3^2-22176*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]4+20160*\[ScriptCapitalA]*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]4-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]1*\[ScriptCapitalD]4+48048*\[ScriptCapitalB]^6*\[ScriptCapitalD]1*\[ScriptCapitalD]5-55440*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]*\[ScriptCapitalD]1*\[ScriptCapitalD]5+15120*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^2*\[ScriptCapitalD]1*\[ScriptCapitalD]5-560*\[ScriptCapitalA]^3*\[ScriptCapitalC]^3*\[ScriptCapitalD]1*\[ScriptCapitalD]5-7392*\[ScriptCapitalB]^6*\[ScriptCapitalC]*\[ScriptCapitalD]6+10080*\[ScriptCapitalA]*\[ScriptCapitalB]^4*\[ScriptCapitalC]^2*\[ScriptCapitalD]6-3360*\[ScriptCapitalA]^2*\[ScriptCapitalB]^2*\[ScriptCapitalC]^3*\[ScriptCapitalD]6+160*\[ScriptCapitalA]^3*\[ScriptCapitalC]^4*\[ScriptCapitalD]6+13728*\[ScriptCapitalB]^7*\[ScriptCapitalD]7-22176*\[ScriptCapitalA]*\[ScriptCapitalB]^5*\[ScriptCapitalC]*\[ScriptCapitalD]7+10080*\[ScriptCapitalA]^2*\[ScriptCapitalB]^3*\[ScriptCapitalC]^2*\[ScriptCapitalD]7-1120*\[ScriptCapitalA]^3*\[ScriptCapitalB]*\[ScriptCapitalC]^3*\[ScriptCapitalD]7)/(1024*(-\[ScriptCapitalC])^(15/2));


(* ::Text:: *)
(*The following expression corresponds (up to a factor 2\[Pi]) to Eq. (E3a) of the arXiv:2511.10735*)


P$loc$ABCDFI = 2*\[Pi]*(B/(-A)^(3/2)+(3*D1^2-4*C*D2+12*B*D3)/(8*(-C)^(5/2))+(35*B*D1^3-60*B*C*D1*D2+210*B^2*D1*D3-30*A*C*D1*D3-60*B^2*C*D4+12*A*C^2*D4+140*B^3*D5-60*A*B*C*D5)/(16*(-C)^(9/2))+(3*(1155*B^2*D1^4-105*A*C*D1^4-2520*B^2*C*D1^2*D2+280*A*C^2*D1^2*D2+560*B^2*C^2*D2^2-80*A*C^3*D2^2+9240*B^3*D1^2*D3-2520*A*B*C*D1^2*D3-3360*B^3*C*D2*D3+1120*A*B*C^2*D2*D3+4620*B^4*D3^2-2520*A*B^2*C*D3^2+140*A^2*C^2*D3^2-3360*B^3*C*D1*D4+1120*A*B*C^2*D1*D4+9240*B^4*D1*D5-5040*A*B^2*C*D1*D5+280*A^2*C^2*D1*D5-1680*B^4*C*D6+1120*A*B^2*C^2*D6-80*A^2*C^3*D6+3696*B^5*D7-3360*A*B^3*C*D7+560*A^2*B*C^2*D7))/(256*(-C)^(13/2)));


(* ::Text:: *)
(*The following expression corresponds (up to a factor 2\[Pi]) to Eq. (E3b) of the arXiv:2511.10735*)


K$loc$ABCDFI = F/Sqrt[-C]+(B*(3*D1*F-2*C*I1))/(2*(-C)^(5/2))+(105*B^2*D1^2*F-15*A*C*D1^2*F-60*B^2*C*D2*F+12*A*C^2*D2*F+140*B^3*D3*F-60*A*B*C*D3*F-60*B^2*C*D1*I1+12*A*C^2*D1*I1+24*B^2*C^2*I2-8*A*C^3*I2-40*B^3*C*I3+24*A*B*C^2*I3)/(16*(-C)^(9/2))+(1155*B^3*D1^3*F-315*A*B*C*D1^3*F-1260*B^3*C*D1*D2*F+420*A*B*C^2*D1*D2*F+3465*B^4*D1*D3*F-1890*A*B^2*C*D1*D3*F+105*A^2*C^2*D1*D3*F-630*B^4*C*D4*F+420*A*B^2*C^2*D4*F-30*A^2*C^3*D4*F+1386*B^5*D5*F-1260*A*B^3*C*D5*F+210*A^2*B*C^2*D5*F-630*B^3*C*D1^2*I1+210*A*B*C^2*D1^2*I1+280*B^3*C^2*D2*I1-120*A*B*C^3*D2*I1-630*B^4*C*D3*I1+420*A*B^2*C^2*D3*I1-30*A^2*C^3*D3*I1+280*B^3*C^2*D1*I2-120*A*B*C^3*D1*I2-630*B^4*C*D1*I3+420*A*B^2*C^2*D1*I3-30*A^2*C^3*D1*I3+140*B^4*C^2*I4-120*A*B^2*C^3*I4+12*A^2*C^4*I4-252*B^5*C*I5+280*A*B^3*C^2*I5-60*A^2*B*C^3*I5)/(32*(-C)^(13/2))+(225225*B^4*D1^4*F-90090*A*B^2*C*D1^4*F+3465*A^2*C^2*D1^4*F-360360*B^4*C*D1^2*D2*F+166320*A*B^2*C^2*D1^2*D2*F-7560*A^2*C^3*D1^2*D2*F+55440*B^4*C^2*D2^2*F-30240*A*B^2*C^3*D2^2*F+1680*A^2*C^4*D2^2*F+1081080*B^5*D1^2*D3*F-720720*A*B^3*C*D1^2*D3*F+83160*A^2*B*C^2*D1^2*D3*F-288288*B^5*C*D2*D3*F+221760*A*B^3*C^2*D2*D3*F-30240*A^2*B*C^3*D2*D3*F+360360*B^6*D3^2*F-360360*A*B^4*C*D3^2*F+83160*A^2*B^2*C^2*D3^2*F-2520*A^3*C^3*D3^2*F-288288*B^5*C*D1*D4*F+221760*A*B^3*C^2*D1*D4*F-30240*A^2*B*C^3*D1*D4*F+720720*B^6*D1*D5*F-720720*A*B^4*C*D1*D5*F+166320*A^2*B^2*C^2*D1*D5*F-5040*A^3*C^3*D1*D5*F-96096*B^6*C*D6*F+110880*A*B^4*C^2*D6*F-30240*A^2*B^2*C^3*D6*F+1120*A^3*C^4*D6*F+205920*B^7*D7*F-288288*A*B^5*C*D7*F+110880*A^2*B^3*C^2*D7*F-10080*A^3*B*C^3*D7*F-120120*B^4*C*D1^3*I1+55440*A*B^2*C^2*D1^3*I1-2520*A^2*C^3*D1^3*I1+110880*B^4*C^2*D1*D2*I1-60480*A*B^2*C^3*D1*D2*I1+3360*A^2*C^4*D1*D2*I1-288288*B^5*C*D1*D3*I1+221760*A*B^3*C^2*D1*D3*I1-30240*A^2*B*C^3*D1*D3*I1+44352*B^5*C^2*D4*I1-40320*A*B^3*C^3*D4*I1+6720*A^2*B*C^4*D4*I1-96096*B^6*C*D5*I1+110880*A*B^4*C^2*D5*I1-30240*A^2*B^2*C^3*D5*I1+1120*A^3*C^4*D5*I1+55440*B^4*C^2*D1^2*I2-30240*A*B^2*C^3*D1^2*I2+1680*A^2*C^4*D1^2*I2-20160*B^4*C^3*D2*I2+13440*A*B^2*C^4*D2*I2-960*A^2*C^5*D2*I2+44352*B^5*C^2*D3*I2-40320*A*B^3*C^3*D3*I2+6720*A^2*B*C^4*D3*I2-144144*B^5*C*D1^2*I3+110880*A*B^3*C^2*D1^2*I3-15120*A^2*B*C^3*D1^2*I3+44352*B^5*C^2*D2*I3-40320*A*B^3*C^3*D2*I3+6720*A^2*B*C^4*D2*I3-96096*B^6*C*D3*I3+110880*A*B^4*C^2*D3*I3-30240*A^2*B^2*C^3*D3*I3+1120*A^3*C^4*D3*I3+44352*B^5*C^2*D1*I4-40320*A*B^3*C^3*D1*I4+6720*A^2*B*C^4*D1*I4-96096*B^6*C*D1*I5+110880*A*B^4*C^2*D1*I5-30240*A^2*B^2*C^3*D1*I5+1120*A^3*C^4*D1*I5+14784*B^6*C^2*I6-20160*A*B^4*C^3*I6+6720*A^2*B^2*C^4*I6-320*A^3*C^5*I6-27456*B^7*C*I7+44352*A*B^5*C^2*I7-20160*A^2*B^3*C^3*I7+2240*A^3*B*C^4*I7)/(1024*(-C)^(17/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (8.9) of the paper*)


\[Chi]$loc$ABCDFI = -\[Pi]+Sqrt[A]*((3*B^2*D1*F-2*A*C*D1*F-2*B^2*C*I1+2*A*C^2*I1)/(C^2*(B^2-A*C))+((105*B^5*D1^2*F)/8-(95*A*B^3*C*D1^2*F)/4+(81*A^2*B*C^2*D1^2*F)/8-(15*B^5*C*D2*F)/2+14*A*B^3*C^2*D2*F-(13*A^2*B*C^3*D2*F)/2+(35*B^6*D3*F)/2-(110*A*B^4*C*D3*F)/3+(131*A^2*B^2*C^2*D3*F)/6-(8*A^3*C^3*D3*F)/3-(15*B^5*C*D1*I1)/2+14*A*B^3*C^2*D1*I1-(13*A^2*B*C^3*D1*I1)/2+3*B^5*C^2*I2-6*A*B^3*C^3*I2+3*A^2*B*C^4*I2-5*B^6*C*I3+(34*A*B^4*C^2*I3)/3-(23*A^2*B^2*C^3*I3)/3+(4*A^3*C^4*I3)/3)/(C^4*(B^2-A*C)^2)+((1155*B^8*D1^3*F)/16-(3395*A*B^6*C*D1^3*F)/16+(3381*A^2*B^4*C^2*D1^3*F)/16-(1221*A^3*B^2*C^3*D1^3*F)/16+(16*A^4*C^4*D1^3*F)/3-(315*B^8*C*D1*D2*F)/4+(945*A*B^6*C^2*D1*D2*F)/4-(973*A^2*B^4*C^3*D1*D2*F)/4+(375*A^3*B^2*C^4*D1*D2*F)/4-8*A^4*C^5*D1*D2*F+(3465*B^9*D1*D3*F)/16-(5565*A*B^7*C*D1*D3*F)/8+798*A^2*B^5*C^2*D1*D3*F-(3011*A^3*B^3*C^3*D1*D3*F)/8+(919*A^4*B*C^4*D1*D3*F)/16-(315*B^9*C*D4*F)/8+(525*A*B^7*C^2*D4*F)/4-(317*A^2*B^5*C^3*D4*F)/2+(323*A^3*B^3*C^4*D4*F)/4-(113*A^4*B*C^5*D4*F)/8+(693*B^10*D5*F)/8-(1239*A*B^8*C*D5*F)/4+(4137*A^2*B^6*C^2*D5*F)/10-(4957*A^3*B^4*C^3*D5*F)/20+(2419*A^4*B^2*C^4*D5*F)/40-(16*A^5*C^5*D5*F)/5-(315*B^8*C*D1^2*I1)/8+(945*A*B^6*C^2*D1^2*I1)/8-(973*A^2*B^4*C^3*D1^2*I1)/8+(375*A^3*B^2*C^4*D1^2*I1)/8-4*A^4*C^5*D1^2*I1+(35*B^8*C^2*D2*I1)/2-(325*A*B^6*C^3*D2*I1)/6+(117*A^2*B^4*C^4*D2*I1)/2-(49*A^3*B^2*C^5*D2*I1)/2+(8*A^4*C^6*D2*I1)/3-(315*B^9*C*D3*I1)/8+(525*A*B^7*C^2*D3*I1)/4-(317*A^2*B^5*C^3*D3*I1)/2+(323*A^3*B^3*C^4*D3*I1)/4-(113*A^4*B*C^5*D3*I1)/8+(35*B^8*C^2*D1*I2)/2-(325*A*B^6*C^3*D1*I2)/6+(117*A^2*B^4*C^4*D1*I2)/2-(49*A^3*B^2*C^5*D1*I2)/2+(8*A^4*C^6*D1*I2)/3-(315*B^9*C*D1*I3)/8+(525*A*B^7*C^2*D1*I3)/4-(317*A^2*B^5*C^3*D1*I3)/2+(323*A^3*B^3*C^4*D1*I3)/4-(113*A^4*B*C^5*D1*I3)/8+(35*B^9*C^2*I4)/4-(185*A*B^7*C^3*I4)/6+40*A^2*B^5*C^4*I4-(45*A^3*B^3*C^5*I4)/2+(55*A^4*B*C^6*I4)/12-(63*B^10*C*I5)/4+(119*A*B^8*C^2*I5)/2-(1276*A^2*B^6*C^3*I5)/15+(557*A^3*B^4*C^4*I5)/10-(309*A^4*B^2*C^5*I5)/20+(16*A^5*C^6*I5)/15)/(C^6*(B^2-A*C)^3)+((225225*B^11*D1^4*F)/512-(915915*A*B^9*C*D1^4*F)/512+(714945*A^2*B^7*C^2*D1^4*F)/256-(524799*A^3*B^5*C^3*D1^4*F)/256+(347765*A^4*B^3*C^4*D1^4*F)/512-(37495*A^5*B*C^5*D1^4*F)/512-(45045*B^11*C*D1^2*D2*F)/64+(185955*A*B^9*C^2*D1^2*D2*F)/64-(148197*A^2*B^7*C^3*D1^2*D2*F)/32+(112167*A^3*B^5*C^4*D1^2*D2*F)/32-(78145*A^4*B^3*C^5*D1^2*D2*F)/64+(9295*A^5*B*C^6*D1^2*D2*F)/64+(3465*B^11*C^2*D2^2*F)/32-(14595*A*B^9*C^3*D2^2*F)/32+(11949*A^2*B^7*C^4*D2^2*F)/16-(9395*A^3*B^5*C^5*D2^2*F)/16+(6941*A^4*B^3*C^6*D2^2*F)/32-(919*A^5*B*C^7*D2^2*F)/32+(135135*B^12*D1^2*D3*F)/64-(585585*A*B^10*C*D1^2*D3*F)/64+(499191*A^2*B^8*C^2*D1^2*D3*F)/32-(417813*A^3*B^6*C^3*D1^2*D3*F)/32+(344883*A^4*B^4*C^4*D1^2*D3*F)/64-(59237*A^5*B^2*C^5*D1^2*D3*F)/64+32*A^6*C^6*D1^2*D3*F-(9009*B^12*C*D2*D3*F)/16+(39963*A*B^10*C^2*D2*D3*F)/16-(175497*A^2*B^8*C^3*D2*D3*F)/40+(152823*A^3*B^6*C^4*D2*D3*F)/40-(133369*A^4*B^4*C^5*D2*D3*F)/80+(24971*A^5*B^2*C^6*D2*D3*F)/80-(64*A^6*C^7*D2*D3*F)/5+(45045*B^13*D3^2*F)/64-(105105*A*B^11*C*D3^2*F)/32+(394779*A^2*B^9*C^2*D3^2*F)/64-(94335*A^3*B^7*C^3*D3^2*F)/16+(189739*A^4*B^5*C^4*D3^2*F)/64-(22897*A^5*B^3*C^5*D3^2*F)/32+(3781*A^6*B*C^6*D3^2*F)/64-(9009*B^12*C*D1*D4*F)/16+(39963*A*B^10*C^2*D1*D4*F)/16-(175497*A^2*B^8*C^3*D1*D4*F)/40+(152823*A^3*B^6*C^4*D1*D4*F)/40-(133369*A^4*B^4*C^5*D1*D4*F)/80+(24971*A^5*B^2*C^6*D1*D4*F)/80-(64*A^6*C^7*D1*D4*F)/5+(45045*B^13*D1*D5*F)/32-(105105*A*B^11*C*D1*D5*F)/16+(394779*A^2*B^9*C^2*D1*D5*F)/32-(94335*A^3*B^7*C^3*D1*D5*F)/8+(189739*A^4*B^5*C^4*D1*D5*F)/32-(22897*A^5*B^3*C^5*D1*D5*F)/16+(3781*A^6*B*C^6*D1*D5*F)/32-(3003*B^13*C*D6*F)/16+(3619*A*B^11*C^2*D6*F)/4-(141323*A^2*B^9*C^3*D6*F)/80+(8857*A^3*B^7*C^4*D6*F)/5-(75773*A^4*B^5*C^5*D6*F)/80+(4973*A^5*B^3*C^6*D6*F)/20-(1873*A^6*B*C^7*D6*F)/80+(6435*B^14*D7*F)/16-(8151*A*B^12*C*D7*F)/4+(67815*A^2*B^10*C^2*D7*F)/16-(161793*A^3*B^8*C^3*D7*F)/35+(1559987*A^4*B^6*C^4*D7*F)/560-(123927*A^5*B^4*C^5*D7*F)/140+(68847*A^6*B^2*C^6*D7*F)/560-(128*A^7*C^7*D7*F)/35-(15015*B^11*C*D1^3*I1)/64+(61985*A*B^9*C^2*D1^3*I1)/64-(49399*A^2*B^7*C^3*D1^3*I1)/32+(37389*A^3*B^5*C^4*D1^3*I1)/32-(78145*A^4*B^3*C^5*D1^3*I1)/192+(9295*A^5*B*C^6*D1^3*I1)/192+(3465*B^11*C^2*D1*D2*I1)/16-(14595*A*B^9*C^3*D1*D2*I1)/16+(11949*A^2*B^7*C^4*D1*D2*I1)/8-(9395*A^3*B^5*C^5*D1*D2*I1)/8+(6941*A^4*B^3*C^6*D1*D2*I1)/16-(919*A^5*B*C^7*D1*D2*I1)/16-(9009*B^12*C*D1*D3*I1)/16+(39963*A*B^10*C^2*D1*D3*I1)/16-(175497*A^2*B^8*C^3*D1*D3*I1)/40+(152823*A^3*B^6*C^4*D1*D3*I1)/40-(133369*A^4*B^4*C^5*D1*D3*I1)/80+(24971*A^5*B^2*C^6*D1*D3*I1)/80-(64*A^6*C^7*D1*D3*I1)/5+(693*B^12*C^2*D4*I1)/8-(3171*A*B^10*C^3*D4*I1)/8+(14469*A^2*B^8*C^4*D4*I1)/20-(13231*A^3*B^6*C^5*D4*I1)/20+(12333*A^4*B^4*C^6*D4*I1)/40-(2547*A^5*B^2*C^7*D4*I1)/40+(16*A^6*C^8*D4*I1)/5-(3003*B^13*C*D5*I1)/16+(3619*A*B^11*C^2*D5*I1)/4-(141323*A^2*B^9*C^3*D5*I1)/80+(8857*A^3*B^7*C^4*D5*I1)/5-(75773*A^4*B^5*C^5*D5*I1)/80+(4973*A^5*B^3*C^6*D5*I1)/20-(1873*A^6*B*C^7*D5*I1)/80+(3465*B^11*C^2*D1^2*I2)/32-(14595*A*B^9*C^3*D1^2*I2)/32+(11949*A^2*B^7*C^4*D1^2*I2)/16-(9395*A^3*B^5*C^5*D1^2*I2)/16+(6941*A^4*B^3*C^6*D1^2*I2)/32-(919*A^5*B*C^7*D1^2*I2)/32-(315*B^11*C^3*D2*I2)/8+(1365*A*B^9*C^4*D2*I2)/8-(1159*A^2*B^7*C^5*D2*I2)/4+(957*A^3*B^5*C^6*D2*I2)/4-(759*A^4*B^3*C^7*D2*I2)/8+(113*A^5*B*C^8*D2*I2)/8+(693*B^12*C^2*D3*I2)/8-(3171*A*B^10*C^3*D3*I2)/8+(14469*A^2*B^8*C^4*D3*I2)/20-(13231*A^3*B^6*C^5*D3*I2)/20+(12333*A^4*B^4*C^6*D3*I2)/40-(2547*A^5*B^2*C^7*D3*I2)/40+(16*A^6*C^8*D3*I2)/5-(9009*B^12*C*D1^2*I3)/32+(39963*A*B^10*C^2*D1^2*I3)/32-(175497*A^2*B^8*C^3*D1^2*I3)/80+(152823*A^3*B^6*C^4*D1^2*I3)/80-(133369*A^4*B^4*C^5*D1^2*I3)/160+(24971*A^5*B^2*C^6*D1^2*I3)/160-(32*A^6*C^7*D1^2*I3)/5+(693*B^12*C^2*D2*I3)/8-(3171*A*B^10*C^3*D2*I3)/8+(14469*A^2*B^8*C^4*D2*I3)/20-(13231*A^3*B^6*C^5*D2*I3)/20+(12333*A^4*B^4*C^6*D2*I3)/40-(2547*A^5*B^2*C^7*D2*I3)/40+(16*A^6*C^8*D2*I3)/5-(3003*B^13*C*D3*I3)/16+(3619*A*B^11*C^2*D3*I3)/4-(141323*A^2*B^9*C^3*D3*I3)/80+(8857*A^3*B^7*C^4*D3*I3)/5-(75773*A^4*B^5*C^5*D3*I3)/80+(4973*A^5*B^3*C^6*D3*I3)/20-(1873*A^6*B*C^7*D3*I3)/80+(693*B^12*C^2*D1*I4)/8-(3171*A*B^10*C^3*D1*I4)/8+(14469*A^2*B^8*C^4*D1*I4)/20-(13231*A^3*B^6*C^5*D1*I4)/20+(12333*A^4*B^4*C^6*D1*I4)/40-(2547*A^5*B^2*C^7*D1*I4)/40+(16*A^6*C^8*D1*I4)/5-(3003*B^13*C*D1*I5)/16+(3619*A*B^11*C^2*D1*I5)/4-(141323*A^2*B^9*C^3*D1*I5)/80+(8857*A^3*B^7*C^4*D1*I5)/5-(75773*A^4*B^5*C^5*D1*I5)/80+(4973*A^5*B^3*C^6*D1*I5)/20-(1873*A^6*B*C^7*D1*I5)/80+(231*B^13*C^2*I6)/8-(581*A*B^11*C^3*I6)/4+(11921*A^2*B^9*C^4*I6)/40-(3171*A^3*B^7*C^5*I6)/10+(7301*A^4*B^5*C^6*I6)/40-(1057*A^5*B^3*C^7*I6)/20+(231*A^6*B*C^8*I6)/40-(429*B^14*C*I7)/8+(1133*A*B^12*C^2*I7)/4-(24719*A^2*B^10*C^3*I7)/40+(49897*A^3*B^8*C^4*I7)/70-(128697*A^4*B^6*C^5*I7)/280+(22279*A^5*B^4*C^6*I7)/140-(6967*A^6*B^2*C^7*I7)/280+(32*A^7*C^8*I7)/35)/(C^8*(B^2-A*C)^4))+((4*F+(6*B*D1*F-4*B*C*I1)/C^2+((105*B^2*D1^2*F)/4-(15*A*C*D1^2*F)/4-15*B^2*C*D2*F+3*A*C^2*D2*F+35*B^3*D3*F-15*A*B*C*D3*F-15*B^2*C*D1*I1+3*A*C^2*D1*I1+6*B^2*C^2*I2-2*A*C^3*I2-10*B^3*C*I3+6*A*B*C^2*I3)/C^4+((1155*B^3*D1^3*F)/8-(315*A*B*C*D1^3*F)/8-(315*B^3*C*D1*D2*F)/2+(105*A*B*C^2*D1*D2*F)/2+(3465*B^4*D1*D3*F)/8-(945*A*B^2*C*D1*D3*F)/4+(105*A^2*C^2*D1*D3*F)/8-(315*B^4*C*D4*F)/4+(105*A*B^2*C^2*D4*F)/2-(15*A^2*C^3*D4*F)/4+(693*B^5*D5*F)/4-(315*A*B^3*C*D5*F)/2+(105*A^2*B*C^2*D5*F)/4-(315*B^3*C*D1^2*I1)/4+(105*A*B*C^2*D1^2*I1)/4+35*B^3*C^2*D2*I1-15*A*B*C^3*D2*I1-(315*B^4*C*D3*I1)/4+(105*A*B^2*C^2*D3*I1)/2-(15*A^2*C^3*D3*I1)/4+35*B^3*C^2*D1*I2-15*A*B*C^3*D1*I2-(315*B^4*C*D1*I3)/4+(105*A*B^2*C^2*D1*I3)/2-(15*A^2*C^3*D1*I3)/4+(35*B^4*C^2*I4)/2-15*A*B^2*C^3*I4+(3*A^2*C^4*I4)/2-(63*B^5*C*I5)/2+35*A*B^3*C^2*I5-(15*A^2*B*C^3*I5)/2)/C^6+((225225*B^4*D1^4*F)/256-(45045*A*B^2*C*D1^4*F)/128+(3465*A^2*C^2*D1^4*F)/256-(45045*B^4*C*D1^2*D2*F)/32+(10395*A*B^2*C^2*D1^2*D2*F)/16-(945*A^2*C^3*D1^2*D2*F)/32+(3465*B^4*C^2*D2^2*F)/16-(945*A*B^2*C^3*D2^2*F)/8+(105*A^2*C^4*D2^2*F)/16+(135135*B^5*D1^2*D3*F)/32-(45045*A*B^3*C*D1^2*D3*F)/16+(10395*A^2*B*C^2*D1^2*D3*F)/32-(9009*B^5*C*D2*D3*F)/8+(3465*A*B^3*C^2*D2*D3*F)/4-(945*A^2*B*C^3*D2*D3*F)/8+(45045*B^6*D3^2*F)/32-(45045*A*B^4*C*D3^2*F)/32+(10395*A^2*B^2*C^2*D3^2*F)/32-(315*A^3*C^3*D3^2*F)/32-(9009*B^5*C*D1*D4*F)/8+(3465*A*B^3*C^2*D1*D4*F)/4-(945*A^2*B*C^3*D1*D4*F)/8+(45045*B^6*D1*D5*F)/16-(45045*A*B^4*C*D1*D5*F)/16+(10395*A^2*B^2*C^2*D1*D5*F)/16-(315*A^3*C^3*D1*D5*F)/16-(3003*B^6*C*D6*F)/8+(3465*A*B^4*C^2*D6*F)/8-(945*A^2*B^2*C^3*D6*F)/8+(35*A^3*C^4*D6*F)/8+(6435*B^7*D7*F)/8-(9009*A*B^5*C*D7*F)/8+(3465*A^2*B^3*C^2*D7*F)/8-(315*A^3*B*C^3*D7*F)/8-(15015*B^4*C*D1^3*I1)/32+(3465*A*B^2*C^2*D1^3*I1)/16-(315*A^2*C^3*D1^3*I1)/32+(3465*B^4*C^2*D1*D2*I1)/8-(945*A*B^2*C^3*D1*D2*I1)/4+(105*A^2*C^4*D1*D2*I1)/8-(9009*B^5*C*D1*D3*I1)/8+(3465*A*B^3*C^2*D1*D3*I1)/4-(945*A^2*B*C^3*D1*D3*I1)/8+(693*B^5*C^2*D4*I1)/4-(315*A*B^3*C^3*D4*I1)/2+(105*A^2*B*C^4*D4*I1)/4-(3003*B^6*C*D5*I1)/8+(3465*A*B^4*C^2*D5*I1)/8-(945*A^2*B^2*C^3*D5*I1)/8+(35*A^3*C^4*D5*I1)/8+(3465*B^4*C^2*D1^2*I2)/16-(945*A*B^2*C^3*D1^2*I2)/8+(105*A^2*C^4*D1^2*I2)/16-(315*B^4*C^3*D2*I2)/4+(105*A*B^2*C^4*D2*I2)/2-(15*A^2*C^5*D2*I2)/4+(693*B^5*C^2*D3*I2)/4-(315*A*B^3*C^3*D3*I2)/2+(105*A^2*B*C^4*D3*I2)/4-(9009*B^5*C*D1^2*I3)/16+(3465*A*B^3*C^2*D1^2*I3)/8-(945*A^2*B*C^3*D1^2*I3)/16+(693*B^5*C^2*D2*I3)/4-(315*A*B^3*C^3*D2*I3)/2+(105*A^2*B*C^4*D2*I3)/4-(3003*B^6*C*D3*I3)/8+(3465*A*B^4*C^2*D3*I3)/8-(945*A^2*B^2*C^3*D3*I3)/8+(35*A^3*C^4*D3*I3)/8+(693*B^5*C^2*D1*I4)/4-(315*A*B^3*C^3*D1*I4)/2+(105*A^2*B*C^4*D1*I4)/4-(3003*B^6*C*D1*I5)/8+(3465*A*B^4*C^2*D1*I5)/8-(945*A^2*B^2*C^3*D1*I5)/8+(35*A^3*C^4*D1*I5)/8+(231*B^6*C^2*I6)/4-(315*A*B^4*C^3*I6)/4+(105*A^2*B^2*C^4*I6)/4-(5*A^3*C^5*I6)/4-(429*B^7*C*I7)/4+(693*A*B^5*C^2*I7)/4-(315*A^2*B^3*C^3*I7)/4+(35*A^3*B*C^4*I7)/4)/C^8)*ArcTan[(B+Sqrt[B^2-A*C])/(Sqrt[A]*Sqrt[-C])])/Sqrt[-C];


(* ::Section:: *)
(*Action variables in terms of energy and angular momentum*)


(* ::Subsection::Closed:: *)
(*i\[Phi]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.10) of arXiv:2511.10735*)


i\[Phi]$full$\[CurlyEpsilon]j = Sqrt[j]/(c*Sqrt[\[CurlyEpsilon]]);


(* ::Subsection::Closed:: *)
(*ir*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.9) of arXiv:2511.10735*)


ir$pp$loc$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))(1-Sqrt[j]+\[CurlyEpsilon]*(-15/8+3/Sqrt[j]+\[Nu]/8)+\[CurlyEpsilon]^2*(35/128+(35/4-(5*\[Nu])/2)/j^(3/2)+(15*\[Nu])/64+(3*\[Nu]^2)/128+(-15/4+(3*\[Nu])/2)/Sqrt[j])+\[CurlyEpsilon]^3*(21/1024-(105*\[Nu])/1024+(15*\[Nu]^2)/1024+(5*\[Nu]^3)/1024+(-105/4+(109/3-(41*Pi^2)/128)*\[Nu]-(15*\[Nu]^2)/4)/j^(3/2)+(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/Sqrt[j]+(231/4+(-125/2+(123*Pi^2)/128)*\[Nu]+(21*\[Nu]^2)/8)/j^(5/2))+\[CurlyEpsilon]^4*(99/32768-(105*\[Nu])/8192+(105*\[Nu]^2)/16384+(15*\[Nu]^3)/8192+(35*\[Nu]^4)/32768+(1575/64+(-20323/288+(35569*Pi^2)/24576)*\[Nu]+(4045/96-(205*Pi^2)/512)*\[Nu]^2-(15*\[Nu]^3)/4)/j^(3/2)+(32175/64+(-248057/288+(425105*Pi^2)/24576)*\[Nu]+(18925/96-(1025*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)/j^(7/2)+((-15*\[Nu]^2)/32+(3*\[Nu]^3)/8)/Sqrt[j]+(-9009/32+(293413/480-(51439*Pi^2)/4096)*\[Nu]+(-7013/32+(123*Pi^2)/32)*\[Nu]^2+(105*\[Nu]^3)/16)/j^(5/2)));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.48a) of arXiv:2511.10735*)


ir$pp$log$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))((\[CurlyEpsilon]^4*\[Nu]*(17/6+1291/(18*j^2)-170/(3*j^(3/2))-239/(5*j)+1346/(45*Sqrt[j])+(74/15+170/(3*j^2)-244/(5*j))*(-EulerGamma+Log[(1+Sqrt[j])/(8*j*Sqrt[\[CurlyEpsilon]])])))/j^(3/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.48b) of arXiv:2511.10735*)


ir$pp$hered$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))((\[CurlyEpsilon]^4*\[Nu]*((37/5 + 85/j^2 - 366/(5*j))*Log[j] + (96*(j^(-2) - j^(-1))*\[Lambda]0[Sqrt[1 - j]])/5))/j^(3/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.11a) of the paper*)


ir$S1$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))((\[CurlyEpsilon]^(3/2)*(-2*\[Delta]*\[Chi]m+(-2+\[Nu])*\[Chi]p))/j+\[CurlyEpsilon]^(5/2)*((\[Delta]*(-21+(21*\[Nu])/8)*\[Chi]m+(-21+(147*\[Nu])/8-(3*\[Nu]^2)/4)*\[Chi]p)/j^2+(\[Delta]*(6-2*\[Nu])*\[Chi]m+(6-8*\[Nu]+\[Nu]^2)*\[Chi]p)/j)+\[CurlyEpsilon]^(7/2)*((\[Delta]*(105-(297*\[Nu])/4+(21*\[Nu]^2)/4)*\[Chi]m+(105-(717*\[Nu])/4+(207*\[Nu]^2)/4-(3*\[Nu]^3)/2)*\[Chi]p)/j^2+(\[Delta]*(-495/2+(1755*\[Nu])/16-(25*\[Nu]^2)/8)*\[Chi]m+(-495/2+(5055*\[Nu])/16-(115*\[Nu]^2)/2+(5*\[Nu]^3)/8)*\[Chi]p)/j^3+(\[Delta]*(-15/4+(39*\[Nu])/8-(3*\[Nu]^2)/2)*\[Chi]m+(-15/4+(21*\[Nu])/2-(27*\[Nu]^2)/4+(3*\[Nu]^3)/4)*\[Chi]p)/j));


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.11b) of the paper*)


ir$S2$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))((\[CurlyEpsilon]^2*((1/2-2*\[Nu])*\[Chi]m^2+\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2/2))/j^(3/2)+\[CurlyEpsilon]^3*(((-11/2+23*\[Nu]-3*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-11+9*\[Nu])*\[Chi]m*\[Chi]p+(-11/2+8*\[Nu]-2*\[Nu]^2)*\[Chi]p^2)/j^(3/2)+((21-(171*\[Nu])/2+3*\[Nu]^2)*\[Chi]m^2+\[Delta]*(42-24*\[Nu])*\[Chi]m*\[Chi]p+(21-(45*\[Nu])/2+6*\[Nu]^2)*\[Chi]p^2)/j^(5/2))+\[CurlyEpsilon]^4*(((7425/16-(3945*\[Nu])/2+(6705*\[Nu]^2)/16-(15*\[Nu]^3)/4)*\[Chi]m^2+\[Delta]*(7425/8-(3405*\[Nu])/4+(645*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(7425/16-735*\[Nu]+(4725*\[Nu]^2)/16-15*\[Nu]^3)*\[Chi]p^2)/j^(7/2)+((117/16-37*\[Nu]+(489*\[Nu]^2)/16-3*\[Nu]^3)*\[Chi]m^2+\[Delta]*(117/8-32*\[Nu]+(97*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(117/16-(97*\[Nu])/4+(321*\[Nu]^2)/16-3*\[Nu]^3)*\[Chi]p^2)/j^(3/2)+((-777/4+(3453*\[Nu])/4-(2577*\[Nu]^2)/8+(15*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(-777/2+477*\[Nu]-(321*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(-777/4+(1563*\[Nu])/4-(1581*\[Nu]^2)/8+18*\[Nu]^3)*\[Chi]p^2)/j^(5/2)));


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.11c) of the paper*)


ir$S3$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))(\[CurlyEpsilon]^(7/2)*((\[Delta]*(3-12*\[Nu])*\[Chi]m^3+(9-39*\[Nu]+12*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(9-6*\[Nu])*\[Chi]m*\[Chi]p^2+(3-3*\[Nu])*\[Chi]p^3)/j^2+(\[Delta]*(-10+40*\[Nu])*\[Chi]m^3+(-30+(255*\[Nu])/2-30*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-30+15*\[Nu])*\[Chi]m*\[Chi]p^2+(-10+(15*\[Nu])/2)*\[Chi]p^3)/j^3));


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.11d) of the paper*)


ir$S4$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))(\[CurlyEpsilon]^4*(((-3/4+6*\[Nu]-12*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-3+12*\[Nu])*\[Chi]m^3*\[Chi]p+(-9/2+18*\[Nu])*\[Chi]m^2*\[Chi]p^2-3*\[Delta]*\[Chi]m*\[Chi]p^3-(3*\[Chi]p^4)/4)/j^(5/2)+((15/8-15*\[Nu]+30*\[Nu]^2)*\[Chi]m^4+\[Delta]*(15/2-30*\[Nu])*\[Chi]m^3*\[Chi]p+(45/4-45*\[Nu])*\[Chi]m^2*\[Chi]p^2+(15*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(15*\[Chi]p^4)/8)/j^(7/2)));


(* ::Text:: *)
(*The following expression is not given in the paper*)


ir$SID$\[CurlyEpsilon]j = (1/(c*Sqrt[\[CurlyEpsilon]]))((\[CurlyEpsilon]^2*(((\[Delta]*\[Kappa]m)/2+\[Kappa]p*(1/2-\[Nu]))*\[Chi]m^2+(\[Delta]*\[Kappa]p+\[Kappa]m*(1-2*\[Nu]))*\[Chi]m*\[Chi]p+((\[Delta]*\[Kappa]m)/2+\[Kappa]p*(1/2-\[Nu]))*\[Chi]p^2))/j^(3/2)+\[CurlyEpsilon]^3*(((\[Delta]*\[Kappa]m*(-7/2+(5*\[Nu])/4)+\[Kappa]p*(-7/2+(33*\[Nu])/4-(3*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-7+(5*\[Nu])/2)+\[Kappa]m*(-7+(33*\[Nu])/2-3*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-7/2+(5*\[Nu])/4)+\[Kappa]p*(-7/2+(33*\[Nu])/4-(3*\[Nu]^2)/2))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(9-(9*\[Nu])/4)+\[Kappa]p*(9-(81*\[Nu])/4+(3*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(18-(9*\[Nu])/2)+\[Kappa]m*(18-(81*\[Nu])/2+3*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(9-(9*\[Nu])/4)+\[Kappa]p*(9-(81*\[Nu])/4+(3*\[Nu]^2)/2))*\[Chi]p^2)/j^(5/2))+\[CurlyEpsilon]^(7/2)*((((-5*\[Lambda]m)/2+(15*\[Lambda]m*\[Nu])/2+\[Kappa]m*(-15/2+(75*\[Nu])/2)+\[Delta]*((-5*\[Lambda]p)/2+(5*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-15/2+(45*\[Nu])/2)))*\[Chi]m^3+((-15*\[Lambda]p)/2+(45*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-45/2+90*\[Nu]-15*\[Nu]^2)+\[Delta]*((-15*\[Lambda]m)/2+(15*\[Lambda]m*\[Nu])/2+\[Kappa]m*(-45/2+45*\[Nu])))*\[Chi]m^2*\[Chi]p+((-15*\[Lambda]m)/2+(45*\[Lambda]m*\[Nu])/2+\[Kappa]m*(-45/2+(135*\[Nu])/2-30*\[Nu]^2)+\[Delta]*((-15*\[Lambda]p)/2+(15*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-45/2+(45*\[Nu])/2)))*\[Chi]m*\[Chi]p^2+((-5*\[Lambda]p)/2+(15*\[Lambda]p*\[Nu])/2+\[Delta]*((-15*\[Kappa]m)/2-(5*\[Lambda]m)/2+(5*\[Lambda]m*\[Nu])/2)+\[Kappa]p*(-15/2+15*\[Nu]-15*\[Nu]^2))*\[Chi]p^3)/j^3+(((3*\[Lambda]m)/2+\[Kappa]m*(3/2-(21*\[Nu])/2)-(9*\[Lambda]m*\[Nu])/2+\[Delta]*((3*\[Lambda]p)/2+\[Kappa]p*(3/2-(15*\[Nu])/2)-(3*\[Lambda]p*\[Nu])/2))*\[Chi]m^3+((9*\[Lambda]p)/2-(27*\[Lambda]p*\[Nu])/2+\[Delta]*((9*\[Lambda]m)/2+\[Kappa]m*(9/2-(27*\[Nu])/2)-(9*\[Lambda]m*\[Nu])/2)+\[Kappa]p*(9/2-(45*\[Nu])/2+6*\[Nu]^2))*\[Chi]m^2*\[Chi]p+((9*\[Lambda]m)/2-(27*\[Lambda]m*\[Nu])/2+\[Delta]*((9*\[Lambda]p)/2+\[Kappa]p*(9/2-(9*\[Nu])/2)-(9*\[Lambda]p*\[Nu])/2)+\[Kappa]m*(9/2-(27*\[Nu])/2+12*\[Nu]^2))*\[Chi]m*\[Chi]p^2+((3*\[Lambda]p)/2-(9*\[Lambda]p*\[Nu])/2+\[Kappa]p*(3/2-(3*\[Nu])/2+6*\[Nu]^2)+\[Delta]*((3*\[Lambda]m)/2-(3*\[Lambda]m*\[Nu])/2+\[Kappa]m*(3/2+(3*\[Nu])/2)))*\[Chi]p^3)/j^2)+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(153/32-(179*\[Nu])/32+(11*\[Nu]^2)/8)+\[Kappa]p*(153/32-(485*\[Nu])/32+(81*\[Nu]^2)/8-(3*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(153/16-(179*\[Nu])/16+(11*\[Nu]^2)/4)+\[Kappa]m*(153/16-(485*\[Nu])/16+(81*\[Nu]^2)/4-3*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(153/32-(179*\[Nu])/32+(11*\[Nu]^2)/8)+\[Kappa]p*(153/32-(485*\[Nu])/32+(81*\[Nu]^2)/8-(3*\[Nu]^3)/2))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(-8265/112+(6261*\[Nu])/112-(51*\[Nu]^2)/8)+\[Kappa]p*(-8265/112+(22791*\[Nu])/112-(4233*\[Nu]^2)/56+(15*\[Nu]^3)/4))*\[Chi]m^2+((-9*\[Mu]p)/16+((9*\[Lambda]p)/4+(9*\[Mu]p)/4)*\[Nu]+((-9*\[Lambda]p)/2-(9*\[Mu]p)/8)*\[Nu]^2+\[Kappa]p*(-3/8+(9*\[Nu])/4-(39*\[Nu]^2)/4)+\[Kappa]p^2*(-3/16+(3*\[Nu])/4-(33*\[Nu]^2)/8)+\[Kappa]m^2*(-3/16+(3*\[Nu])/4+(27*\[Nu]^2)/8)+\[Delta]*((-9*\[Mu]m)/16+\[Kappa]m*\[Kappa]p*(-3/8+(3*\[Nu])/4)+((9*\[Lambda]m)/4+(9*\[Mu]m)/8)*\[Nu]+\[Kappa]m*(-3/8+(3*\[Nu])/2)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-8265/56+(6261*\[Nu])/56-(51*\[Nu]^2)/4)+\[Kappa]m*(-8265/56+(22791*\[Nu])/56-(4233*\[Nu]^2)/28+(15*\[Nu]^3)/2))*\[Chi]m+((-9*\[Mu]m)/4+((9*\[Lambda]m)/2+9*\[Mu]m)*\[Nu]+(-9*\[Lambda]m-(9*\[Mu]m)/2)*\[Nu]^2+\[Kappa]m*(-3/2+(15*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3/2+6*\[Nu]-3*\[Nu]^2)+\[Delta]*((-9*\[Mu]p)/4+((9*\[Lambda]p)/2+(9*\[Mu]p)/2)*\[Nu]+\[Kappa]m^2*(-3/4+(3*\[Nu])/2)+\[Kappa]p^2*(-3/4+(3*\[Nu])/2)+\[Kappa]p*(-3/2+(9*\[Nu])/2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-8265/112+(6261*\[Nu])/112-(51*\[Nu]^2)/8)+\[Kappa]p*(-8265/112+(22791*\[Nu])/112-(4233*\[Nu]^2)/56+(15*\[Nu]^3)/4)+((-27*\[Mu]p)/8+(27*\[Mu]p*\[Nu])/2-(27*\[Mu]p*\[Nu]^2)/4+\[Kappa]m^2*(-9/8+(9*\[Nu])/2-(39*\[Nu]^2)/4)+\[Kappa]p^2*(-9/8+(9*\[Nu])/2+(21*\[Nu]^2)/4)+\[Kappa]p*(-9/4+9*\[Nu]+(21*\[Nu]^2)/2)+\[Delta]*((-27*\[Mu]m)/8+(27*\[Mu]m*\[Nu])/4+\[Kappa]m*(-9/4+(9*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(-9/4+(9*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p^2+((-9*\[Mu]m)/4+((-9*\[Lambda]m)/2+9*\[Mu]m)*\[Nu]+(9*\[Lambda]m-(9*\[Mu]m)/2)*\[Nu]^2+\[Kappa]m*(-3/2+(9*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(-3/2+6*\[Nu]-3*\[Nu]^2)+\[Delta]*((-9*\[Mu]p)/4+((-9*\[Lambda]p)/2+(9*\[Mu]p)/2)*\[Nu]+\[Kappa]p*(-3/2+(3*\[Nu])/2)+\[Kappa]m^2*(-3/4+(3*\[Nu])/2)+\[Kappa]p^2*(-3/4+(3*\[Nu])/2)))*\[Chi]m*\[Chi]p^3+((-9*\[Mu]p)/16+((-9*\[Lambda]p)/4+(9*\[Mu]p)/4)*\[Nu]+((9*\[Lambda]p)/2-(9*\[Mu]p)/8)*\[Nu]^2+\[Delta]*((-3*\[Kappa]m)/8-(9*\[Mu]m)/16+\[Kappa]m*\[Kappa]p*(-3/8+(3*\[Nu])/4)+((-9*\[Lambda]m)/4+(9*\[Mu]m)/8)*\[Nu])+\[Kappa]p*(-3/8+(3*\[Nu])/4-(27*\[Nu]^2)/4)+\[Kappa]p^2*(-3/16+(3*\[Nu])/4-(33*\[Nu]^2)/8)+\[Kappa]m^2*(-3/16+(3*\[Nu])/4+(27*\[Nu]^2)/8))*\[Chi]p^4)/j^(5/2)+((\[Delta]*\[Kappa]m*(29895/224-(16635*\[Nu])/224+(75*\[Nu]^2)/16)+\[Kappa]p*(29895/224-(76425*\[Nu])/224+(9315*\[Nu]^2)/112-(15*\[Nu]^3)/8))*\[Chi]m^2+((15*\[Mu]p)/16+((-15*\[Lambda]p)/4-(15*\[Mu]p)/4)*\[Nu]+((15*\[Lambda]p)/2+(15*\[Mu]p)/8)*\[Nu]^2+\[Delta]*((15*\[Mu]m)/16+\[Kappa]m*(15/8-(15*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(15/8-(15*\[Nu])/4)+((-15*\[Lambda]m)/4-(15*\[Mu]m)/8)*\[Nu])+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(75*\[Nu]^2)/8)+\[Kappa]p*(15/8-(45*\[Nu])/4+(105*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/112-(16635*\[Nu])/112+(75*\[Nu]^2)/8)+\[Kappa]m*(29895/112-(76425*\[Nu])/112+(9315*\[Nu]^2)/56-(15*\[Nu]^3)/4))*\[Chi]m+((15*\[Mu]m)/4+((-15*\[Lambda]m)/2-15*\[Mu]m)*\[Nu]+(15*\[Lambda]m+(15*\[Mu]m)/2)*\[Nu]^2+\[Delta]*((15*\[Mu]p)/4+\[Kappa]p*(15/2-(45*\[Nu])/2)+\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Kappa]p^2*(15/4-(15*\[Nu])/2)+((-15*\[Lambda]p)/2-(15*\[Mu]p)/2)*\[Nu])+\[Kappa]m*\[Kappa]p*(15/2-30*\[Nu]+15*\[Nu]^2)+\[Kappa]m*(15/2-(75*\[Nu])/2+30*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/224-(16635*\[Nu])/224+(75*\[Nu]^2)/16)+\[Kappa]p*(29895/224-(76425*\[Nu])/224+(9315*\[Nu]^2)/112-(15*\[Nu]^3)/8)+((45*\[Mu]p)/8-(45*\[Mu]p*\[Nu])/2+(45*\[Mu]p*\[Nu]^2)/4+\[Delta]*((45*\[Mu]m)/8+\[Kappa]m*(45/4-(45*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(45/4-(45*\[Nu])/2)-(45*\[Mu]m*\[Nu])/4)+\[Kappa]p*(45/4-45*\[Nu]-(15*\[Nu]^2)/2)+\[Kappa]p^2*(45/8-(45*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]m^2*(45/8-(45*\[Nu])/2+(105*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+((15*\[Mu]m)/4+\[Kappa]m*(15/2-(45*\[Nu])/2)+((15*\[Lambda]m)/2-15*\[Mu]m)*\[Nu]+(-15*\[Lambda]m+(15*\[Mu]m)/2)*\[Nu]^2+\[Delta]*((15*\[Mu]p)/4+\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Kappa]p^2*(15/4-(15*\[Nu])/2)+\[Kappa]p*(15/2-(15*\[Nu])/2)+((15*\[Lambda]p)/2-(15*\[Mu]p)/2)*\[Nu])+\[Kappa]m*\[Kappa]p*(15/2-30*\[Nu]+15*\[Nu]^2))*\[Chi]m*\[Chi]p^3+((15*\[Mu]p)/16+((15*\[Lambda]p)/4-(15*\[Mu]p)/4)*\[Nu]+((-15*\[Lambda]p)/2+(15*\[Mu]p)/8)*\[Nu]^2+\[Delta]*((15*\[Kappa]m)/8+(15*\[Mu]m)/16+\[Kappa]m*\[Kappa]p*(15/8-(15*\[Nu])/4)+((15*\[Lambda]m)/4-(15*\[Mu]m)/8)*\[Nu])+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(75*\[Nu]^2)/8)+\[Kappa]p*(15/8-(15*\[Nu])/4+(45*\[Nu]^2)/4))*\[Chi]p^4)/j^(7/2)));


(* ::Text:: *)
(*The following expression corresponds to Eqs. (3.9) and (3.10) of the paper [see also Eq. (4.49b) of arXiv:2511.10735]*)


ir$full$\[CurlyEpsilon]j = ir$pp$loc$\[CurlyEpsilon]j + ir$pp$log$\[CurlyEpsilon]j + ir$pp$hered$\[CurlyEpsilon]j + ir$S1$\[CurlyEpsilon]j + ir$S2$\[CurlyEpsilon]j + ir$S3$\[CurlyEpsilon]j + ir$S4$\[CurlyEpsilon]j + ir$SID$\[CurlyEpsilon]j;


(* ::Section::Closed:: *)
(*Hamiltonian in terms of action variables*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.13) of arXiv:2511.10735*)


H$pp$loc$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu])/ir\[Phi]^2*(1+(6/(ir\[Phi]*i\[Phi])+(-15/4+\[Nu]/4)/ir\[Phi]^2)/c^2+(27/(ir\[Phi]^2*i\[Phi]^2)+(35/2-5*\[Nu])/(ir\[Phi]*i\[Phi]^3)+(-105/2+6*\[Nu])/(ir\[Phi]^3*i\[Phi])+(145/8-(15*\[Nu])/8+\[Nu]^2/8)/ir\[Phi]^4)/c^4+((315/2-45*\[Nu])/(ir\[Phi]^2*i\[Phi]^4)+(-450+(135*\[Nu])/2)/(ir\[Phi]^4*i\[Phi]^2)+(-303/4+(1427/12-(41*Pi^2)/64)*\[Nu]-10*\[Nu]^2)/(ir\[Phi]^3*i\[Phi]^3)+(231/2+(-125+(123*Pi^2)/64)*\[Nu]+(21*\[Nu]^2)/4)/(ir\[Phi]*i\[Phi]^5)+(825/2-75*\[Nu]+6*\[Nu]^2)/(ir\[Phi]^5*i\[Phi])+(-6363/64+(805*\[Nu])/64-(45*\[Nu]^2)/32+(5*\[Nu]^3)/64)/ir\[Phi]^6)/c^6+((-21435/8+(8035/4-(615*Pi^2)/64)*\[Nu]-(375*\[Nu]^2)/2)/(ir\[Phi]^4*i\[Phi]^4)+(20307/16+(-5025/4+(1107*Pi^2)/64)*\[Nu]+66*\[Nu]^2)/(ir\[Phi]^2*i\[Phi]^6)+(85365/16-(10395*\[Nu])/8+(945*\[Nu]^2)/8)/(ir\[Phi]^6*i\[Phi]^2)+(-46275/32+(-59639/72+(124129*Pi^2)/12288)*\[Nu]+(1547/6-(41*Pi^2)/32)*\[Nu]^2-15*\[Nu]^3)/(ir\[Phi]^5*i\[Phi]^3)+(32175/32+(-248057/144+(425105*Pi^2)/12288)*\[Nu]+(18925/48-(1025*Pi^2)/128)*\[Nu]^2-(45*\[Nu]^3)/8)/(ir\[Phi]*i\[Phi]^7)+(-50703/16+(5745*\[Nu])/8-(195*\[Nu]^2)/2+6*\[Nu]^3)/(ir\[Phi]^7*i\[Phi])+(-7749/16+(467473/240-(80959*Pi^2)/2048)*\[Nu]+(-8643/16+(1107*Pi^2)/128)*\[Nu]^2+(63*\[Nu]^3)/4)/(ir\[Phi]^3*i\[Phi]^5)+(75303/128-(10713*\[Nu])/128+(1545*\[Nu]^2)/128-(75*\[Nu]^3)/64+(7*\[Nu]^4)/128)/ir\[Phi]^8)/c^8);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.46a) of arXiv:2511.10735*)


H$pp$log$i\[Phi]ir\[Phi] = (m*\[Nu]^2/c^8)*((-1291/18+(170*EulerGamma)/3)/(ir\[Phi]^3*i\[Phi]^7)+170/(3*ir\[Phi]^4*i\[Phi]^6)+(239/5-(244*EulerGamma)/5)/(ir\[Phi]^5*i\[Phi]^5)-1346/(45*ir\[Phi]^6*i\[Phi]^4)+(-17/6+(74*EulerGamma)/15)/(ir\[Phi]^7*i\[Phi]^3)+(-170/(3*ir\[Phi]^3*i\[Phi]^7)+244/(5*ir\[Phi]^5*i\[Phi]^5)-74/(15*ir\[Phi]^7*i\[Phi]^3))*Log[(c*ir\[Phi]^2*(ir\[Phi]+i\[Phi]))/(8*i\[Phi]^2)]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.46b) of arXiv:2511.10735*)


H$pp$hered$i\[Phi]ir\[Phi] = (m*\[Nu]^2/c^8)*((170/(ir\[Phi]^3*i\[Phi]^7) - 732/(5*ir\[Phi]^5*i\[Phi]^5) + 74/(5*ir\[Phi]^7*i\[Phi]^3))*Log[ir\[Phi]/i\[Phi]] + (96*(-(1/(ir\[Phi]^3*i\[Phi]^7)) + 1/(ir\[Phi]^5*i\[Phi]^5))*\[Lambda]0[Sqrt[1 - i\[Phi]^2/ir\[Phi]^2]])/5);


(* ::Text:: *)
(*The following expression is not given in the paper*)


H$S1$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu]*((-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p)/(c^3*ir\[Phi]*i\[Phi]^2)+((-36*\[Delta]*\[Chi]m+(-36+18*\[Nu])*\[Chi]p)/(ir\[Phi]^2*i\[Phi]^3)+(\[Delta]*(-42+(21*\[Nu])/4)*\[Chi]m+(-42+(147*\[Nu])/4-(3*\[Nu]^2)/2)*\[Chi]p)/(ir\[Phi]*i\[Phi]^4)+(\[Delta]*(42-6*\[Nu])*\[Chi]m+(42-33*\[Nu]+3*\[Nu]^2)*\[Chi]p)/(ir\[Phi]^3*i\[Phi]^2))/c^5+((\[Delta]*(-483+(309*\[Nu])/4)*\[Chi]m+(-483+(1653*\[Nu])/4-(57*\[Nu]^2)/2)*\[Chi]p)/(ir\[Phi]^2*i\[Phi]^5)+(\[Delta]*(705-120*\[Nu])*\[Chi]m+(705-(1125*\[Nu])/2+60*\[Nu]^2)*\[Chi]p)/(ir\[Phi]^4*i\[Phi]^3)+(\[Delta]*(309-(1671*\[Nu])/8+(105*\[Nu]^2)/8)*\[Chi]m+(309-(4377*\[Nu])/8+(1065*\[Nu]^2)/8-(15*\[Nu]^3)/4)*\[Chi]p)/(ir\[Phi]^3*i\[Phi]^4)+(\[Delta]*(-495+(1755*\[Nu])/8-(25*\[Nu]^2)/4)*\[Chi]m+(-495+(5055*\[Nu])/8-115*\[Nu]^2+(5*\[Nu]^3)/4)*\[Chi]p)/(ir\[Phi]*i\[Phi]^6)+(\[Delta]*(-360+(345*\[Nu])/4-(15*\[Nu]^2)/2)*\[Chi]m+(-360+(1365*\[Nu])/4-(243*\[Nu]^2)/4+(15*\[Nu]^3)/4)*\[Chi]p)/(ir\[Phi]^5*i\[Phi]^2))/c^7))/ir\[Phi]^2;


(* ::Text:: *)
(*The following expression is not given in the paper*)


H$S2$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu]*(((1-4*\[Nu])*\[Chi]m^2+2*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2)/(c^4*ir\[Phi]*i\[Phi]^3)+(((-37/2+(153*\[Nu])/2-8*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-37+19*\[Nu])*\[Chi]m*\[Chi]p+(-37/2+(33*\[Nu])/2-4*\[Nu]^2)*\[Chi]p^2)/(ir\[Phi]^3*i\[Phi]^3)+((21-84*\[Nu])*\[Chi]m^2+\[Delta]*(42-12*\[Nu])*\[Chi]m*\[Chi]p+(21-12*\[Nu]+3*\[Nu]^2)*\[Chi]p^2)/(ir\[Phi]^2*i\[Phi]^4)+((42-171*\[Nu]+6*\[Nu]^2)*\[Chi]m^2+\[Delta]*(84-48*\[Nu])*\[Chi]m*\[Chi]p+(42-45*\[Nu]+12*\[Nu]^2)*\[Chi]p^2)/(ir\[Phi]*i\[Phi]^5))/c^6+(((7425/8-3945*\[Nu]+(6705*\[Nu]^2)/8-(15*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(7425/4-(3405*\[Nu])/2+(645*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(7425/8-1470*\[Nu]+(4725*\[Nu]^2)/8-30*\[Nu]^3)*\[Chi]p^2)/(ir\[Phi]*i\[Phi]^7)+((771/4-(6583*\[Nu])/8+186*\[Nu]^2-12*\[Nu]^3)*\[Chi]m^2+\[Delta]*(771/2-(1177*\[Nu])/4+(77*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(771/4-(1939*\[Nu])/8+(195*\[Nu]^2)/2-9*\[Nu]^3)*\[Chi]p^2)/(ir\[Phi]^5*i\[Phi]^3)+((2625/4-2691*\[Nu]+210*\[Nu]^2)*\[Chi]m^2+\[Delta]*(2625/2-825*\[Nu]+(99*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(2625/4-759*\[Nu]+(909*\[Nu]^2)/4-(9*\[Nu]^3)/2)*\[Chi]p^2)/(ir\[Phi]^2*i\[Phi]^6)+((-2265/4+2360*\[Nu]-350*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-2265/2+730*\[Nu]-50*\[Nu]^2)*\[Chi]m*\[Chi]p+(-2265/4+635*\[Nu]-(415*\[Nu]^2)/2+(25*\[Nu]^3)/2)*\[Chi]p^2)/(ir\[Phi]^4*i\[Phi]^4)+((-1011/2+2238*\[Nu]-(3099*\[Nu]^2)/4+18*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-1011+1212*\[Nu]-(369*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(-1011/2+996*\[Nu]-(1887*\[Nu]^2)/4+42*\[Nu]^3)*\[Chi]p^2)/(ir\[Phi]^3*i\[Phi]^5))/c^8))/ir\[Phi]^2;


(* ::Text:: *)
(*The following expression is not given in the paper*)


H$S3$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu]*((\[Delta]*(6-24*\[Nu])*\[Chi]m^3+(18-78*\[Nu]+24*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(18-12*\[Nu])*\[Chi]m*\[Chi]p^2+(6-6*\[Nu])*\[Chi]p^3)/(ir\[Phi]^3*i\[Phi]^4)+(\[Delta]*(-6+24*\[Nu])*\[Chi]m^3+(-18+75*\[Nu]-12*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-18+6*\[Nu])*\[Chi]m*\[Chi]p^2+(-6+3*\[Nu])*\[Chi]p^3)/(ir\[Phi]^2*i\[Phi]^5)+(\[Delta]*(-20+80*\[Nu])*\[Chi]m^3+(-60+255*\[Nu]-60*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-60+30*\[Nu])*\[Chi]m*\[Chi]p^2+(-20+15*\[Nu])*\[Chi]p^3)/(ir\[Phi]*i\[Phi]^6)))/(c^7*ir\[Phi]^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


H$S4$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu]*(((-3/2+12*\[Nu]-24*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-6+24*\[Nu])*\[Chi]m^3*\[Chi]p+(-9+36*\[Nu])*\[Chi]m^2*\[Chi]p^2-6*\[Delta]*\[Chi]m*\[Chi]p^3-(3*\[Chi]p^4)/2)/(ir\[Phi]^3*i\[Phi]^5)+((3/4-6*\[Nu]+12*\[Nu]^2)*\[Chi]m^4+\[Delta]*(3-12*\[Nu])*\[Chi]m^3*\[Chi]p+(9/2-18*\[Nu])*\[Chi]m^2*\[Chi]p^2+3*\[Delta]*\[Chi]m*\[Chi]p^3+(3*\[Chi]p^4)/4)/(ir\[Phi]^2*i\[Phi]^6)+((15/4-30*\[Nu]+60*\[Nu]^2)*\[Chi]m^4+\[Delta]*(15-60*\[Nu])*\[Chi]m^3*\[Chi]p+(45/2-90*\[Nu])*\[Chi]m^2*\[Chi]p^2+15*\[Delta]*\[Chi]m*\[Chi]p^3+(15*\[Chi]p^4)/4)/(ir\[Phi]*i\[Phi]^7)))/(c^8*ir\[Phi]^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


H$SID$i\[Phi]ir\[Phi] = -1/2*(m*\[Nu]*(((\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^2+(2*\[Delta]*\[Kappa]p+\[Kappa]m*(2-4*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]p^2)/(c^4*ir\[Phi]*i\[Phi]^3)+(((9*\[Delta]*\[Kappa]m+\[Kappa]p*(9-18*\[Nu]))*\[Chi]m^2+(18*\[Delta]*\[Kappa]p+\[Kappa]m*(18-36*\[Nu]))*\[Chi]m*\[Chi]p+(9*\[Delta]*\[Kappa]m+\[Kappa]p*(9-18*\[Nu]))*\[Chi]p^2)/(ir\[Phi]^2*i\[Phi]^4)+((\[Delta]*\[Kappa]m*(-29/2+3*\[Nu])+\[Kappa]p*(-29/2+32*\[Nu]-4*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-29+6*\[Nu])+\[Kappa]m*(-29+64*\[Nu]-8*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-29/2+3*\[Nu])+\[Kappa]p*(-29/2+32*\[Nu]-4*\[Nu]^2))*\[Chi]p^2)/(ir\[Phi]^3*i\[Phi]^3)+((\[Delta]*\[Kappa]m*(18-(9*\[Nu])/2)+\[Kappa]p*(18-(81*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(36-9*\[Nu])+\[Kappa]m*(36-81*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(18-(9*\[Nu])/2)+\[Kappa]p*(18-(81*\[Nu])/2+3*\[Nu]^2))*\[Chi]p^2)/(ir\[Phi]*i\[Phi]^5))/c^6+(((\[Delta]*\[Kappa]p*(-6+12*\[Nu])+\[Kappa]m*(-6+24*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Kappa]m*(-18+27*\[Nu])+\[Kappa]p*(-18+63*\[Nu]-6*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(-18+18*\[Nu])+\[Kappa]m*(-18+54*\[Nu]-12*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-6+3*\[Nu])+\[Kappa]p*(-6+15*\[Nu]-6*\[Nu]^2))*\[Chi]p^3)/(ir\[Phi]^2*i\[Phi]^5)+((\[Delta]*(\[Kappa]p*(3-15*\[Nu])+\[Lambda]p*(3-3*\[Nu]))+\[Kappa]m*(3-21*\[Nu])+\[Lambda]m*(3-9*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(9-27*\[Nu])+\[Lambda]m*(9-9*\[Nu]))+\[Lambda]p*(9-27*\[Nu])+\[Kappa]p*(9-45*\[Nu]+12*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(9-9*\[Nu])+\[Lambda]p*(9-9*\[Nu]))+\[Lambda]m*(9-27*\[Nu])+\[Kappa]m*(9-27*\[Nu]+24*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(3-9*\[Nu])+\[Kappa]p*(3-3*\[Nu]+12*\[Nu]^2)+\[Delta]*(\[Lambda]m*(3-3*\[Nu])+\[Kappa]m*(3+3*\[Nu])))*\[Chi]p^3)/(ir\[Phi]^3*i\[Phi]^4)+((\[Lambda]m*(-5+15*\[Nu])+\[Kappa]m*(-15+75*\[Nu])+\[Delta]*(\[Lambda]p*(-5+5*\[Nu])+\[Kappa]p*(-15+45*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(-45+180*\[Nu]-30*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-15+15*\[Nu])+\[Kappa]m*(-45+90*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-15+45*\[Nu])+\[Kappa]m*(-45+135*\[Nu]-60*\[Nu]^2)+\[Delta]*(\[Lambda]p*(-15+15*\[Nu])+\[Kappa]p*(-45+45*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-5+15*\[Nu])+\[Kappa]p*(-15+30*\[Nu]-30*\[Nu]^2)+\[Delta]*(-15*\[Kappa]m+\[Lambda]m*(-5+5*\[Nu])))*\[Chi]p^3)/(ir\[Phi]*i\[Phi]^6))/c^7+(((\[Delta]*\[Kappa]m*(-945/4+(105*\[Nu])/2)+\[Kappa]p*(-945/4+525*\[Nu]-75*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-945/2+105*\[Nu])+\[Kappa]m*(-945/2+1050*\[Nu]-150*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-945/4+(105*\[Nu])/2)+\[Kappa]p*(-945/4+525*\[Nu]-75*\[Nu]^2))*\[Chi]p^2)/(ir\[Phi]^4*i\[Phi]^4)+((\[Delta]*\[Kappa]m*(2283/16-(803*\[Nu])/16+5*\[Nu]^2)+\[Kappa]p*(2283/16-(5369*\[Nu])/16+78*\[Nu]^2-6*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(2283/8-(803*\[Nu])/8+10*\[Nu]^2)+\[Kappa]m*(2283/8-(5369*\[Nu])/8+156*\[Nu]^2-12*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(2283/16-(803*\[Nu])/16+5*\[Nu]^2)+\[Kappa]p*(2283/16-(5369*\[Nu])/16+78*\[Nu]^2-6*\[Nu]^3))*\[Chi]p^2)/(ir\[Phi]^5*i\[Phi]^3)+((\[Delta]*\[Kappa]m*(753/4-48*\[Nu])+\[Kappa]p*(753/4-(849*\[Nu])/2+42*\[Nu]^2))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(3/2-6*\[Nu])+\[Kappa]m*\[Kappa]p*(3/2-3*\[Nu]))+\[Kappa]m^2*(3/4-3*\[Nu])+\[Kappa]p^2*(3/4-3*\[Nu]+3*\[Nu]^2)+\[Kappa]p*(3/2-9*\[Nu]+12*\[Nu]^2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(753/2-96*\[Nu])+\[Kappa]m*(753/2-849*\[Nu]+84*\[Nu]^2))*\[Chi]m+(\[Delta]*(\[Kappa]p*(6-18*\[Nu])+\[Kappa]m^2*(3-6*\[Nu])+\[Kappa]p^2*(3-6*\[Nu]))+\[Kappa]m*\[Kappa]p*(6-24*\[Nu]+12*\[Nu]^2)+\[Kappa]m*(6-30*\[Nu]+24*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(753/4-48*\[Nu])+\[Kappa]p*(753/4-(849*\[Nu])/2+42*\[Nu]^2)+(\[Delta]*(\[Kappa]m*(9-18*\[Nu])+\[Kappa]m*\[Kappa]p*(9-18*\[Nu]))+\[Kappa]p^2*(9/2-18*\[Nu]+6*\[Nu]^2)+\[Kappa]p*(9-36*\[Nu]+12*\[Nu]^2)+\[Kappa]m^2*(9/2-18*\[Nu]+12*\[Nu]^2))*\[Chi]m^2)*\[Chi]p^2+(\[Delta]*(\[Kappa]m^2*(3-6*\[Nu])+\[Kappa]p^2*(3-6*\[Nu])+\[Kappa]p*(6-6*\[Nu]))+\[Kappa]m*(6-18*\[Nu])+\[Kappa]m*\[Kappa]p*(6-24*\[Nu]+12*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((3*\[Kappa]m)/2+\[Kappa]m*\[Kappa]p*(3/2-3*\[Nu]))+\[Kappa]m^2*(3/4-3*\[Nu])+\[Kappa]p*(3/2-3*\[Nu])+\[Kappa]p^2*(3/4-3*\[Nu]+3*\[Nu]^2))*\[Chi]p^4)/(ir\[Phi]^2*i\[Phi]^6)+((\[Delta]*\[Kappa]m*(29895/112-(16635*\[Nu])/112+(75*\[Nu]^2)/8)+\[Kappa]p*(29895/112-(76425*\[Nu])/112+(9315*\[Nu]^2)/56-(15*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(15/4-15*\[Nu])+\[Kappa]m*\[Kappa]p*(15/4-(15*\[Nu])/2)+\[Mu]m*(15/8-(15*\[Nu])/4)-(15*\[Lambda]m*\[Nu])/2)+\[Kappa]m^2*(15/8-(15*\[Nu])/2-(45*\[Nu]^2)/4)+\[Mu]p*(15/8-(15*\[Nu])/2+(15*\[Nu]^2)/4)+\[Lambda]p*((-15*\[Nu])/2+15*\[Nu]^2)+\[Kappa]p^2*(15/8-(15*\[Nu])/2+(75*\[Nu]^2)/4)+\[Kappa]p*(15/4-(45*\[Nu])/2+(105*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/56-(16635*\[Nu])/56+(75*\[Nu]^2)/4)+\[Kappa]m*(29895/56-(76425*\[Nu])/56+(9315*\[Nu]^2)/28-(15*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*(\[Kappa]p*(15-45*\[Nu])+\[Kappa]m^2*(15/2-15*\[Nu])+\[Kappa]p^2*(15/2-15*\[Nu])+\[Mu]p*(15/2-15*\[Nu])-15*\[Lambda]p*\[Nu])+\[Mu]m*(15/2-30*\[Nu]+15*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(15-60*\[Nu]+30*\[Nu]^2)+\[Lambda]m*(-15*\[Nu]+30*\[Nu]^2)+\[Kappa]m*(15-75*\[Nu]+60*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/112-(16635*\[Nu])/112+(75*\[Nu]^2)/8)+\[Kappa]p*(29895/112-(76425*\[Nu])/112+(9315*\[Nu]^2)/56-(15*\[Nu]^3)/4)+(\[Delta]*(\[Kappa]m*(45/2-45*\[Nu])+\[Kappa]m*\[Kappa]p*(45/2-45*\[Nu])+\[Mu]m*(45/4-(45*\[Nu])/2))+\[Kappa]p*(45/2-90*\[Nu]-15*\[Nu]^2)+\[Kappa]p^2*(45/4-45*\[Nu]-(15*\[Nu]^2)/2)+\[Mu]p*(45/4-45*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]m^2*(45/4-45*\[Nu]+(105*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(15-45*\[Nu])+\[Delta]*(\[Kappa]m^2*(15/2-15*\[Nu])+\[Kappa]p^2*(15/2-15*\[Nu])+\[Mu]p*(15/2-15*\[Nu])+\[Kappa]p*(15-15*\[Nu])+15*\[Lambda]p*\[Nu])+\[Lambda]m*(15*\[Nu]-30*\[Nu]^2)+\[Mu]m*(15/2-30*\[Nu]+15*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(15-60*\[Nu]+30*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((15*\[Kappa]m)/4+\[Kappa]m*\[Kappa]p*(15/4-(15*\[Nu])/2)+\[Mu]m*(15/8-(15*\[Nu])/4)+(15*\[Lambda]m*\[Nu])/2)+\[Lambda]p*((15*\[Nu])/2-15*\[Nu]^2)+\[Kappa]m^2*(15/8-(15*\[Nu])/2-(45*\[Nu]^2)/4)+\[Mu]p*(15/8-(15*\[Nu])/2+(15*\[Nu]^2)/4)+\[Kappa]p^2*(15/8-(15*\[Nu])/2+(75*\[Nu]^2)/4)+\[Kappa]p*(15/4-(15*\[Nu])/2+(45*\[Nu]^2)/2))*\[Chi]p^4)/(ir\[Phi]*i\[Phi]^7)+((\[Delta]*\[Kappa]m*(-12801/56+(8655*\[Nu])/56-15*\[Nu]^2)+\[Kappa]p*(-12801/56+(34257*\[Nu])/56-(2715*\[Nu]^2)/14+9*\[Nu]^3))*\[Chi]m^2+(\[Kappa]p*(-3/4+(9*\[Nu])/2-(39*\[Nu]^2)/2)+\[Lambda]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Delta]*((9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)+\[Kappa]m*(-3/4+3*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-12801/28+(8655*\[Nu])/28-30*\[Nu]^2)+\[Kappa]m*(-12801/28+(34257*\[Nu])/28-(2715*\[Nu]^2)/7+18*\[Nu]^3))*\[Chi]m+(\[Lambda]m*(9*\[Nu]-18*\[Nu]^2)+\[Kappa]m*(-3+15*\[Nu]-12*\[Nu]^2)+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Delta]*(9*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])+\[Kappa]p*(-3+9*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-12801/56+(8655*\[Nu])/56-15*\[Nu]^2)+\[Kappa]p*(-12801/56+(34257*\[Nu])/56-(2715*\[Nu]^2)/14+9*\[Nu]^3)+(\[Kappa]m^2*(-9/4+9*\[Nu]-(39*\[Nu]^2)/2)+\[Mu]p*(-27/4+27*\[Nu]-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-9/4+9*\[Nu]+(21*\[Nu]^2)/2)+\[Kappa]p*(-9/2+18*\[Nu]+21*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-9/2+9*\[Nu])+\[Kappa]m*\[Kappa]p*(-9/2+9*\[Nu])+\[Mu]m*(-27/4+(27*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-3+9*\[Nu])+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Lambda]m*(-9*\[Nu]+18*\[Nu]^2)+\[Delta]*(-9*\[Lambda]p*\[Nu]+\[Kappa]p*(-3+3*\[Nu])+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-3/4+(3*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Lambda]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*((-3*\[Kappa]m)/4-(9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)))*\[Chi]p^4)/(ir\[Phi]^3*i\[Phi]^5))/c^8))/ir\[Phi]^2;


(* ::Text:: *)
(*The following expression corresponds to Eq. (3.12) of the paper [see also Eq. (4.47) of arXiv:2511.10735]*)


H$full$i\[Phi]ir\[Phi] = H$pp$loc$i\[Phi]ir\[Phi] + H$pp$log$i\[Phi]ir\[Phi] + H$pp$hered$i\[Phi]ir\[Phi] + H$S1$i\[Phi]ir\[Phi] + H$S2$i\[Phi]ir\[Phi] + H$S3$i\[Phi]ir\[Phi] + H$S4$i\[Phi]ir\[Phi] + H$SID$i\[Phi]ir\[Phi];


(* ::Section:: *)
(*Frequencies in terms of energy and angular momentum*)


(* ::Subsection::Closed:: *)
(*n*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3a) of arXiv:2511.10735*)


n$pp$loc$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)/(G*m))*(1+\[CurlyEpsilon]*(-15/8+\[Nu]/8)+\[CurlyEpsilon]^2*(555/128+(15*\[Nu])/64+(11*\[Nu]^2)/128+(-15/2+3*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^3*(-9795/1024-(1665*\[Nu])/1024-(105*\[Nu]^2)/1024+(45*\[Nu]^3)/1024+(-105/2+(218/3-(41*Pi^2)/64)*\[Nu]-(15*\[Nu]^2)/2)/j^(3/2)+(255/8-(135*\[Nu])/8+(15*\[Nu]^2)/4)/Sqrt[j])+\[CurlyEpsilon]^4*(698643/32768+(48975*\[Nu])/8192+(6105*\[Nu]^2)/16384-(345*\[Nu]^3)/8192+(723*\[Nu]^4)/32768+(225/4-45*\[Nu]+9*\[Nu]^2)/j+(4725/16+(-5111/9+(50329*Pi^2)/6144)*\[Nu]+(1289/6-(451*Pi^2)/256)*\[Nu]^2-(135*\[Nu]^3)/8)/j^(3/2)+(-3375/32+(825*\[Nu])/16-(525*\[Nu]^2)/32+(57*\[Nu]^3)/16)/Sqrt[j]+(-9009/16+(293413/240-(51439*Pi^2)/2048)*\[Nu]+(-7013/16+(123*Pi^2)/16)*\[Nu]^2+(105*\[Nu]^3)/8)/j^(5/2)));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3b) of arXiv:2511.10735*)


n$pp$log$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*(1+Sqrt[j])*j*m))*(22/15-170/j^(5/2)-170/j^2-88/(15*j^(3/2))+1376/(15*j)+1294/(15*Sqrt[j])+(-148/15+244/(5*j^(3/2))+244/(5*j)-148/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3c) of arXiv:2511.10735*)


n$pp$hered$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu])/(G*j^(3/2)*m)*(74/5+170/j^2-732/(5*j)+(148/5-732/(5*j))*Log[j]-(192*\[Lambda]0[Sqrt[1-j]])/(5*j)-(96*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j));


(* ::Text:: *)
(*The following expression is not given in the paper*)


n$S1$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^(5/2)*(\[Delta]*(12-4*\[Nu])*\[Chi]m+(12-16*\[Nu]+2*\[Nu]^2)*\[Chi]p))/j+\[CurlyEpsilon]^(7/2)*((\[Delta]*(210-(297*\[Nu])/2+(21*\[Nu]^2)/2)*\[Chi]m+(210-(717*\[Nu])/2+(207*\[Nu]^2)/2-3*\[Nu]^3)*\[Chi]p)/j^2+(\[Delta]*(-60+(75*\[Nu])/2-7*\[Nu]^2)*\[Chi]m+(-60+105*\[Nu]-(77*\[Nu]^2)/2+(7*\[Nu]^3)/2)*\[Chi]p)/j)))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


n$S2$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^3*((-11+46*\[Nu]-6*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-22+18*\[Nu])*\[Chi]m*\[Chi]p+(-11+16*\[Nu]-4*\[Nu]^2)*\[Chi]p^2))/j^(3/2)+\[CurlyEpsilon]^4*(((141/2-(1293*\[Nu])/4+(625*\[Nu]^2)/4-(27*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(141-201*\[Nu]+53*\[Nu]^2)*\[Chi]m*\[Chi]p+(141/2-(639*\[Nu])/4+(397*\[Nu]^2)/4-13*\[Nu]^3)*\[Chi]p^2)/j^(3/2)+((-777/2+(3453*\[Nu])/2-(2577*\[Nu]^2)/4+15*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-777+954*\[Nu]-(321*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(-777/2+(1563*\[Nu])/2-(1581*\[Nu]^2)/4+36*\[Nu]^3)*\[Chi]p^2)/j^(5/2))))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


n$S3$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^5*(\[Delta]*(6-24*\[Nu])*\[Chi]m^3+(18-78*\[Nu]+24*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(18-12*\[Nu])*\[Chi]m*\[Chi]p^2+(6-6*\[Nu])*\[Chi]p^3))/(G*j^2*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


n$S4$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*((-3/2+12*\[Nu]-24*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-6+24*\[Nu])*\[Chi]m^3*\[Chi]p+(-9+36*\[Nu])*\[Chi]m^2*\[Chi]p^2-6*\[Delta]*\[Chi]m*\[Chi]p^3-(3*\[Chi]p^4)/2))/(G*j^(5/2)*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


n$SID$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m*(-7+(5*\[Nu])/2)+\[Kappa]p*(-7+(33*\[Nu])/2-3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-14+5*\[Nu])+\[Kappa]m*(-14+33*\[Nu]-6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-7+(5*\[Nu])/2)+\[Kappa]p*(-7+(33*\[Nu])/2-3*\[Nu]^2))*\[Chi]p^2))/j^(3/2)+(\[CurlyEpsilon]^(7/2)*((\[Delta]*(\[Kappa]p*(3-15*\[Nu])+\[Lambda]p*(3-3*\[Nu]))+\[Kappa]m*(3-21*\[Nu])+\[Lambda]m*(3-9*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(9-27*\[Nu])+\[Lambda]m*(9-9*\[Nu]))+\[Lambda]p*(9-27*\[Nu])+\[Kappa]p*(9-45*\[Nu]+12*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(9-9*\[Nu])+\[Lambda]p*(9-9*\[Nu]))+\[Lambda]m*(9-27*\[Nu])+\[Kappa]m*(9-27*\[Nu]+24*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(3-9*\[Nu])+\[Kappa]p*(3-3*\[Nu]+12*\[Nu]^2)+\[Delta]*(\[Lambda]m*(3-3*\[Nu])+\[Kappa]m*(3+3*\[Nu])))*\[Chi]p^3))/j^2+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(363/8-(67*\[Nu])/2+(49*\[Nu]^2)/8)+\[Kappa]p*(363/8-(497*\[Nu])/4+(447*\[Nu]^2)/8-(27*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(363/4-67*\[Nu]+(49*\[Nu]^2)/4)+\[Kappa]m*(363/4-(497*\[Nu])/2+(447*\[Nu]^2)/4-(27*\[Nu]^3)/2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(363/8-(67*\[Nu])/2+(49*\[Nu]^2)/8)+\[Kappa]p*(363/8-(497*\[Nu])/4+(447*\[Nu]^2)/8-(27*\[Nu]^3)/4))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(-8265/56+(6261*\[Nu])/56-(51*\[Nu]^2)/4)+\[Kappa]p*(-8265/56+(22791*\[Nu])/56-(4233*\[Nu]^2)/28+(15*\[Nu]^3)/2))*\[Chi]m^2+(\[Kappa]p*(-3/4+(9*\[Nu])/2-(39*\[Nu]^2)/2)+\[Lambda]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Delta]*((9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)+\[Kappa]m*(-3/4+3*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-8265/28+(6261*\[Nu])/28-(51*\[Nu]^2)/2)+\[Kappa]m*(-8265/28+(22791*\[Nu])/28-(4233*\[Nu]^2)/14+15*\[Nu]^3))*\[Chi]m+(\[Lambda]m*(9*\[Nu]-18*\[Nu]^2)+\[Kappa]m*(-3+15*\[Nu]-12*\[Nu]^2)+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Delta]*(9*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])+\[Kappa]p*(-3+9*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-8265/56+(6261*\[Nu])/56-(51*\[Nu]^2)/4)+\[Kappa]p*(-8265/56+(22791*\[Nu])/56-(4233*\[Nu]^2)/28+(15*\[Nu]^3)/2)+(\[Kappa]m^2*(-9/4+9*\[Nu]-(39*\[Nu]^2)/2)+\[Mu]p*(-27/4+27*\[Nu]-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-9/4+9*\[Nu]+(21*\[Nu]^2)/2)+\[Kappa]p*(-9/2+18*\[Nu]+21*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-9/2+9*\[Nu])+\[Kappa]m*\[Kappa]p*(-9/2+9*\[Nu])+\[Mu]m*(-27/4+(27*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-3+9*\[Nu])+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Lambda]m*(-9*\[Nu]+18*\[Nu]^2)+\[Delta]*(-9*\[Lambda]p*\[Nu]+\[Kappa]p*(-3+3*\[Nu])+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-3/4+(3*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Lambda]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*((-3*\[Kappa]m)/4-(9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)))*\[Chi]p^4)/j^(5/2))))/(G*m);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.3a) of the paper [se also Eq. (5.4a) of arXiv:2511.10735]*)


n$full$\[CurlyEpsilon]j = n$pp$loc$\[CurlyEpsilon]j + n$pp$log$\[CurlyEpsilon]j + n$pp$hered$\[CurlyEpsilon]j + n$S1$\[CurlyEpsilon]j + n$S2$\[CurlyEpsilon]j + n$S3$\[CurlyEpsilon]j + n$S4$\[CurlyEpsilon]j + n$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*\[Omega]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4a) of arXiv:2511.10735*)


\[Omega]$pp$loc$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)/(G*m))*(1+\[CurlyEpsilon]*(-15/8+3/j+\[Nu]/8)+\[CurlyEpsilon]^2*(555/128+(105/4-(15*\[Nu])/2)/j^2+(15*\[Nu])/64+(11*\[Nu]^2)/128+(-75/8+(15*\[Nu])/8)/j+(-15/2+3*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^3*(-9795/1024-(1665*\[Nu])/1024-(105*\[Nu]^2)/1024+(45*\[Nu]^3)/1024+(-4095/32+(4043/32-(123*Pi^2)/128)*\[Nu]-(195*\[Nu]^2)/16)/j^2+(-75+(245/3-(41*Pi^2)/64)*\[Nu]-(15*\[Nu]^2)/2)/j^(3/2)+(2685/128-(225*\[Nu])/64+(153*\[Nu]^2)/128)/j+(255/8-(135*\[Nu])/8+(15*\[Nu]^2)/4)/Sqrt[j]+(1155/4+(-625/2+(615*Pi^2)/128)*\[Nu]+(105*\[Nu]^2)/8)/j^3)+\[CurlyEpsilon]^4*(698643/32768+(48975*\[Nu])/8192+(6105*\[Nu]^2)/16384-(345*\[Nu]^3)/8192+(723*\[Nu]^4)/32768+(225225/64+(-1736399/288+(2975735*Pi^2)/24576)*\[Nu]+(132475/96-(7175*Pi^2)/256)*\[Nu]^2-(315*\[Nu]^3)/16)/j^4+(6705/16+(-46153/72+(50329*Pi^2)/6144)*\[Nu]+(2767/12-(451*Pi^2)/256)*\[Nu]^2-(135*\[Nu]^3)/8)/j^(3/2)+(171675/512+(-173677/384+(50329*Pi^2)/8192)*\[Nu]+(82751/512-(1353*Pi^2)/1024)*\[Nu]^2-(3405*\[Nu]^3)/256)/j^2+(9765/1024-(43395*\[Nu])/1024+(6891*\[Nu]^2)/1024+(747*\[Nu]^3)/1024)/j+(-3375/32+(825*\[Nu])/16-(525*\[Nu]^2)/32+(57*\[Nu]^3)/16)/Sqrt[j]+(-14679/16+(378133/240-(55375*Pi^2)/2048)*\[Nu]+(-7733/16+(123*Pi^2)/16)*\[Nu]^2+(105*\[Nu]^3)/8)/j^(5/2)+(-31185/16+(44141/12-(294095*Pi^2)/4096)*\[Nu]+(-74205/64+(20295*Pi^2)/1024)*\[Nu]^2+(2205*\[Nu]^3)/64)/j^3));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4b) of arXiv:2511.10735*)


\[Omega]$pp$log$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*m*(1+Sqrt[j])*j))*(22/15+11077/(18*j^3)+877/(18*j^(5/2))-4233/(5*j^2)-7831/(45*j^(3/2))+20677/(90*j)+997/(10*Sqrt[j])+(-148/15-595/(3*j^3)-595/(3*j^(5/2))+122/j^2+854/(5*j^(3/2))+207/(5*j)-259/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4c) of arXiv:2511.10735*)


\[Omega]$pp$hered$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*\[Nu]/(G*m*j^(3/2)))*(74/5-170/j^(5/2)+170/j^2+732/(5*j^(3/2))-732/(5*j)-74/(5*Sqrt[j])+(148/5+595/j^(5/2)-366/j^(3/2)-732/(5*j)+111/(5*Sqrt[j]))*Log[j]+(672/(5*j^(5/2))-96/j^(3/2)-192/(5*j))*\[Lambda]0[Sqrt[1-j]]+(96/(5*j^(3/2))-96/(5*j))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]]);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Omega]$S1$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p))/j^(3/2)+\[CurlyEpsilon]^(5/2)*((\[Delta]*(-84+(21*\[Nu])/2)*\[Chi]m+(-84+(147*\[Nu])/2-3*\[Nu]^2)*\[Chi]p)/j^(5/2)+(\[Delta]*(12-4*\[Nu])*\[Chi]m+(12-16*\[Nu]+2*\[Nu]^2)*\[Chi]p)/j+(\[Delta]*(39/2-(9*\[Nu])/2)*\[Chi]m+(39/2-(81*\[Nu])/4+(9*\[Nu]^2)/4)*\[Chi]p)/j^(3/2))+\[CurlyEpsilon]^(7/2)*((\[Delta]*(1155/2-(5235*\[Nu])/16+(357*\[Nu]^2)/16)*\[Chi]m+(1155/2-(13845*\[Nu])/16+(3549*\[Nu]^2)/16-(51*\[Nu]^3)/8)*\[Chi]p)/j^(5/2)+(\[Delta]*(276-(345*\[Nu])/2+(21*\[Nu]^2)/2)*\[Chi]m+(276-(867*\[Nu])/2+(231*\[Nu]^2)/2-3*\[Nu]^3)*\[Chi]p)/j^2+(\[Delta]*(-1515/32+(285*\[Nu])/16-(123*\[Nu]^2)/32)*\[Chi]m+(-1515/32+(3855*\[Nu])/64-(153*\[Nu]^2)/8+(123*\[Nu]^3)/64)*\[Chi]p)/j^(3/2)+(\[Delta]*(-60+(75*\[Nu])/2-7*\[Nu]^2)*\[Chi]m+(-60+105*\[Nu]-(77*\[Nu]^2)/2+(7*\[Nu]^3)/2)*\[Chi]p)/j+(\[Delta]*(-1485+(5265*\[Nu])/8-(75*\[Nu]^2)/4)*\[Chi]m+(-1485+(15165*\[Nu])/8-345*\[Nu]^2+(15*\[Nu]^3)/4)*\[Chi]p)/j^(7/2))))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Omega]$S2$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^2*((3/2-6*\[Nu])*\[Chi]m^2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2))/j^2+\[CurlyEpsilon]^3*(((-309/16+(1287*\[Nu])/16-(39*\[Nu]^2)/4)*\[Chi]m^2+\[Delta]*(-309/8+(219*\[Nu])/8)*\[Chi]m*\[Chi]p+(-309/16+(387*\[Nu])/16-6*\[Nu]^2)*\[Chi]p^2)/j^2+((-11+46*\[Nu]-6*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-22+18*\[Nu])*\[Chi]m*\[Chi]p+(-11+16*\[Nu]-4*\[Nu]^2)*\[Chi]p^2)/j^(3/2)+((105-(855*\[Nu])/2+15*\[Nu]^2)*\[Chi]m^2+\[Delta]*(210-120*\[Nu])*\[Chi]m*\[Chi]p+(105-(225*\[Nu])/2+30*\[Nu]^2)*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^4*(((51975/16-(27615*\[Nu])/2+(46935*\[Nu]^2)/16-(105*\[Nu]^3)/4)*\[Chi]m^2+\[Delta]*(51975/8-(23835*\[Nu])/4+(4515*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(51975/16-5145*\[Nu]+(33075*\[Nu]^2)/16-105*\[Nu]^3)*\[Chi]p^2)/j^4+((141/2-(1293*\[Nu])/4+(625*\[Nu]^2)/4-(27*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(141-201*\[Nu]+53*\[Nu]^2)*\[Chi]m*\[Chi]p+(141/2-(639*\[Nu])/4+(397*\[Nu]^2)/4-13*\[Nu]^3)*\[Chi]p^2)/j^(3/2)+((15201/256-(34317*\[Nu])/128+(29673*\[Nu]^2)/256-(681*\[Nu]^3)/64)*\[Chi]m^2+\[Delta]*(15201/128-(9603*\[Nu])/64+(5121*\[Nu]^2)/128)*\[Chi]m*\[Chi]p+(15201/256-(15291*\[Nu])/128+(19089*\[Nu]^2)/256-(39*\[Nu]^3)/4)*\[Chi]p^2)/j^2+((-1923/4+2122*\[Nu]-(2977*\[Nu]^2)/4+15*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-1923/2+1121*\[Nu]-(353*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(-1923/4+922*\[Nu]-(1789*\[Nu]^2)/4+40*\[Nu]^3)*\[Chi]p^2)/j^(5/2)+((-9345/8+(82095*\[Nu])/16-(27075*\[Nu]^2)/16+(315*\[Nu]^3)/8)*\[Chi]m^2+\[Delta]*(-9345/4+(10545*\[Nu])/4-(1665*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(-9345/8+(34845*\[Nu])/16-(16935*\[Nu]^2)/16+(375*\[Nu]^3)/4)*\[Chi]p^2)/j^3)))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Omega]$S3$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^5*((\[Delta]*(12-48*\[Nu])*\[Chi]m^3+(36-156*\[Nu]+48*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(36-24*\[Nu])*\[Chi]m*\[Chi]p^2+(12-12*\[Nu])*\[Chi]p^3)/j^(5/2)+(\[Delta]*(6-24*\[Nu])*\[Chi]m^3+(18-78*\[Nu]+24*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(18-12*\[Nu])*\[Chi]m*\[Chi]p^2+(6-6*\[Nu])*\[Chi]p^3)/j^2+(\[Delta]*(-60+240*\[Nu])*\[Chi]m^3+(-180+765*\[Nu]-180*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-180+90*\[Nu])*\[Chi]m*\[Chi]p^2+(-60+45*\[Nu])*\[Chi]p^3)/j^(7/2)))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Omega]$S4$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(11/2)*(((-15/4+30*\[Nu]-60*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-15+60*\[Nu])*\[Chi]m^3*\[Chi]p+(-45/2+90*\[Nu])*\[Chi]m^2*\[Chi]p^2-15*\[Delta]*\[Chi]m*\[Chi]p^3-(15*\[Chi]p^4)/4)/j^3+((-3/2+12*\[Nu]-24*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-6+24*\[Nu])*\[Chi]m^3*\[Chi]p+(-9+36*\[Nu])*\[Chi]m^2*\[Chi]p^2-6*\[Delta]*\[Chi]m*\[Chi]p^3-(3*\[Chi]p^4)/2)/j^(5/2)+((105/8-105*\[Nu]+210*\[Nu]^2)*\[Chi]m^4+\[Delta]*(105/2-210*\[Nu])*\[Chi]m^3*\[Chi]p+(315/4-315*\[Nu])*\[Chi]m^2*\[Chi]p^2+(105*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(105*\[Chi]p^4)/8)/j^4))/(G*m);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Omega]$SID$\[CurlyEpsilon]j = (c^3*\[CurlyEpsilon]^(3/2)*((\[CurlyEpsilon]^2*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2))/j^2+\[CurlyEpsilon]^3*(((\[Delta]*\[Kappa]m*(-213/16+(63*\[Nu])/16)+\[Kappa]p*(-213/16+(489*\[Nu])/16-(39*\[Nu]^2)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-213/8+(63*\[Nu])/8)+\[Kappa]m*(-213/8+(489*\[Nu])/8-(39*\[Nu]^2)/4))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-213/16+(63*\[Nu])/16)+\[Kappa]p*(-213/16+(489*\[Nu])/16-(39*\[Nu]^2)/8))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(-7+(5*\[Nu])/2)+\[Kappa]p*(-7+(33*\[Nu])/2-3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-14+5*\[Nu])+\[Kappa]m*(-14+33*\[Nu]-6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-7+(5*\[Nu])/2)+\[Kappa]p*(-7+(33*\[Nu])/2-3*\[Nu]^2))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(90-(45*\[Nu])/2)+\[Kappa]m*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^(7/2)*(((\[Delta]*(\[Kappa]p*(3-15*\[Nu])+\[Lambda]p*(3-3*\[Nu]))+\[Kappa]m*(3-21*\[Nu])+\[Lambda]m*(3-9*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(9-27*\[Nu])+\[Lambda]m*(9-9*\[Nu]))+\[Lambda]p*(9-27*\[Nu])+\[Kappa]p*(9-45*\[Nu]+12*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(9-9*\[Nu])+\[Lambda]p*(9-9*\[Nu]))+\[Lambda]m*(9-27*\[Nu])+\[Kappa]m*(9-27*\[Nu]+24*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(3-9*\[Nu])+\[Kappa]p*(3-3*\[Nu]+12*\[Nu]^2)+\[Delta]*(\[Lambda]m*(3-3*\[Nu])+\[Kappa]m*(3+3*\[Nu])))*\[Chi]p^3)/j^2+((\[Delta]*(\[Kappa]p*(6-30*\[Nu])+\[Lambda]p*(6-6*\[Nu]))+\[Kappa]m*(6-42*\[Nu])+\[Lambda]m*(6-18*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(18-54*\[Nu])+\[Lambda]m*(18-18*\[Nu]))+\[Lambda]p*(18-54*\[Nu])+\[Kappa]p*(18-90*\[Nu]+24*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(18-18*\[Nu])+\[Lambda]p*(18-18*\[Nu]))+\[Lambda]m*(18-54*\[Nu])+\[Kappa]m*(18-54*\[Nu]+48*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(6-18*\[Nu])+\[Kappa]p*(6-6*\[Nu]+24*\[Nu]^2)+\[Delta]*(\[Lambda]m*(6-6*\[Nu])+\[Kappa]m*(6+6*\[Nu])))*\[Chi]p^3)/j^(5/2)+((\[Lambda]m*(-15+45*\[Nu])+\[Kappa]m*(-45+225*\[Nu])+\[Delta]*(\[Lambda]p*(-15+15*\[Nu])+\[Kappa]p*(-45+135*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-45+135*\[Nu])+\[Kappa]p*(-135+540*\[Nu]-90*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-45+45*\[Nu])+\[Kappa]m*(-135+270*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-45+135*\[Nu])+\[Kappa]m*(-135+405*\[Nu]-180*\[Nu]^2)+\[Delta]*(\[Lambda]p*(-45+45*\[Nu])+\[Kappa]p*(-135+135*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(-45+90*\[Nu]-90*\[Nu]^2)+\[Delta]*(-45*\[Kappa]m+\[Lambda]m*(-15+15*\[Nu])))*\[Chi]p^3)/j^(7/2))+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(363/8-(67*\[Nu])/2+(49*\[Nu]^2)/8)+\[Kappa]p*(363/8-(497*\[Nu])/4+(447*\[Nu]^2)/8-(27*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(363/4-67*\[Nu]+(49*\[Nu]^2)/4)+\[Kappa]m*(363/4-(497*\[Nu])/2+(447*\[Nu]^2)/4-(27*\[Nu]^3)/2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(363/8-(67*\[Nu])/2+(49*\[Nu]^2)/8)+\[Kappa]p*(363/8-(497*\[Nu])/4+(447*\[Nu]^2)/8-(27*\[Nu]^3)/4))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(10377/256-(3171*\[Nu])/128+(1209*\[Nu]^2)/256)+\[Kappa]p*(10377/256-(3387*\[Nu])/32+(10581*\[Nu]^2)/256-(681*\[Nu]^3)/128))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(10377/128-(3171*\[Nu])/64+(1209*\[Nu]^2)/128)+\[Kappa]m*(10377/128-(3387*\[Nu])/16+(10581*\[Nu]^2)/128-(681*\[Nu]^3)/64))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(10377/256-(3171*\[Nu])/128+(1209*\[Nu]^2)/256)+\[Kappa]p*(10377/256-(3387*\[Nu])/32+(10581*\[Nu]^2)/256-(681*\[Nu]^3)/128))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(105/8-(105*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(105/8-(105*\[Nu])/4)+\[Mu]m*(105/16-(105*\[Nu])/8)-(105*\[Lambda]m*\[Nu])/4)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Lambda]p*((-105*\[Nu])/4+(105*\[Nu]^2)/2)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8-(315*\[Nu])/4+(735*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]m*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*(\[Kappa]p*(105/2-(315*\[Nu])/2)+\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Mu]p*(105/4-(105*\[Nu])/2)-(105*\[Lambda]p*\[Nu])/2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(105/2-210*\[Nu]+105*\[Nu]^2)+\[Lambda]m*((-105*\[Nu])/2+105*\[Nu]^2)+\[Kappa]m*(105/2-(525*\[Nu])/2+210*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8)+(\[Delta]*(\[Kappa]m*(315/4-(315*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(315/4-(315*\[Nu])/2)+\[Mu]m*(315/8-(315*\[Nu])/4))+\[Kappa]p*(315/4-315*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(315/8-(315*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(315/8-(315*\[Nu])/2+(315*\[Nu]^2)/4)+\[Kappa]m^2*(315/8-(315*\[Nu])/2+(735*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(105/2-(315*\[Nu])/2)+\[Delta]*(\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Mu]p*(105/4-(105*\[Nu])/2)+\[Kappa]p*(105/2-(105*\[Nu])/2)+(105*\[Lambda]p*\[Nu])/2)+\[Lambda]m*((105*\[Nu])/2-105*\[Nu]^2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(105/2-210*\[Nu]+105*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((105*\[Kappa]m)/8+\[Kappa]m*\[Kappa]p*(105/8-(105*\[Nu])/4)+\[Mu]m*(105/16-(105*\[Nu])/8)+(105*\[Lambda]m*\[Nu])/4)+\[Lambda]p*((105*\[Nu])/4-(105*\[Nu]^2)/2)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8-(105*\[Nu])/4+(315*\[Nu]^2)/4))*\[Chi]p^4)/j^4+((\[Delta]*\[Kappa]m*(-10071/56+(6933*\[Nu])/56-(51*\[Nu]^2)/4)+\[Kappa]p*(-10071/56+(27075*\[Nu])/56-(4737*\[Nu]^2)/28+(15*\[Nu]^3)/2))*\[Chi]m^2+(\[Kappa]p*(-3/4+(9*\[Nu])/2-(39*\[Nu]^2)/2)+\[Lambda]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Delta]*((9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)+\[Kappa]m*(-3/4+3*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-10071/28+(6933*\[Nu])/28-(51*\[Nu]^2)/2)+\[Kappa]m*(-10071/28+(27075*\[Nu])/28-(4737*\[Nu]^2)/14+15*\[Nu]^3))*\[Chi]m+(\[Lambda]m*(9*\[Nu]-18*\[Nu]^2)+\[Kappa]m*(-3+15*\[Nu]-12*\[Nu]^2)+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Delta]*(9*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])+\[Kappa]p*(-3+9*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-10071/56+(6933*\[Nu])/56-(51*\[Nu]^2)/4)+\[Kappa]p*(-10071/56+(27075*\[Nu])/56-(4737*\[Nu]^2)/28+(15*\[Nu]^3)/2)+(\[Kappa]m^2*(-9/4+9*\[Nu]-(39*\[Nu]^2)/2)+\[Mu]p*(-27/4+27*\[Nu]-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-9/4+9*\[Nu]+(21*\[Nu]^2)/2)+\[Kappa]p*(-9/2+18*\[Nu]+21*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-9/2+9*\[Nu])+\[Kappa]m*\[Kappa]p*(-9/2+9*\[Nu])+\[Mu]m*(-27/4+(27*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-3+9*\[Nu])+\[Mu]m*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Lambda]m*(-9*\[Nu]+18*\[Nu]^2)+\[Delta]*(-9*\[Lambda]p*\[Nu]+\[Kappa]p*(-3+3*\[Nu])+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Mu]p*(-9/2+9*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-3/4+(3*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(33*\[Nu]^2)/4)+\[Mu]p*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2+(27*\[Nu]^2)/4)+\[Lambda]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*((-3*\[Kappa]m)/4-(9*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Mu]m*(-9/8+(9*\[Nu])/4)))*\[Chi]p^4)/j^(5/2)+((\[Delta]*\[Kappa]m*(-50775/112+(68595*\[Nu])/224-(1065*\[Nu]^2)/32)+\[Kappa]p*(-50775/112+(271695*\[Nu])/224-(90645*\[Nu]^2)/224+(315*\[Nu]^3)/16))*\[Chi]m^2+(\[Kappa]p*(-15/8+(45*\[Nu])/4-(195*\[Nu]^2)/4)+\[Lambda]p*((45*\[Nu])/4-(45*\[Nu]^2)/2)+\[Kappa]p^2*(-15/16+(15*\[Nu])/4-(165*\[Nu]^2)/8)+\[Mu]p*(-45/16+(45*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]m^2*(-15/16+(15*\[Nu])/4+(135*\[Nu]^2)/8)+\[Delta]*((45*\[Lambda]m*\[Nu])/4+\[Kappa]m*\[Kappa]p*(-15/8+(15*\[Nu])/4)+\[Mu]m*(-45/16+(45*\[Nu])/8)+\[Kappa]m*(-15/8+(15*\[Nu])/2)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-50775/56+(68595*\[Nu])/112-(1065*\[Nu]^2)/16)+\[Kappa]m*(-50775/56+(271695*\[Nu])/112-(90645*\[Nu]^2)/112+(315*\[Nu]^3)/8))*\[Chi]m+(\[Lambda]m*((45*\[Nu])/2-45*\[Nu]^2)+\[Kappa]m*(-15/2+(75*\[Nu])/2-30*\[Nu]^2)+\[Mu]m*(-45/4+45*\[Nu]-(45*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Delta]*((45*\[Lambda]p*\[Nu])/2+\[Kappa]m^2*(-15/4+(15*\[Nu])/2)+\[Kappa]p^2*(-15/4+(15*\[Nu])/2)+\[Mu]p*(-45/4+(45*\[Nu])/2)+\[Kappa]p*(-15/2+(45*\[Nu])/2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-50775/112+(68595*\[Nu])/224-(1065*\[Nu]^2)/32)+\[Kappa]p*(-50775/112+(271695*\[Nu])/224-(90645*\[Nu]^2)/224+(315*\[Nu]^3)/16)+(\[Kappa]m^2*(-45/8+(45*\[Nu])/2-(195*\[Nu]^2)/4)+\[Mu]p*(-135/8+(135*\[Nu])/2-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-45/8+(45*\[Nu])/2+(105*\[Nu]^2)/4)+\[Kappa]p*(-45/4+45*\[Nu]+(105*\[Nu]^2)/2)+\[Delta]*(\[Kappa]m*(-45/4+(45*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(-45/4+(45*\[Nu])/2)+\[Mu]m*(-135/8+(135*\[Nu])/4)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-15/2+(45*\[Nu])/2)+\[Mu]m*(-45/4+45*\[Nu]-(45*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Lambda]m*((-45*\[Nu])/2+45*\[Nu]^2)+\[Delta]*((-45*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-15/2+(15*\[Nu])/2)+\[Kappa]m^2*(-15/4+(15*\[Nu])/2)+\[Kappa]p^2*(-15/4+(15*\[Nu])/2)+\[Mu]p*(-45/4+(45*\[Nu])/2)))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-15/8+(15*\[Nu])/4-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-15/16+(15*\[Nu])/4-(165*\[Nu]^2)/8)+\[Mu]p*(-45/16+(45*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]m^2*(-15/16+(15*\[Nu])/4+(135*\[Nu]^2)/8)+\[Lambda]p*((-45*\[Nu])/4+(45*\[Nu]^2)/2)+\[Delta]*((-15*\[Kappa]m)/8-(45*\[Lambda]m*\[Nu])/4+\[Kappa]m*\[Kappa]p*(-15/8+(15*\[Nu])/4)+\[Mu]m*(-45/16+(45*\[Nu])/8)))*\[Chi]p^4)/j^3)))/(G*m);


(* ::Text:: *)
(*The following expression corresponds to (4.3b) of the paper [see also Eq. (5.4b) of arXiv:2511.10735]*)


\[Omega]$full$\[CurlyEpsilon]j = \[Omega]$pp$loc$\[CurlyEpsilon]j + \[Omega]$pp$log$\[CurlyEpsilon]j + \[Omega]$pp$hered$\[CurlyEpsilon]j + \[Omega]$S1$\[CurlyEpsilon]j + \[Omega]$S2$\[CurlyEpsilon]j + \[Omega]$S3$\[CurlyEpsilon]j + \[Omega]$S4$\[CurlyEpsilon]j + \[Omega]$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*P*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5a) of arXiv:2511.10735*)


P$pp$loc$\[CurlyEpsilon]j = (2*Pi*G*m/(c^3*\[CurlyEpsilon]^(3/2)))*(1+\[CurlyEpsilon]*(15/8-\[Nu]/8)+\[CurlyEpsilon]^2*(-105/128+(15/2-3*\[Nu])/Sqrt[j]-(45*\[Nu])/64-(9*\[Nu]^2)/128)+\[CurlyEpsilon]^3*(-105/1024+(525*\[Nu])/1024-(75*\[Nu]^2)/1024-(25*\[Nu]^3)/1024+(-15/4+(15*\[Nu])/4-3*\[Nu]^2)/Sqrt[j]+(105/2+(-218/3+(41*Pi^2)/64)*\[Nu]+(15*\[Nu]^2)/2)/j^(3/2))+\[CurlyEpsilon]^4*(-693/32768+(735*\[Nu])/8192-(735*\[Nu]^2)/16384-(105*\[Nu]^3)/8192-(245*\[Nu]^4)/32768+(9009/16+(-293413/240+(51439*Pi^2)/2048)*\[Nu]+(7013/16-(123*Pi^2)/16)*\[Nu]^2-(105*\[Nu]^3)/8)/j^(5/2)+((45*\[Nu]^2)/16-(9*\[Nu]^3)/4)/Sqrt[j]+(-1575/16+(20323/72-(35569*Pi^2)/6144)*\[Nu]+(-4045/24+(205*Pi^2)/128)*\[Nu]^2+15*\[Nu]^3)/j^(3/2)));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5b) of arXiv:2511.10735*)


P$pp$log$\[CurlyEpsilon]j = (2*Pi*G*m*\[CurlyEpsilon]^4*\[Nu]/(c^3*(1+Sqrt[j])*j))*(-44/15+340/j^(5/2)+340/j^2+176/(15*j^(3/2))-2752/(15*j)-2588/(15*Sqrt[j])+(296/15-488/(5*j^(3/2))-488/(5*j)+296/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5c) of arXiv:2511.10735*)


P$pp$hered$\[CurlyEpsilon]j = (2*G*m*Pi*\[CurlyEpsilon]^4*\[Nu]/(c^3*(1+Sqrt[j])*j))*(-266/15+170/j^(5/2)+170/j^2+2372/(15*j^(3/2))-556/(15*j)-562/(3*Sqrt[j])+(296/15-(488*(j^(-3/2)+j^(-1)))/5+296/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/8]+Log[j]/2+Log[\[CurlyEpsilon]])+(192*(j^(-3/2)+j^(-1))*\[Lambda]0[Sqrt[1-j]])/5+(96*(j^(-3/2)+j^(-1))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/5);


(* ::Text:: *)
(*The following expression is not given in the paper*)


P$S1$\[CurlyEpsilon]j = (2*G*m*Pi*((\[CurlyEpsilon]^(5/2)*(\[Delta]*(-12+4*\[Nu])*\[Chi]m+(-12+16*\[Nu]-2*\[Nu]^2)*\[Chi]p))/j+\[CurlyEpsilon]^(7/2)*((\[Delta]*(15-(39*\[Nu])/2+6*\[Nu]^2)*\[Chi]m+(15-42*\[Nu]+27*\[Nu]^2-3*\[Nu]^3)*\[Chi]p)/j+(\[Delta]*(-210+(297*\[Nu])/2-(21*\[Nu]^2)/2)*\[Chi]m+(-210+(717*\[Nu])/2-(207*\[Nu]^2)/2+3*\[Nu]^3)*\[Chi]p)/j^2)))/(c^3*\[CurlyEpsilon]^(3/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


P$S2$\[CurlyEpsilon]j = (2*G*m*Pi*((\[CurlyEpsilon]^3*((11-46*\[Nu]+6*\[Nu]^2)*\[Chi]m^2+\[Delta]*(22-18*\[Nu])*\[Chi]m*\[Chi]p+(11-16*\[Nu]+4*\[Nu]^2)*\[Chi]p^2))/j^(3/2)+\[CurlyEpsilon]^4*(((777/2-(3453*\[Nu])/2+(2577*\[Nu]^2)/4-15*\[Nu]^3)*\[Chi]m^2+\[Delta]*(777-954*\[Nu]+(321*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(777/2-(1563*\[Nu])/2+(1581*\[Nu]^2)/4-36*\[Nu]^3)*\[Chi]p^2)/j^(5/2)+((-117/4+148*\[Nu]-(489*\[Nu]^2)/4+12*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-117/2+128*\[Nu]-(97*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(-117/4+97*\[Nu]-(321*\[Nu]^2)/4+12*\[Nu]^3)*\[Chi]p^2)/j^(3/2))))/(c^3*\[CurlyEpsilon]^(3/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


P$S3$\[CurlyEpsilon]j = (2*G*m*Pi*\[CurlyEpsilon]^2*(\[Delta]*(-6+24*\[Nu])*\[Chi]m^3+(-18+78*\[Nu]-24*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-18+12*\[Nu])*\[Chi]m*\[Chi]p^2+(-6+6*\[Nu])*\[Chi]p^3))/(c^3*j^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


P$S4$\[CurlyEpsilon]j = (2*G*m*Pi*\[CurlyEpsilon]^(5/2)*((3/2-12*\[Nu]+24*\[Nu]^2)*\[Chi]m^4+\[Delta]*(6-24*\[Nu])*\[Chi]m^3*\[Chi]p+(9-36*\[Nu])*\[Chi]m^2*\[Chi]p^2+6*\[Delta]*\[Chi]m*\[Chi]p^3+(3*\[Chi]p^4)/2))/(c^3*j^(5/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


P$SID$\[CurlyEpsilon]j = (2*G*m*Pi*((\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m*(7-(5*\[Nu])/2)+\[Kappa]p*(7-(33*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(14-5*\[Nu])+\[Kappa]m*(14-33*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(7-(5*\[Nu])/2)+\[Kappa]p*(7-(33*\[Nu])/2+3*\[Nu]^2))*\[Chi]p^2))/j^(3/2)+(\[CurlyEpsilon]^(7/2)*((\[Lambda]m*(-3+9*\[Nu])+\[Kappa]m*(-3+21*\[Nu])+\[Delta]*(\[Lambda]p*(-3+3*\[Nu])+\[Kappa]p*(-3+15*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-9+27*\[Nu])+\[Kappa]p*(-9+45*\[Nu]-12*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-9+9*\[Nu])+\[Kappa]m*(-9+27*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-9+27*\[Nu])+\[Kappa]m*(-9+27*\[Nu]-24*\[Nu]^2)+\[Delta]*(\[Kappa]p*(-9+9*\[Nu])+\[Lambda]p*(-9+9*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-3+9*\[Nu])+\[Kappa]p*(-3+3*\[Nu]-12*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-3-3*\[Nu])+\[Lambda]m*(-3+3*\[Nu])))*\[Chi]p^3))/j^2+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(-153/8+(179*\[Nu])/8-(11*\[Nu]^2)/2)+\[Kappa]p*(-153/8+(485*\[Nu])/8-(81*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-153/4+(179*\[Nu])/4-11*\[Nu]^2)+\[Kappa]m*(-153/4+(485*\[Nu])/4-81*\[Nu]^2+12*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-153/8+(179*\[Nu])/8-(11*\[Nu]^2)/2)+\[Kappa]p*(-153/8+(485*\[Nu])/8-(81*\[Nu]^2)/2+6*\[Nu]^3))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(8265/56-(6261*\[Nu])/56+(51*\[Nu]^2)/4)+\[Kappa]p*(8265/56-(22791*\[Nu])/56+(4233*\[Nu]^2)/28-(15*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(3/4-3*\[Nu])+\[Mu]m*(9/8-(9*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(3/4-(3*\[Nu])/2)-(9*\[Lambda]m*\[Nu])/2)+\[Kappa]m^2*(3/8-(3*\[Nu])/2-(27*\[Nu]^2)/4)+\[Mu]p*(9/8-(9*\[Nu])/2+(9*\[Nu]^2)/4)+\[Kappa]p^2*(3/8-(3*\[Nu])/2+(33*\[Nu]^2)/4)+\[Lambda]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Kappa]p*(3/4-(9*\[Nu])/2+(39*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(8265/28-(6261*\[Nu])/28+(51*\[Nu]^2)/2)+\[Kappa]m*(8265/28-(22791*\[Nu])/28+(4233*\[Nu]^2)/14-15*\[Nu]^3))*\[Chi]m+(\[Delta]*(\[Kappa]p*(3-9*\[Nu])+\[Mu]p*(9/2-9*\[Nu])+\[Kappa]m^2*(3/2-3*\[Nu])+\[Kappa]p^2*(3/2-3*\[Nu])-9*\[Lambda]p*\[Nu])+\[Kappa]m*\[Kappa]p*(3-12*\[Nu]+6*\[Nu]^2)+\[Mu]m*(9/2-18*\[Nu]+9*\[Nu]^2)+\[Kappa]m*(3-15*\[Nu]+12*\[Nu]^2)+\[Lambda]m*(-9*\[Nu]+18*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(8265/56-(6261*\[Nu])/56+(51*\[Nu]^2)/4)+\[Kappa]p*(8265/56-(22791*\[Nu])/56+(4233*\[Nu]^2)/28-(15*\[Nu]^3)/2)+(\[Delta]*(\[Mu]m*(27/4-(27*\[Nu])/2)+\[Kappa]m*(9/2-9*\[Nu])+\[Kappa]m*\[Kappa]p*(9/2-9*\[Nu]))+\[Kappa]p*(9/2-18*\[Nu]-21*\[Nu]^2)+\[Kappa]p^2*(9/4-9*\[Nu]-(21*\[Nu]^2)/2)+\[Mu]p*(27/4-27*\[Nu]+(27*\[Nu]^2)/2)+\[Kappa]m^2*(9/4-9*\[Nu]+(39*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(3-9*\[Nu])+\[Delta]*(\[Mu]p*(9/2-9*\[Nu])+\[Kappa]m^2*(3/2-3*\[Nu])+\[Kappa]p^2*(3/2-3*\[Nu])+\[Kappa]p*(3-3*\[Nu])+9*\[Lambda]p*\[Nu])+\[Lambda]m*(9*\[Nu]-18*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(3-12*\[Nu]+6*\[Nu]^2)+\[Mu]m*(9/2-18*\[Nu]+9*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((3*\[Kappa]m)/4+\[Mu]m*(9/8-(9*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(3/4-(3*\[Nu])/2)+(9*\[Lambda]m*\[Nu])/2)+\[Lambda]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]m^2*(3/8-(3*\[Nu])/2-(27*\[Nu]^2)/4)+\[Mu]p*(9/8-(9*\[Nu])/2+(9*\[Nu]^2)/4)+\[Kappa]p^2*(3/8-(3*\[Nu])/2+(33*\[Nu]^2)/4)+\[Kappa]p*(3/4-(3*\[Nu])/2+(27*\[Nu]^2)/2))*\[Chi]p^4)/j^(5/2))))/(c^3*\[CurlyEpsilon]^(3/2));


(* ::Text:: *)
(*The following expression corresponds to (4.3c) of the paper [see also Eq. (5.6a) of arXiv:2511.10735]*)


P$full$\[CurlyEpsilon]j = P$pp$loc$\[CurlyEpsilon]j + P$pp$log$\[CurlyEpsilon]j + P$pp$hered$\[CurlyEpsilon]j + P$S1$\[CurlyEpsilon]j + P$S2$\[CurlyEpsilon]j + P$S3$\[CurlyEpsilon]j + P$S4$\[CurlyEpsilon]j + P$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*K*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6a) of arXiv:2511.10735*)


K$pp$loc$\[CurlyEpsilon]j = 1+(3*\[CurlyEpsilon])/j+\[CurlyEpsilon]^2*((105/4-(15*\[Nu])/2)/j^2+(-15/4+(3*\[Nu])/2)/j)+\[CurlyEpsilon]^3*((-315/4+(109-(123*Pi^2)/128)*\[Nu]-(45*\[Nu]^2)/4)/j^2+(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/j+(1155/4+(-625/2+(615*Pi^2)/128)*\[Nu]+(105*\[Nu]^2)/8)/j^3)+\[CurlyEpsilon]^4*((225225/64+(-1736399/288+(2975735*Pi^2)/24576)*\[Nu]+(132475/96-(7175*Pi^2)/256)*\[Nu]^2-(315*\[Nu]^3)/16)/j^4+(4725/64+(-20323/96+(35569*Pi^2)/8192)*\[Nu]+(4045/32-(615*Pi^2)/512)*\[Nu]^2-(45*\[Nu]^3)/4)/j^2+((-15*\[Nu]^2)/32+(3*\[Nu]^3)/8)/j+(-45045/32+(293413/96-(257195*Pi^2)/4096)*\[Nu]+(-35065/32+(615*Pi^2)/32)*\[Nu]^2+(525*\[Nu]^3)/16)/j^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6b) of arXiv:2511.10735*)


K$pp$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^4*\[Nu]*(403/30+11077/(18*j^(5/2))+3937/(18*j^2)-3383/(5*j^(3/2))-7567/(45*j)+12421/(90*Sqrt[j])+(-37/5-595/(3*j^(5/2))-595/(3*j^2)+122/j^(3/2)+122/j-37/(5*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]])))/((1+Sqrt[j])*j^(3/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D6c) of arXiv:2511.10735*)


K$pp$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^4*\[Nu]/j^2)*(-74/5-170/j^2+732/(5*j)+(111/5+595/j^2-366/j)*Log[j]+(672/(5*j^2)-96/j)*\[Lambda]0[Sqrt[1-j]]+(96*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j));


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$S1$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p))/j^(3/2)+\[CurlyEpsilon]^(5/2)*((\[Delta]*(-84+(21*\[Nu])/2)*\[Chi]m+(-84+(147*\[Nu])/2-3*\[Nu]^2)*\[Chi]p)/j^(5/2)+(\[Delta]*(12-4*\[Nu])*\[Chi]m+(12-16*\[Nu]+2*\[Nu]^2)*\[Chi]p)/j^(3/2))+\[CurlyEpsilon]^(7/2)*((\[Delta]*(420-297*\[Nu]+21*\[Nu]^2)*\[Chi]m+(420-717*\[Nu]+207*\[Nu]^2-6*\[Nu]^3)*\[Chi]p)/j^(5/2)+(\[Delta]*(-15/2+(39*\[Nu])/4-3*\[Nu]^2)*\[Chi]m+(-15/2+21*\[Nu]-(27*\[Nu]^2)/2+(3*\[Nu]^3)/2)*\[Chi]p)/j^(3/2)+(\[Delta]*(-1485+(5265*\[Nu])/8-(75*\[Nu]^2)/4)*\[Chi]m+(-1485+(15165*\[Nu])/8-345*\[Nu]^2+(15*\[Nu]^3)/4)*\[Chi]p)/j^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$S2$\[CurlyEpsilon]j = (\[CurlyEpsilon]^2*((3/2-6*\[Nu])*\[Chi]m^2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2))/j^2+\[CurlyEpsilon]^3*(((-33/2+69*\[Nu]-9*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-33+27*\[Nu])*\[Chi]m*\[Chi]p+(-33/2+24*\[Nu]-6*\[Nu]^2)*\[Chi]p^2)/j^2+((105-(855*\[Nu])/2+15*\[Nu]^2)*\[Chi]m^2+\[Delta]*(210-120*\[Nu])*\[Chi]m*\[Chi]p+(105-(225*\[Nu])/2+30*\[Nu]^2)*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^4*(((51975/16-(27615*\[Nu])/2+(46935*\[Nu]^2)/16-(105*\[Nu]^3)/4)*\[Chi]m^2+\[Delta]*(51975/8-(23835*\[Nu])/4+(4515*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(51975/16-5145*\[Nu]+(33075*\[Nu]^2)/16-105*\[Nu]^3)*\[Chi]p^2)/j^4+((351/16-111*\[Nu]+(1467*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]m^2+\[Delta]*(351/8-96*\[Nu]+(291*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(351/16-(291*\[Nu])/4+(963*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]p^2)/j^2+((-3885/4+(17265*\[Nu])/4-(12885*\[Nu]^2)/8+(75*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(-3885/2+2385*\[Nu]-(1605*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(-3885/4+(7815*\[Nu])/4-(7905*\[Nu]^2)/8+90*\[Nu]^3)*\[Chi]p^2)/j^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$S3$\[CurlyEpsilon]j = \[CurlyEpsilon]^(7/2)*((\[Delta]*(12-48*\[Nu])*\[Chi]m^3+(36-156*\[Nu]+48*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(36-24*\[Nu])*\[Chi]m*\[Chi]p^2+(12-12*\[Nu])*\[Chi]p^3)/j^(5/2)+(\[Delta]*(-60+240*\[Nu])*\[Chi]m^3+(-180+765*\[Nu]-180*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-180+90*\[Nu])*\[Chi]m*\[Chi]p^2+(-60+45*\[Nu])*\[Chi]p^3)/j^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$S4$\[CurlyEpsilon]j = \[CurlyEpsilon]^4*(((-15/4+30*\[Nu]-60*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-15+60*\[Nu])*\[Chi]m^3*\[Chi]p+(-45/2+90*\[Nu])*\[Chi]m^2*\[Chi]p^2-15*\[Delta]*\[Chi]m*\[Chi]p^3-(15*\[Chi]p^4)/4)/j^3+((105/8-105*\[Nu]+210*\[Nu]^2)*\[Chi]m^4+\[Delta]*(105/2-210*\[Nu])*\[Chi]m^3*\[Chi]p+(315/4-315*\[Nu])*\[Chi]m^2*\[Chi]p^2+(105*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(105*\[Chi]p^4)/8)/j^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$SID$\[CurlyEpsilon]j = (\[CurlyEpsilon]^2*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2))/j^2+\[CurlyEpsilon]^3*(((\[Delta]*\[Kappa]m*(-21/2+(15*\[Nu])/4)+\[Kappa]p*(-21/2+(99*\[Nu])/4-(9*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-21+(15*\[Nu])/2)+\[Kappa]m*(-21+(99*\[Nu])/2-9*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-21/2+(15*\[Nu])/4)+\[Kappa]p*(-21/2+(99*\[Nu])/4-(9*\[Nu]^2)/2))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(90-(45*\[Nu])/2)+\[Kappa]m*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^(7/2)*(((\[Delta]*(\[Kappa]p*(6-30*\[Nu])+\[Lambda]p*(6-6*\[Nu]))+\[Kappa]m*(6-42*\[Nu])+\[Lambda]m*(6-18*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(18-54*\[Nu])+\[Lambda]m*(18-18*\[Nu]))+\[Lambda]p*(18-54*\[Nu])+\[Kappa]p*(18-90*\[Nu]+24*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(18-18*\[Nu])+\[Lambda]p*(18-18*\[Nu]))+\[Lambda]m*(18-54*\[Nu])+\[Kappa]m*(18-54*\[Nu]+48*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(6-18*\[Nu])+\[Kappa]p*(6-6*\[Nu]+24*\[Nu]^2)+\[Delta]*(\[Lambda]m*(6-6*\[Nu])+\[Kappa]m*(6+6*\[Nu])))*\[Chi]p^3)/j^(5/2)+((\[Lambda]m*(-15+45*\[Nu])+\[Kappa]m*(-45+225*\[Nu])+\[Delta]*(\[Lambda]p*(-15+15*\[Nu])+\[Kappa]p*(-45+135*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-45+135*\[Nu])+\[Kappa]p*(-135+540*\[Nu]-90*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-45+45*\[Nu])+\[Kappa]m*(-135+270*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-45+135*\[Nu])+\[Kappa]m*(-135+405*\[Nu]-180*\[Nu]^2)+\[Delta]*(\[Lambda]p*(-45+45*\[Nu])+\[Kappa]p*(-135+135*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(-45+90*\[Nu]-90*\[Nu]^2)+\[Delta]*(-45*\[Kappa]m+\[Lambda]m*(-15+15*\[Nu])))*\[Chi]p^3)/j^(7/2))+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(459/16-(537*\[Nu])/16+(33*\[Nu]^2)/4)+\[Kappa]m*(459/16-(1455*\[Nu])/16+(243*\[Nu]^2)/4-9*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(105/8-(105*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(105/8-(105*\[Nu])/4)+\[Mu]m*(105/16-(105*\[Nu])/8)-(105*\[Lambda]m*\[Nu])/4)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Lambda]p*((-105*\[Nu])/4+(105*\[Nu]^2)/2)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8-(315*\[Nu])/4+(735*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]m*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*(\[Kappa]p*(105/2-(315*\[Nu])/2)+\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Mu]p*(105/4-(105*\[Nu])/2)-(105*\[Lambda]p*\[Nu])/2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(105/2-210*\[Nu]+105*\[Nu]^2)+\[Lambda]m*((-105*\[Nu])/2+105*\[Nu]^2)+\[Kappa]m*(105/2-(525*\[Nu])/2+210*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8)+(\[Delta]*(\[Kappa]m*(315/4-(315*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(315/4-(315*\[Nu])/2)+\[Mu]m*(315/8-(315*\[Nu])/4))+\[Kappa]p*(315/4-315*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(315/8-(315*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(315/8-(315*\[Nu])/2+(315*\[Nu]^2)/4)+\[Kappa]m^2*(315/8-(315*\[Nu])/2+(735*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(105/2-(315*\[Nu])/2)+\[Delta]*(\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Mu]p*(105/4-(105*\[Nu])/2)+\[Kappa]p*(105/2-(105*\[Nu])/2)+(105*\[Lambda]p*\[Nu])/2)+\[Lambda]m*((105*\[Nu])/2-105*\[Nu]^2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(105/2-210*\[Nu]+105*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((105*\[Kappa]m)/8+\[Kappa]m*\[Kappa]p*(105/8-(105*\[Nu])/4)+\[Mu]m*(105/16-(105*\[Nu])/8)+(105*\[Lambda]m*\[Nu])/4)+\[Lambda]p*((105*\[Nu])/4-(105*\[Nu]^2)/2)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8-(105*\[Nu])/4+(315*\[Nu]^2)/4))*\[Chi]p^4)/j^4+((\[Delta]*\[Kappa]m*(-41325/112+(31305*\[Nu])/112-(255*\[Nu]^2)/8)+\[Kappa]p*(-41325/112+(113955*\[Nu])/112-(21165*\[Nu]^2)/56+(75*\[Nu]^3)/4))*\[Chi]m^2+(\[Kappa]p*(-15/8+(45*\[Nu])/4-(195*\[Nu]^2)/4)+\[Lambda]p*((45*\[Nu])/4-(45*\[Nu]^2)/2)+\[Kappa]p^2*(-15/16+(15*\[Nu])/4-(165*\[Nu]^2)/8)+\[Mu]p*(-45/16+(45*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]m^2*(-15/16+(15*\[Nu])/4+(135*\[Nu]^2)/8)+\[Delta]*((45*\[Lambda]m*\[Nu])/4+\[Kappa]m*\[Kappa]p*(-15/8+(15*\[Nu])/4)+\[Mu]m*(-45/16+(45*\[Nu])/8)+\[Kappa]m*(-15/8+(15*\[Nu])/2)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-41325/56+(31305*\[Nu])/56-(255*\[Nu]^2)/4)+\[Kappa]m*(-41325/56+(113955*\[Nu])/56-(21165*\[Nu]^2)/28+(75*\[Nu]^3)/2))*\[Chi]m+(\[Lambda]m*((45*\[Nu])/2-45*\[Nu]^2)+\[Kappa]m*(-15/2+(75*\[Nu])/2-30*\[Nu]^2)+\[Mu]m*(-45/4+45*\[Nu]-(45*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Delta]*((45*\[Lambda]p*\[Nu])/2+\[Kappa]m^2*(-15/4+(15*\[Nu])/2)+\[Kappa]p^2*(-15/4+(15*\[Nu])/2)+\[Mu]p*(-45/4+(45*\[Nu])/2)+\[Kappa]p*(-15/2+(45*\[Nu])/2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-41325/112+(31305*\[Nu])/112-(255*\[Nu]^2)/8)+\[Kappa]p*(-41325/112+(113955*\[Nu])/112-(21165*\[Nu]^2)/56+(75*\[Nu]^3)/4)+(\[Kappa]m^2*(-45/8+(45*\[Nu])/2-(195*\[Nu]^2)/4)+\[Mu]p*(-135/8+(135*\[Nu])/2-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-45/8+(45*\[Nu])/2+(105*\[Nu]^2)/4)+\[Kappa]p*(-45/4+45*\[Nu]+(105*\[Nu]^2)/2)+\[Delta]*(\[Kappa]m*(-45/4+(45*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(-45/4+(45*\[Nu])/2)+\[Mu]m*(-135/8+(135*\[Nu])/4)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-15/2+(45*\[Nu])/2)+\[Mu]m*(-45/4+45*\[Nu]-(45*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Lambda]m*((-45*\[Nu])/2+45*\[Nu]^2)+\[Delta]*((-45*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-15/2+(15*\[Nu])/2)+\[Kappa]m^2*(-15/4+(15*\[Nu])/2)+\[Kappa]p^2*(-15/4+(15*\[Nu])/2)+\[Mu]p*(-45/4+(45*\[Nu])/2)))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-15/8+(15*\[Nu])/4-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-15/16+(15*\[Nu])/4-(165*\[Nu]^2)/8)+\[Mu]p*(-45/16+(45*\[Nu])/4-(45*\[Nu]^2)/8)+\[Kappa]m^2*(-15/16+(15*\[Nu])/4+(135*\[Nu]^2)/8)+\[Lambda]p*((-45*\[Nu])/4+(45*\[Nu]^2)/2)+\[Delta]*((-15*\[Kappa]m)/8-(45*\[Lambda]m*\[Nu])/4+\[Kappa]m*\[Kappa]p*(-15/8+(15*\[Nu])/4)+\[Mu]m*(-45/16+(45*\[Nu])/8)))*\[Chi]p^4)/j^3);


(* ::Text:: *)
(*The following expression corresponds to (4.3d) of the paper [see also Eq. (5.6b) of arXiv:2511.10735]*)


K$full$\[CurlyEpsilon]j = K$pp$loc$\[CurlyEpsilon]j + K$pp$log$\[CurlyEpsilon]j + K$pp$hered$\[CurlyEpsilon]j + K$S1$\[CurlyEpsilon]j + K$S2$\[CurlyEpsilon]j + K$S3$\[CurlyEpsilon]j + K$S4$\[CurlyEpsilon]j + K$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7a) of arXiv:2511.10735*)


x$pp$loc$\[CurlyEpsilon]j = \[CurlyEpsilon]+\[CurlyEpsilon]^2*(-5/4+2/j+\[Nu]/12)+\[CurlyEpsilon]^3*(5/2+(33/2-5*\[Nu])/j^2+(5*\[Nu])/24+\[Nu]^2/18+(-5+(7*\[Nu])/6)/j+(-5+2*\[Nu])/Sqrt[j])+\[CurlyEpsilon]^4*(-235/48-(25*\[Nu])/24-(25*\[Nu]^2)/576+(35*\[Nu]^3)/1296+(-565/8+(1903/24-(41*Pi^2)/64)*\[Nu]-(95*\[Nu]^2)/12)/j^2+(-45+(472/9-(41*Pi^2)/96)*\[Nu]-5*\[Nu]^2)/j^(3/2)+(35/4-(5*\[Nu])/3+(25*\[Nu]^2)/36)/j+(145/8-(235*\[Nu])/24+(29*\[Nu]^2)/12)/Sqrt[j]+(529/3+(-610/3+(205*Pi^2)/64)*\[Nu]+(35*\[Nu]^2)/4)/j^3)+\[CurlyEpsilon]^5*(241/24+(235*\[Nu])/72+(55*\[Nu]^2)/288-(85*\[Nu]^3)/5184+(25*\[Nu]^4)/1944+(202531/96+(-1631819/432+(2857655*Pi^2)/36864)*\[Nu]+(130315/144-(7175*Pi^2)/384)*\[Nu]^2-(105*\[Nu]^3)/8)/j^4+(895/4+(-81311/216+(47869*Pi^2)/9216)*\[Nu]+(31301/216-(2665*Pi^2)/2304)*\[Nu]^2-(265*\[Nu]^3)/24)/j^(3/2)+(4825/32+(-17429/72+(45409*Pi^2)/12288)*\[Nu]+(14219/144-(41*Pi^2)/48)*\[Nu]^2-(605*\[Nu]^3)/72)/j^2+(1385/96-(1165*\[Nu])/48+(575*\[Nu]^2)/144+(65*\[Nu]^3)/162)/j+(-6875/128+(625*\[Nu])/24-(10535*\[Nu]^2)/1152+(1279*\[Nu]^3)/576)/Sqrt[j]+(-4223/8+(38797/40-(18021*Pi^2)/1024)*\[Nu]+(-7493/24+(41*Pi^2)/8)*\[Nu]^2+(35*\[Nu]^3)/4)/j^(5/2)+(-52295/48+(319793/144-(277859*Pi^2)/6144)*\[Nu]+(-53885/72+(10045*Pi^2)/768)*\[Nu]^2+(1085*\[Nu]^3)/48)/j^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7b) of arXiv:2511.10735*)


x$pp$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/((1+Sqrt[j])*j))*(44/45+11077/(27*j^3)+877/(27*j^(5/2))-2822/(5*j^2)-15662/(135*j^(3/2))+20677/(135*j)+997/(15*Sqrt[j])+(-296/45-1190/(9*j^3)-1190/(9*j^(5/2))+244/(3*j^2)+1708/(15*j^(3/2))+138/(5*j)-518/(45*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D7c) of arXiv:2511.10735*)


x$pp$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*(148/15-340/(3*j^(5/2))+340/(3*j^2)+488/(5*j^(3/2))-488/(5*j)-148/(15*Sqrt[j])+(296/15+1190/(3*j^(5/2))-244/j^(3/2)-488/(5*j)+74/(5*Sqrt[j]))*Log[j]+(448/(5*j^(5/2))-64/j^(3/2)-128/(5*j))*\[Lambda]0[Sqrt[1-j]]+(64*(j^(-3/2)-j^(-1))*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/5);


(* ::Text:: *)
(*The following expression is not given in the paper*)


x$S1$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(5/2)*((-8*\[Delta]*\[Chi]m)/3+(-8/3+(4*\[Nu])/3)*\[Chi]p))/j^(3/2)+\[CurlyEpsilon]^(7/2)*((\[Delta]*(-160/3+7*\[Nu])*\[Chi]m+(-160/3+(143*\[Nu])/3-2*\[Nu]^2)*\[Chi]p)/j^(5/2)+(\[Delta]*(8-(8*\[Nu])/3)*\[Chi]m+(8-(32*\[Nu])/3+(4*\[Nu]^2)/3)*\[Chi]p)/j+(\[Delta]*(34/3-(26*\[Nu])/9)*\[Chi]m+(34/3-(113*\[Nu])/9+(13*\[Nu]^2)/9)*\[Chi]p)/j^(3/2))+\[CurlyEpsilon]^(9/2)*((\[Delta]*(1006/3-(7459*\[Nu])/36+(175*\[Nu]^2)/12)*\[Chi]m+(1006/3-(19021*\[Nu])/36+(5129*\[Nu]^2)/36-(25*\[Nu]^3)/6)*\[Chi]p)/j^(5/2)+(\[Delta]*(508/3-(329*\[Nu])/3+7*\[Nu]^2)*\[Chi]m+(508/3-(817*\[Nu])/3+(223*\[Nu]^2)/3-2*\[Nu]^3)*\[Chi]p)/j^2+(\[Delta]*(-65/3+(179*\[Nu])/18-(64*\[Nu]^2)/27)*\[Chi]m+(-65/3+(277*\[Nu])/9-(617*\[Nu]^2)/54+(32*\[Nu]^3)/27)*\[Chi]p)/j^(3/2)+(\[Delta]*(-35+23*\[Nu]-(41*\[Nu]^2)/9)*\[Chi]m+(-35+63*\[Nu]-(439*\[Nu]^2)/18+(41*\[Nu]^3)/18)*\[Chi]p)/j+(\[Delta]*(-916+(5101*\[Nu])/12-(25*\[Nu]^2)/2)*\[Chi]m+(-916+(14389*\[Nu])/12-(674*\[Nu]^2)/3+(5*\[Nu]^3)/2)*\[Chi]p)/j^(7/2))+\[CurlyEpsilon]^(11/2)*((\[Delta]*(13894/9+(-7894/9+(205*Pi^2)/48)*\[Nu]+(125*\[Nu]^2)/3)*\[Chi]m+(13894/9+(-4147/2+(205*Pi^2)/48)*\[Nu]+(4529/9-(205*Pi^2)/96)*\[Nu]^2-(40*\[Nu]^3)/3)*\[Chi]p)/j^(9/2)+(\[Delta]*(-418+(15575/54-(41*Pi^2)/72)*\[Nu]-(82*\[Nu]^2)/3)*\[Chi]m+(-418+(34637/54-(41*Pi^2)/72)*\[Nu]+(-5516/27+(41*Pi^2)/144)*\[Nu]^2+(32*\[Nu]^3)/3)*\[Chi]p)/j^3+(\[Delta]*(-485/16+(845*\[Nu])/48-(529*\[Nu]^2)/144+(113*\[Nu]^3)/432)*\[Chi]m+(-485/16+(1225*\[Nu])/24-(5213*\[Nu]^2)/288+(1103*\[Nu]^3)/432-(113*\[Nu]^4)/864)*\[Chi]p)/j+(\[Delta]*(-11825/1152-(8371*\[Nu])/1152+(2815*\[Nu]^2)/3456+(6517*\[Nu]^3)/31104)*\[Chi]m+(-11825/1152-(1279*\[Nu])/768+(41471*\[Nu]^2)/6912+(4979*\[Nu]^3)/62208-(6517*\[Nu]^4)/62208)*\[Chi]p)/j^(3/2)+(\[Delta]*(-14063/12+(202471/288-(41*Pi^2)/48)*\[Nu]-(17683*\[Nu]^2)/288+(25*\[Nu]^3)/48)*\[Chi]m+(-14063/12+(488803/288-(41*Pi^2)/48)*\[Nu]+(-14877/32+(41*Pi^2)/96)*\[Nu]^2+(3589*\[Nu]^3)/144-(5*\[Nu]^4)/48)*\[Chi]p)/j^(7/2)+(\[Delta]*(1225/6-(9907*\[Nu])/72+(377*\[Nu]^2)/18-(7*\[Nu]^3)/24)*\[Chi]m+(1225/6-(23647*\[Nu])/72+(4151*\[Nu]^2)/36-(745*\[Nu]^3)/72+\[Nu]^4/12)*\[Chi]p)/j^2+(\[Delta]*(15095/48-(192229*\[Nu])/1152+(39745*\[Nu]^2)/1728-(917*\[Nu]^3)/1152)*\[Chi]m+(15095/48-(521059*\[Nu])/1152+(28265*\[Nu]^2)/216-(41221*\[Nu]^3)/3456+(131*\[Nu]^4)/576)*\[Chi]p)/j^(5/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


x$S2$\[CurlyEpsilon]j = (\[CurlyEpsilon]^3*((1-4*\[Nu])*\[Chi]m^2+2*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2))/j^2+\[CurlyEpsilon]^4*(((-49/4+(613*\[Nu])/12-(19*\[Nu]^2)/3)*\[Chi]m^2+\[Delta]*(-49/2+(109*\[Nu])/6)*\[Chi]m*\[Chi]p+(-49/4+(193*\[Nu])/12-4*\[Nu]^2)*\[Chi]p^2)/j^2+((-22/3+(92*\[Nu])/3-4*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-44/3+12*\[Nu])*\[Chi]m*\[Chi]p+(-22/3+(32*\[Nu])/3-(8*\[Nu]^2)/3)*\[Chi]p^2)/j^(3/2)+((605/9-(2465*\[Nu])/9+10*\[Nu]^2)*\[Chi]m^2+\[Delta]*(1210/9-(704*\[Nu])/9)*\[Chi]m*\[Chi]p+(605/9-(659*\[Nu])/9+(176*\[Nu]^2)/9)*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^5*(((145535/72-(154997*\[Nu])/18+(45559*\[Nu]^2)/24-(35*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(145535/36-(68087*\[Nu])/18+(4427*\[Nu]^2)/12)*\[Chi]m*\[Chi]p+(145535/72-(58625*\[Nu])/18+(95369*\[Nu]^2)/72-(206*\[Nu]^3)/3)*\[Chi]p^2)/j^4+((509/12-(7057*\[Nu])/36+(1807*\[Nu]^2)/18-(53*\[Nu]^3)/6)*\[Chi]m^2+\[Delta]*(509/6-(1133*\[Nu])/9+(209*\[Nu]^2)/6)*\[Chi]m*\[Chi]p+(509/12-(3583*\[Nu])/36+(1153*\[Nu]^2)/18-(77*\[Nu]^3)/9)*\[Chi]p^2)/j^(3/2)+((247/8-(3413*\[Nu])/24+(5161*\[Nu]^2)/72-(121*\[Nu]^3)/18)*\[Chi]m^2+\[Delta]*(247/4-(1055*\[Nu])/12+(931*\[Nu]^2)/36)*\[Chi]m*\[Chi]p+(247/8-(1661*\[Nu])/24+(3349*\[Nu]^2)/72-(19*\[Nu]^3)/3)*\[Chi]p^2)/j^2+((-300+(11941*\[Nu])/9-(8531*\[Nu]^2)/18+10*\[Nu]^3)*\[Chi]m^2+\[Delta]*(-600+(6392*\[Nu])/9-(1027*\[Nu]^2)/9)*\[Chi]m*\[Chi]p+(-300+(5251*\[Nu])/9-(5159*\[Nu]^2)/18+(232*\[Nu]^3)/9)*\[Chi]p^2)/j^(5/2)+((-12755/18+(84449*\[Nu])/27-(29345*\[Nu]^2)/27+(155*\[Nu]^3)/6)*\[Chi]m^2+\[Delta]*(-12755/9+(89471*\[Nu])/54-(14605*\[Nu]^2)/54)*\[Chi]m*\[Chi]p+(-12755/18+(73633*\[Nu])/54-(18263*\[Nu]^2)/27+(1640*\[Nu]^3)/27)*\[Chi]p^2)/j^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


x$S3$\[CurlyEpsilon]j = \[CurlyEpsilon]^(9/2)*((\[Delta]*(8-32*\[Nu])*\[Chi]m^3+(24-104*\[Nu]+32*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(24-16*\[Nu])*\[Chi]m*\[Chi]p^2+(8-8*\[Nu])*\[Chi]p^3)/j^(5/2)+(\[Delta]*(4-16*\[Nu])*\[Chi]m^3+(12-52*\[Nu]+16*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(12-8*\[Nu])*\[Chi]m*\[Chi]p^2+(4-4*\[Nu])*\[Chi]p^3)/j^2+(\[Delta]*(-116/3+(464*\[Nu])/3)*\[Chi]m^3+(-116+(1480*\[Nu])/3-(352*\[Nu]^2)/3)*\[Chi]m^2*\[Chi]p+\[Delta]*(-116+(176*\[Nu])/3)*\[Chi]m*\[Chi]p^2+(-116/3+(88*\[Nu])/3)*\[Chi]p^3)/j^(7/2))+\[CurlyEpsilon]^(11/2)*((\[Delta]*(5/2-(61*\[Nu])/6+(2*\[Nu]^2)/3)*\[Chi]m^3+(15/2-33*\[Nu]+(73*\[Nu]^2)/6-(2*\[Nu]^3)/3)*\[Chi]m^2*\[Chi]p+\[Delta]*(15/2-(11*\[Nu])/2+\[Nu]^2/3)*\[Chi]m*\[Chi]p^2+(5/2-(8*\[Nu])/3+\[Nu]^2/6)*\[Chi]p^3)/j^2+(\[Delta]*(5-(61*\[Nu])/3+(4*\[Nu]^2)/3)*\[Chi]m^3+(15-66*\[Nu]+(73*\[Nu]^2)/3-(4*\[Nu]^3)/3)*\[Chi]m^2*\[Chi]p+\[Delta]*(15-11*\[Nu]+(2*\[Nu]^2)/3)*\[Chi]m*\[Chi]p^2+(5-(16*\[Nu])/3+\[Nu]^2/3)*\[Chi]p^3)/j^(5/2)+(\[Delta]*(12380/81-(100687*\[Nu])/162+(82*\[Nu]^2)/3)*\[Chi]m^3+(12380/27-(12289*\[Nu])/6+(22879*\[Nu]^2)/27-(32*\[Nu]^3)/3)*\[Chi]m^2*\[Chi]p+\[Delta]*(12380/27-(21475*\[Nu])/54+(2150*\[Nu]^2)/27)*\[Chi]m*\[Chi]p^2+(12380/81-(10463*\[Nu])/54+(2033*\[Nu]^2)/27-(1048*\[Nu]^3)/81)*\[Chi]p^3)/j^(9/2)+(\[Delta]*(-160/9+(668*\[Nu])/9-(32*\[Nu]^2)/3)*\[Chi]m^3+(-160/3+248*\[Nu]-(1246*\[Nu]^2)/9+(16*\[Nu]^3)/3)*\[Chi]m^2*\[Chi]p+\[Delta]*(-160/3+60*\[Nu]-(116*\[Nu]^2)/9)*\[Chi]m*\[Chi]p^2+(-160/9+(256*\[Nu])/9-(34*\[Nu]^2)/3+(16*\[Nu]^3)/9)*\[Chi]p^3)/j^3+(\[Delta]*(-160/3+(1972*\[Nu])/9-(184*\[Nu]^2)/9)*\[Chi]m^3+(-160+(8579*\[Nu])/12-(10811*\[Nu]^2)/36+(107*\[Nu]^3)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(-160+(265*\[Nu])/2-(383*\[Nu]^2)/18)*\[Chi]m*\[Chi]p^2+(-160/3+(2281*\[Nu])/36-(647*\[Nu]^2)/36+(8*\[Nu]^3)/3)*\[Chi]p^3)/j^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


x$S4$\[CurlyEpsilon]j = \[CurlyEpsilon]^5*(((-5/2+20*\[Nu]-40*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-10+40*\[Nu])*\[Chi]m^3*\[Chi]p+(-15+60*\[Nu])*\[Chi]m^2*\[Chi]p^2-10*\[Delta]*\[Chi]m*\[Chi]p^3-(5*\[Chi]p^4)/2)/j^3+((-1+8*\[Nu]-16*\[Nu]^2)*\[Chi]m^4+\[Delta]*(-4+16*\[Nu])*\[Chi]m^3*\[Chi]p+(-6+24*\[Nu])*\[Chi]m^2*\[Chi]p^2-4*\[Delta]*\[Chi]m*\[Chi]p^3-\[Chi]p^4)/j^(5/2)+((17/2-68*\[Nu]+136*\[Nu]^2)*\[Chi]m^4+\[Delta]*(34-136*\[Nu])*\[Chi]m^3*\[Chi]p+(51-204*\[Nu])*\[Chi]m^2*\[Chi]p^2+34*\[Delta]*\[Chi]m*\[Chi]p^3+(17*\[Chi]p^4)/2)/j^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


x$SID$\[CurlyEpsilon]j = (\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^2+(2*\[Delta]*\[Kappa]p+\[Kappa]m*(2-4*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]p^2))/j^2+\[CurlyEpsilon]^4*(((\[Delta]*\[Kappa]m*(-33/4+(31*\[Nu])/12)+\[Kappa]p*(-33/4+(229*\[Nu])/12-(19*\[Nu]^2)/6))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-33/2+(31*\[Nu])/6)+\[Kappa]m*(-33/2+(229*\[Nu])/6-(19*\[Nu]^2)/3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-33/4+(31*\[Nu])/12)+\[Kappa]p*(-33/4+(229*\[Nu])/12-(19*\[Nu]^2)/6))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(-14/3+(5*\[Nu])/3)+\[Kappa]p*(-14/3+11*\[Nu]-2*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-28/3+(10*\[Nu])/3)+\[Kappa]m*(-28/3+22*\[Nu]-4*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-14/3+(5*\[Nu])/3)+\[Kappa]p*(-14/3+11*\[Nu]-2*\[Nu]^2))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(29-(15*\[Nu])/2)+\[Kappa]p*(29-(131*\[Nu])/2+5*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(58-15*\[Nu])+\[Kappa]m*(58-131*\[Nu]+10*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(29-(15*\[Nu])/2)+\[Kappa]p*(29-(131*\[Nu])/2+5*\[Nu]^2))*\[Chi]p^2)/j^3)+\[CurlyEpsilon]^(9/2)*(((\[Delta]*(\[Kappa]p*(2-10*\[Nu])+\[Lambda]p*(2-2*\[Nu]))+\[Kappa]m*(2-14*\[Nu])+\[Lambda]m*(2-6*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(6-18*\[Nu])+\[Lambda]m*(6-6*\[Nu]))+\[Lambda]p*(6-18*\[Nu])+\[Kappa]p*(6-30*\[Nu]+8*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(6-6*\[Nu])+\[Lambda]p*(6-6*\[Nu]))+\[Lambda]m*(6-18*\[Nu])+\[Kappa]m*(6-18*\[Nu]+16*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(2-6*\[Nu])+\[Kappa]p*(2-2*\[Nu]+8*\[Nu]^2)+\[Delta]*(\[Lambda]m*(2-2*\[Nu])+\[Kappa]m*(2+2*\[Nu])))*\[Chi]p^3)/j^2+((\[Delta]*(\[Kappa]p*(4-20*\[Nu])+\[Lambda]p*(4-4*\[Nu]))+\[Kappa]m*(4-28*\[Nu])+\[Lambda]m*(4-12*\[Nu]))*\[Chi]m^3+(\[Delta]*(\[Kappa]m*(12-36*\[Nu])+\[Lambda]m*(12-12*\[Nu]))+\[Lambda]p*(12-36*\[Nu])+\[Kappa]p*(12-60*\[Nu]+16*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*(\[Kappa]p*(12-12*\[Nu])+\[Lambda]p*(12-12*\[Nu]))+\[Lambda]m*(12-36*\[Nu])+\[Kappa]m*(12-36*\[Nu]+32*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(4-12*\[Nu])+\[Kappa]p*(4-4*\[Nu]+16*\[Nu]^2)+\[Delta]*(\[Lambda]m*(4-4*\[Nu])+\[Kappa]m*(4+4*\[Nu])))*\[Chi]p^3)/j^(5/2)+((\[Lambda]m*(-10+30*\[Nu])+\[Kappa]m*(-86/3+(434*\[Nu])/3)+\[Delta]*(\[Lambda]p*(-10+10*\[Nu])+\[Kappa]p*(-86/3+(262*\[Nu])/3)))*\[Chi]m^3+(\[Lambda]p*(-30+90*\[Nu])+\[Kappa]p*(-86+346*\[Nu]-(176*\[Nu]^2)/3)+\[Delta]*(\[Lambda]m*(-30+30*\[Nu])+\[Kappa]m*(-86+174*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-30+90*\[Nu])+\[Kappa]m*(-86+258*\[Nu]-(352*\[Nu]^2)/3)+\[Delta]*(\[Lambda]p*(-30+30*\[Nu])+\[Kappa]p*(-86+86*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-10+30*\[Nu])+\[Kappa]p*(-86/3+(170*\[Nu])/3-(176*\[Nu]^2)/3)+\[Delta]*(\[Kappa]m*(-86/3-(2*\[Nu])/3)+\[Lambda]m*(-10+10*\[Nu])))*\[Chi]p^3)/j^(7/2))+\[CurlyEpsilon]^(11/2)*(((\[Lambda]m*(-2+6*\[Nu])+\[Kappa]m*(-110/9+(526*\[Nu])/9-(128*\[Nu]^2)/9)+\[Delta]*(\[Lambda]p*(-2+2*\[Nu])+\[Kappa]p*(-110/9+34*\[Nu]-(16*\[Nu]^2)/3)))*\[Chi]m^3+(\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(-110/3+150*\[Nu]-(520*\[Nu]^2)/9+(8*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(-6+6*\[Nu])+\[Kappa]m*(-110/3+(230*\[Nu])/3-(112*\[Nu]^2)/9)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-6+18*\[Nu])+\[Kappa]m*(-110/3+(374*\[Nu])/3-(656*\[Nu]^2)/9+(16*\[Nu]^3)/3)+\[Delta]*(\[Lambda]p*(-6+6*\[Nu])+\[Kappa]p*(-110/3+(154*\[Nu])/3-(80*\[Nu]^2)/9)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-2+6*\[Nu])+\[Kappa]p*(-110/9+(298*\[Nu])/9-(88*\[Nu]^2)/3+(8*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(-2+2*\[Nu])+\[Kappa]m*(-110/9+(26*\[Nu])/3-(16*\[Nu]^2)/9)))*\[Chi]p^3)/j^3+((\[Kappa]m*(-151/4+(1690*\[Nu])/9-(913*\[Nu]^2)/36)+\[Lambda]m*(-41/4+(187*\[Nu])/6-(5*\[Nu]^2)/4)+\[Delta]*(\[Kappa]p*(-151/4+(2021*\[Nu])/18-(383*\[Nu]^2)/36)+\[Lambda]p*(-41/4+(32*\[Nu])/3-(5*\[Nu]^2)/12)))*\[Chi]m^3+(\[Lambda]p*(-123/4+(187*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]p*(-453/4+(5551*\[Nu])/12-135*\[Nu]^2+(107*\[Nu]^3)/18)+\[Delta]*(\[Kappa]m*(-453/4+(2833*\[Nu])/12-(71*\[Nu]^2)/3)+\[Lambda]m*(-123/4+32*\[Nu]-(5*\[Nu]^2)/4)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-123/4+(187*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]m*(-453/4+(2171*\[Nu])/6-(2327*\[Nu]^2)/12+(107*\[Nu]^3)/9)+\[Delta]*(\[Kappa]p*(-453/4+(406*\[Nu])/3-(185*\[Nu]^2)/12)+\[Lambda]p*(-123/4+32*\[Nu]-(5*\[Nu]^2)/4)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-41/4+(187*\[Nu])/6-(5*\[Nu]^2)/4)+\[Kappa]p*(-151/4+(3133*\[Nu])/36-(1517*\[Nu]^2)/18+(107*\[Nu]^3)/18)+\[Delta]*(\[Kappa]m*(-151/4+(415*\[Nu])/36-(43*\[Nu]^2)/18)+\[Lambda]m*(-41/4+(32*\[Nu])/3-(5*\[Nu]^2)/12)))*\[Chi]p^3)/j^(7/2)+((\[Lambda]m*(5/4-(23*\[Nu])/6+\[Nu]^2/4)+\[Kappa]m*(5/4-(53*\[Nu])/6+(7*\[Nu]^2)/12)+\[Delta]*(\[Lambda]p*(5/4-(4*\[Nu])/3+\[Nu]^2/12)+\[Kappa]p*(5/4-(19*\[Nu])/3+(5*\[Nu]^2)/12)))*\[Chi]m^3+(\[Lambda]p*(15/4-(23*\[Nu])/2+(3*\[Nu]^2)/4)+\[Kappa]p*(15/4-19*\[Nu]+(25*\[Nu]^2)/4-\[Nu]^3/3)+\[Delta]*(\[Lambda]m*(15/4-4*\[Nu]+\[Nu]^2/4)+\[Kappa]m*(15/4-(23*\[Nu])/2+(3*\[Nu]^2)/4)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(15/4-(23*\[Nu])/2+(3*\[Nu]^2)/4)+\[Kappa]m*(15/4-(23*\[Nu])/2+(43*\[Nu]^2)/4-(2*\[Nu]^3)/3)+\[Delta]*(\[Kappa]p*(15/4-4*\[Nu]+\[Nu]^2/4)+\[Lambda]p*(15/4-4*\[Nu]+\[Nu]^2/4)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(5/4-(23*\[Nu])/6+\[Nu]^2/4)+\[Kappa]p*(5/4-(4*\[Nu])/3+(61*\[Nu]^2)/12-\[Nu]^3/3)+\[Delta]*(\[Kappa]m*(5/4+(7*\[Nu])/6-\[Nu]^2/12)+\[Lambda]m*(5/4-(4*\[Nu])/3+\[Nu]^2/12)))*\[Chi]p^3)/j^2+((\[Lambda]m*(5/2-(23*\[Nu])/3+\[Nu]^2/2)+\[Kappa]m*(5/2-(53*\[Nu])/3+(7*\[Nu]^2)/6)+\[Delta]*(\[Lambda]p*(5/2-(8*\[Nu])/3+\[Nu]^2/6)+\[Kappa]p*(5/2-(38*\[Nu])/3+(5*\[Nu]^2)/6)))*\[Chi]m^3+(\[Lambda]p*(15/2-23*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]p*(15/2-38*\[Nu]+(25*\[Nu]^2)/2-(2*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(15/2-8*\[Nu]+\[Nu]^2/2)+\[Kappa]m*(15/2-23*\[Nu]+(3*\[Nu]^2)/2)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(15/2-23*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]m*(15/2-23*\[Nu]+(43*\[Nu]^2)/2-(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]p*(15/2-8*\[Nu]+\[Nu]^2/2)+\[Lambda]p*(15/2-8*\[Nu]+\[Nu]^2/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(5/2-(23*\[Nu])/3+\[Nu]^2/2)+\[Kappa]p*(5/2-(8*\[Nu])/3+(61*\[Nu]^2)/6-(2*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*(5/2+(7*\[Nu])/3-\[Nu]^2/6)+\[Lambda]m*(5/2-(8*\[Nu])/3+\[Nu]^2/6)))*\[Chi]p^3)/j^(5/2)+((\[Lambda]m*(10-30*\[Nu])+\[Kappa]m*(278/3-(2485*\[Nu])/6+54*\[Nu]^2)+\[Delta]*(\[Lambda]p*(10-10*\[Nu])+\[Kappa]p*(278/3-(1373*\[Nu])/6+(41*\[Nu]^2)/3)))*\[Chi]m^3+(\[Lambda]p*(30-90*\[Nu])+\[Kappa]p*(278-(2131*\[Nu])/2+(793*\[Nu]^2)/3-(16*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(30-30*\[Nu])+\[Kappa]m*(278-(1019*\[Nu])/2+(100*\[Nu]^2)/3)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(30-90*\[Nu])+\[Kappa]m*(278-(1777*\[Nu])/2+(1100*\[Nu]^2)/3-(32*\[Nu]^3)/3)+\[Delta]*(\[Lambda]p*(30-30*\[Nu])+\[Kappa]p*(278-(665*\[Nu])/2+(77*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(10-30*\[Nu])+\[Kappa]p*(278/3-(1423*\[Nu])/6+(469*\[Nu]^2)/3-(16*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(10-10*\[Nu])+\[Kappa]m*(278/3-(311*\[Nu])/6+6*\[Nu]^2)))*\[Chi]p^3)/j^(9/2))+\[CurlyEpsilon]^5*(((\[Delta]*\[Kappa]m*(82/3-(1519*\[Nu])/72+(289*\[Nu]^2)/72)+\[Kappa]p*(82/3-(5455*\[Nu])/72+(853*\[Nu]^2)/24-(53*\[Nu]^3)/12))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(164/3-(1519*\[Nu])/36+(289*\[Nu]^2)/36)+\[Kappa]m*(164/3-(5455*\[Nu])/36+(853*\[Nu]^2)/12-(53*\[Nu]^3)/6))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(82/3-(1519*\[Nu])/72+(289*\[Nu]^2)/72)+\[Kappa]p*(82/3-(5455*\[Nu])/72+(853*\[Nu]^2)/24-(53*\[Nu]^3)/12))*\[Chi]p^2)/j^(3/2)+((\[Delta]*\[Kappa]m*(333/16-(235*\[Nu])/16+(217*\[Nu]^2)/72)+\[Kappa]p*(333/16-(901*\[Nu])/16+(1801*\[Nu]^2)/72-(121*\[Nu]^3)/36))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(333/8-(235*\[Nu])/8+(217*\[Nu]^2)/36)+\[Kappa]m*(333/8-(901*\[Nu])/8+(1801*\[Nu]^2)/36-(121*\[Nu]^3)/18))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(333/16-(235*\[Nu])/16+(217*\[Nu]^2)/72)+\[Kappa]p*(333/16-(901*\[Nu])/16+(1801*\[Nu]^2)/72-(121*\[Nu]^3)/36))*\[Chi]p^2)/j^2+((\[Delta]*\[Kappa]m*(9377/16-(5385*\[Nu])/16+(175*\[Nu]^2)/8)+\[Kappa]p*(9377/16-(24139*\[Nu])/16+(3025*\[Nu]^2)/8-(35*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(33/4-33*\[Nu])+\[Kappa]m*\[Kappa]p*(33/4-(33*\[Nu])/2)+\[Mu]m*(35/8-(35*\[Nu])/4)-(35*\[Lambda]m*\[Nu])/2)+\[Kappa]m^2*(33/8-(33*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(35/8-(35*\[Nu])/2+(35*\[Nu]^2)/4)+\[Lambda]p*((-35*\[Nu])/2+35*\[Nu]^2)+\[Kappa]p^2*(33/8-(33*\[Nu])/2+(171*\[Nu]^2)/4)+\[Kappa]p*(33/4-(99*\[Nu])/2+(237*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(9377/8-(5385*\[Nu])/8+(175*\[Nu]^2)/4)+\[Kappa]m*(9377/8-(24139*\[Nu])/8+(3025*\[Nu]^2)/4-(35*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*(\[Kappa]p*(33-99*\[Nu])+\[Mu]p*(35/2-35*\[Nu])+\[Kappa]m^2*(33/2-33*\[Nu])+\[Kappa]p^2*(33/2-33*\[Nu])-35*\[Lambda]p*\[Nu])+\[Mu]m*(35/2-70*\[Nu]+35*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(33-132*\[Nu]+66*\[Nu]^2)+\[Lambda]m*(-35*\[Nu]+70*\[Nu]^2)+\[Kappa]m*(33-165*\[Nu]+132*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(9377/16-(5385*\[Nu])/16+(175*\[Nu]^2)/8)+\[Kappa]p*(9377/16-(24139*\[Nu])/16+(3025*\[Nu]^2)/8-(35*\[Nu]^3)/4)+(\[Delta]*(\[Kappa]m*(99/2-99*\[Nu])+\[Kappa]m*\[Kappa]p*(99/2-99*\[Nu])+\[Mu]m*(105/4-(105*\[Nu])/2))+\[Kappa]p*(99/2-198*\[Nu]-39*\[Nu]^2)+\[Kappa]p^2*(99/4-99*\[Nu]-(39*\[Nu]^2)/2)+\[Mu]p*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m^2*(99/4-99*\[Nu]+(237*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(33-99*\[Nu])+\[Delta]*(\[Mu]p*(35/2-35*\[Nu])+\[Kappa]m^2*(33/2-33*\[Nu])+\[Kappa]p^2*(33/2-33*\[Nu])+\[Kappa]p*(33-33*\[Nu])+35*\[Lambda]p*\[Nu])+\[Lambda]m*(35*\[Nu]-70*\[Nu]^2)+\[Mu]m*(35/2-70*\[Nu]+35*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(33-132*\[Nu]+66*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*((33*\[Kappa]m)/4+\[Kappa]m*\[Kappa]p*(33/4-(33*\[Nu])/2)+\[Mu]m*(35/8-(35*\[Nu])/4)+(35*\[Lambda]m*\[Nu])/2)+\[Lambda]p*((35*\[Nu])/2-35*\[Nu]^2)+\[Kappa]m^2*(33/8-(33*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(35/8-(35*\[Nu])/2+(35*\[Nu]^2)/4)+\[Kappa]p^2*(33/8-(33*\[Nu])/2+(171*\[Nu]^2)/4)+\[Kappa]p*(33/4-(33*\[Nu])/2+(105*\[Nu]^2)/2))*\[Chi]p^4)/j^4+((\[Delta]*\[Kappa]m*(-9469/84+(6709*\[Nu])/84-(17*\[Nu]^2)/2)+\[Kappa]p*(-9469/84+(8549*\[Nu])/28-(1523*\[Nu]^2)/14+5*\[Nu]^3))*\[Chi]m^2+(\[Kappa]p*(-1/2+3*\[Nu]-13*\[Nu]^2)+\[Lambda]p*(3*\[Nu]-6*\[Nu]^2)+\[Kappa]p^2*(-1/4+\[Nu]-(11*\[Nu]^2)/2)+\[Mu]p*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Kappa]m^2*(-1/4+\[Nu]+(9*\[Nu]^2)/2)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-1/2+\[Nu])+3*\[Lambda]m*\[Nu]+\[Mu]m*(-3/4+(3*\[Nu])/2)+\[Kappa]m*(-1/2+2*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-9469/42+(6709*\[Nu])/42-17*\[Nu]^2)+\[Kappa]m*(-9469/42+(8549*\[Nu])/14-(1523*\[Nu]^2)/7+10*\[Nu]^3))*\[Chi]m+(\[Lambda]m*(6*\[Nu]-12*\[Nu]^2)+\[Kappa]m*(-2+10*\[Nu]-8*\[Nu]^2)+\[Mu]m*(-3+12*\[Nu]-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-2+8*\[Nu]-4*\[Nu]^2)+\[Delta]*(6*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-1+2*\[Nu])+\[Kappa]p^2*(-1+2*\[Nu])+\[Mu]p*(-3+6*\[Nu])+\[Kappa]p*(-2+6*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-9469/84+(6709*\[Nu])/84-(17*\[Nu]^2)/2)+\[Kappa]p*(-9469/84+(8549*\[Nu])/28-(1523*\[Nu]^2)/14+5*\[Nu]^3)+(\[Kappa]m^2*(-3/2+6*\[Nu]-13*\[Nu]^2)+\[Mu]p*(-9/2+18*\[Nu]-9*\[Nu]^2)+\[Kappa]p^2*(-3/2+6*\[Nu]+7*\[Nu]^2)+\[Kappa]p*(-3+12*\[Nu]+14*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-3+6*\[Nu])+\[Kappa]m*\[Kappa]p*(-3+6*\[Nu])+\[Mu]m*(-9/2+9*\[Nu])))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-2+6*\[Nu])+\[Mu]m*(-3+12*\[Nu]-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-2+8*\[Nu]-4*\[Nu]^2)+\[Lambda]m*(-6*\[Nu]+12*\[Nu]^2)+\[Delta]*(-6*\[Lambda]p*\[Nu]+\[Kappa]p*(-2+2*\[Nu])+\[Kappa]m^2*(-1+2*\[Nu])+\[Kappa]p^2*(-1+2*\[Nu])+\[Mu]p*(-3+6*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-1/2+\[Nu]-9*\[Nu]^2)+\[Kappa]p^2*(-1/4+\[Nu]-(11*\[Nu]^2)/2)+\[Mu]p*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Kappa]m^2*(-1/4+\[Nu]+(9*\[Nu]^2)/2)+\[Lambda]p*(-3*\[Nu]+6*\[Nu]^2)+\[Delta]*(-1/2*\[Kappa]m+\[Kappa]m*\[Kappa]p*(-1/2+\[Nu])-3*\[Lambda]m*\[Nu]+\[Mu]m*(-3/4+(3*\[Nu])/2)))*\[Chi]p^4)/j^(5/2)+((\[Delta]*\[Kappa]m*(-15343/56+(16391*\[Nu])/84-(175*\[Nu]^2)/8)+\[Kappa]p*(-15343/56+(15605*\[Nu])/21-(43625*\[Nu]^2)/168+(155*\[Nu]^3)/12))*\[Chi]m^2+(\[Kappa]p*(-5/4+(15*\[Nu])/2-(65*\[Nu]^2)/2)+\[Lambda]p*((15*\[Nu])/2-15*\[Nu]^2)+\[Kappa]p^2*(-5/8+(5*\[Nu])/2-(55*\[Nu]^2)/4)+\[Mu]p*(-15/8+(15*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]m^2*(-5/8+(5*\[Nu])/2+(45*\[Nu]^2)/4)+\[Delta]*((15*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-5/4+(5*\[Nu])/2)+\[Mu]m*(-15/8+(15*\[Nu])/4)+\[Kappa]m*(-5/4+5*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-15343/28+(16391*\[Nu])/42-(175*\[Nu]^2)/4)+\[Kappa]m*(-15343/28+(31210*\[Nu])/21-(43625*\[Nu]^2)/84+(155*\[Nu]^3)/6))*\[Chi]m+(\[Lambda]m*(15*\[Nu]-30*\[Nu]^2)+\[Kappa]m*(-5+25*\[Nu]-20*\[Nu]^2)+\[Mu]m*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-5+20*\[Nu]-10*\[Nu]^2)+\[Delta]*(15*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-5/2+5*\[Nu])+\[Kappa]p^2*(-5/2+5*\[Nu])+\[Mu]p*(-15/2+15*\[Nu])+\[Kappa]p*(-5+15*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-15343/56+(16391*\[Nu])/84-(175*\[Nu]^2)/8)+\[Kappa]p*(-15343/56+(15605*\[Nu])/21-(43625*\[Nu]^2)/168+(155*\[Nu]^3)/12)+(\[Kappa]m^2*(-15/4+15*\[Nu]-(65*\[Nu]^2)/2)+\[Mu]p*(-45/4+45*\[Nu]-(45*\[Nu]^2)/2)+\[Kappa]p^2*(-15/4+15*\[Nu]+(35*\[Nu]^2)/2)+\[Kappa]p*(-15/2+30*\[Nu]+35*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-15/2+15*\[Nu])+\[Kappa]m*\[Kappa]p*(-15/2+15*\[Nu])+\[Mu]m*(-45/4+(45*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-5+15*\[Nu])+\[Mu]m*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-5+20*\[Nu]-10*\[Nu]^2)+\[Lambda]m*(-15*\[Nu]+30*\[Nu]^2)+\[Delta]*(-15*\[Lambda]p*\[Nu]+\[Kappa]p*(-5+5*\[Nu])+\[Kappa]m^2*(-5/2+5*\[Nu])+\[Kappa]p^2*(-5/2+5*\[Nu])+\[Mu]p*(-15/2+15*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(-5/4+(5*\[Nu])/2-(45*\[Nu]^2)/2)+\[Kappa]p^2*(-5/8+(5*\[Nu])/2-(55*\[Nu]^2)/4)+\[Mu]p*(-15/8+(15*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]m^2*(-5/8+(5*\[Nu])/2+(45*\[Nu]^2)/4)+\[Lambda]p*((-15*\[Nu])/2+15*\[Nu]^2)+\[Delta]*((-5*\[Kappa]m)/4-(15*\[Lambda]m*\[Nu])/2+\[Kappa]m*\[Kappa]p*(-5/4+(5*\[Nu])/2)+\[Mu]m*(-15/8+(15*\[Nu])/4)))*\[Chi]p^4)/j^3);


(* ::Text:: *)
(*The following expression corresponds to (4.3e) of the paper [see also Eq. (5.10a) of arXiv:2511.10735]*)


x$full$\[CurlyEpsilon]j = x$pp$loc$\[CurlyEpsilon]j + x$pp$log$\[CurlyEpsilon]j + x$pp$hered$\[CurlyEpsilon]j + x$S1$\[CurlyEpsilon]j + x$S2$\[CurlyEpsilon]j + x$S3$\[CurlyEpsilon]j + x$S4$\[CurlyEpsilon]j + x$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*\[Iota]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8a) of arXiv:2511.10735*)


\[Iota]$pp$loc$\[CurlyEpsilon]j = j+\[CurlyEpsilon]*(-27/4+(5*\[Nu])/2-(5*j*\[Nu])/12)+\[CurlyEpsilon]^2*(205/16+(-1201/48+(41*Pi^2)/128)*\[Nu]+(35*\[Nu]^2)/24+Sqrt[j]*(-5+2*\[Nu])+j*(35/16+\[Nu]^2/72)+(-331/16+(725/12-(205*Pi^2)/128)*\[Nu]+(15*\[Nu]^2)/8)/j)+\[CurlyEpsilon]^3*(-135/8+(6583/288-(25729*Pi^2)/24576)*\[Nu]+(-2771/288+(41*Pi^2)/384)*\[Nu]^2+(125*\[Nu]^3)/144+(-5/4+(202/9-(41*Pi^2)/96)*\[Nu])/Sqrt[j]+Sqrt[j]*(95/8-(115*\[Nu])/24+(17*\[Nu]^2)/12)+j*(-415/192-(385*\[Nu])/192-\[Nu]^3/1296)+(-15937/96+(60971/216-(909335*Pi^2)/73728)*\[Nu]+(-7675/288+(1025*Pi^2)/768)*\[Nu]^2+(5*\[Nu]^3)/16)/j^2+(1335/16+(-144977/576+(163715*Pi^2)/12288)*\[Nu]+(13625/144-(5125*Pi^2)/1536)*\[Nu]^2+(95*\[Nu]^3)/32)/j);


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8b) of arXiv:2511.10735*)


\[Iota]$pp$log$\[CurlyEpsilon]j = (Sqrt[j]*\[CurlyEpsilon]^3*\[Nu]/(1+Sqrt[j]))*(-403/90-11077/(54*j^(5/2))-3937/(54*j^2)+3383/(15*j^(3/2))+7567/(135*j)-12421/(270*Sqrt[j])+(37/15+595/(9*j^(5/2))+595/(9*j^2)-122/(3*j^(3/2))-122/(3*j)+37/(15*Sqrt[j]))*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (D8c) of arXiv:2511.10735*)


\[Iota]$pp$hered$\[CurlyEpsilon]j = \[CurlyEpsilon]^3*\[Nu]*(74/15+170/(3*j^2)-244/(5*j)+(-37/5-595/(3*j^2)+122/j)*Log[j]+(-224/(5*j^2)+32/j)*\[Lambda]0[Sqrt[1-j]]-(32*Sqrt[1-j]*Derivative[1][\[Lambda]0][Sqrt[1-j]])/(5*j));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S1$\[CurlyEpsilon]j = Sqrt[j]*Sqrt[\[CurlyEpsilon]]*((4*\[Delta]*\[Chi]m)/3+(4/3-(2*\[Nu])/3)*\[Chi]p)+\[CurlyEpsilon]^(3/2)*((\[Delta]*(14/3+(19*\[Nu])/6)*\[Chi]m+(14/3-(37*\[Nu])/6-(7*\[Nu]^2)/3)*\[Chi]p)/Sqrt[j]+Sqrt[j]*(\[Delta]*(-7/3+\[Nu]/9)*\[Chi]m+(-7/3+(59*\[Nu])/18-\[Nu]^2/18)*\[Chi]p))+\[CurlyEpsilon]^(5/2)*((4*\[Delta]*\[Chi]m)/3+(4/3-(14*\[Nu])/3)*\[Chi]p+(\[Delta]*(671/12+(6095/72-(205*Pi^2)/48)*\[Nu]+(25*\[Nu]^2)/12)*\[Chi]m+(671/12+(511/36-(205*Pi^2)/48)*\[Nu]+(-1135/18+(205*Pi^2)/96)*\[Nu]^2-(35*\[Nu]^3)/12)*\[Chi]p)/j^(3/2)+(\[Delta]*(-70/3+(-517/24+(41*Pi^2)/48)*\[Nu]+(247*\[Nu]^2)/72)*\[Chi]m+(-70/3+(131/8+(41*Pi^2)/48)*\[Nu]+(1237/72-(41*Pi^2)/96)*\[Nu]^2-(91*\[Nu]^3)/36)*\[Chi]p)/Sqrt[j]+Sqrt[j]*(\[Delta]*(25/12+(5*\[Nu])/36+(2*\[Nu]^2)/27)*\[Chi]m+(25/12-(65*\[Nu])/72+(5*\[Nu]^2)/108-\[Nu]^3/27)*\[Chi]p));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S2$\[CurlyEpsilon]j = \[CurlyEpsilon]*((23/18-(46*\[Nu])/9)*\[Chi]m^2+\[Delta]*(23/9-(16*\[Nu])/9)*\[Chi]m*\[Chi]p+(23/18-(16*\[Nu])/9+(4*\[Nu]^2)/9)*\[Chi]p^2)+\[CurlyEpsilon]^2*((-97/72+(1271*\[Nu])/216-(161*\[Nu]^2)/54)*\[Chi]m^2+\[Delta]*(-97/36+(599*\[Nu])/108-(28*\[Nu]^2)/27)*\[Chi]m*\[Chi]p+(-97/72+(1091*\[Nu])/216-(88*\[Nu]^2)/27+(7*\[Nu]^3)/27)*\[Chi]p^2+((7/4-3*\[Nu]-11*\[Nu]^2)*\[Chi]m^2+\[Delta]*(7/2-(11*\[Nu])/3-6*\[Nu]^2)*\[Chi]m*\[Chi]p+(7/4-(23*\[Nu])/3+\[Nu]^2/3+2*\[Nu]^3)*\[Chi]p^2)/j)+\[CurlyEpsilon]^3*((1427/288-(8801*\[Nu])/432+(3659*\[Nu]^2)/1296-(575*\[Nu]^3)/324)*\[Chi]m^2+\[Delta]*(1427/144-(2117*\[Nu])/216+(1721*\[Nu]^2)/648-(50*\[Nu]^3)/81)*\[Chi]m*\[Chi]p+(1427/288-(3995*\[Nu])/432+(8087*\[Nu]^2)/1296-(247*\[Nu]^3)/162+(25*\[Nu]^4)/162)*\[Chi]p^2+((-55/18+(113*\[Nu])/9)*\[Chi]m^2+\[Delta]*(-55/9+(26*\[Nu])/9)*\[Chi]m*\[Chi]p+(-55/18+(23*\[Nu])/9+(4*\[Nu]^2)/9)*\[Chi]p^2)/Sqrt[j]+((329/24+(-13075/144+(533*Pi^2)/384)*\[Nu]+(9239/72-(533*Pi^2)/96)*\[Nu]^2-(209*\[Nu]^3)/12)*\[Chi]m^2+\[Delta]*(329/12+(-5725/72+(533*Pi^2)/192)*\[Nu]+(503/9-(41*Pi^2)/24)*\[Nu]^2-(19*\[Nu]^3)/2)*\[Chi]m*\[Chi]p+(329/24+(-6271/144+(533*Pi^2)/384)*\[Nu]+(3727/72-(41*Pi^2)/24)*\[Nu]^2+(-259/12+(41*Pi^2)/96)*\[Nu]^3+(19*\[Nu]^4)/6)*\[Chi]p^2)/j+((-4039/96+(10625/36-(2665*Pi^2)/384)*\[Nu]+(-68825/144+(2665*Pi^2)/96)*\[Nu]^2-(21*\[Nu]^3)/4)*\[Chi]m^2+\[Delta]*(-4039/48+(5321/18-(2665*Pi^2)/192)*\[Nu]+(-13645/72+(205*Pi^2)/24)*\[Nu]^2-7*\[Nu]^3)*\[Chi]m*\[Chi]p+(-4039/96+(12151/72-(2665*Pi^2)/384)*\[Nu]+(-27845/144+(205*Pi^2)/24)*\[Nu]^2+(524/9-(205*Pi^2)/96)*\[Nu]^3+(7*\[Nu]^4)/2)*\[Chi]p^2)/j^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S3$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(3/2)*(\[Delta]*(28/27-(112*\[Nu])/27)*\[Chi]m^3+(28/9-(46*\[Nu])/3+(104*\[Nu]^2)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(28/9-(52*\[Nu])/9+(16*\[Nu]^2)/9)*\[Chi]m*\[Chi]p^2+(28/27-(26*\[Nu])/9+(16*\[Nu]^2)/9-(8*\[Nu]^3)/27)*\[Chi]p^3))/Sqrt[j]+\[CurlyEpsilon]^(5/2)*((\[Delta]*(1/27+(91*\[Nu])/18-(202*\[Nu]^2)/27)*\[Chi]m^3+(1/9+(61*\[Nu])/9-(238*\[Nu]^2)/9+(332*\[Nu]^3)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(1/9-(7*\[Nu])/6-8*\[Nu]^2+(70*\[Nu]^3)/9)*\[Chi]m*\[Chi]p^2+(1/27-(86*\[Nu])/27+(26*\[Nu]^2)/9+(94*\[Nu]^3)/27-(44*\[Nu]^4)/27)*\[Chi]p^3)/j^(3/2)+(\[Delta]*(-10/9+(397*\[Nu])/81-(364*\[Nu]^2)/81)*\[Chi]m^3+(-10/3+(532*\[Nu])/27-(557*\[Nu]^2)/18+(338*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p+\[Delta]*(-10/3+(307*\[Nu])/27-(295*\[Nu]^2)/27+(52*\[Nu]^3)/27)*\[Chi]m*\[Chi]p^2+(-10/9+(442*\[Nu])/81-(439*\[Nu]^2)/54+(94*\[Nu]^3)/27-(26*\[Nu]^4)/81)*\[Chi]p^3)/Sqrt[j]);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S4$\[CurlyEpsilon]j = (\[CurlyEpsilon]^2*((241/324-(482*\[Nu])/81+(964*\[Nu]^2)/81)*\[Chi]m^4+\[Delta]*(241/81-(140*\[Nu])/9+(1184*\[Nu]^2)/81)*\[Chi]m^3*\[Chi]p+(241/54-(778*\[Nu])/27+(1294*\[Nu]^2)/27-(440*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(241/81-(296*\[Nu])/27+(220*\[Nu]^2)/27-(128*\[Nu]^3)/81)*\[Chi]m*\[Chi]p^3+(241/324-(296*\[Nu])/81+(110*\[Nu]^2)/27-(128*\[Nu]^3)/81+(16*\[Nu]^4)/81)*\[Chi]p^4))/j+\[CurlyEpsilon]^3*(((-701/648+(34015*\[Nu])/3888-(10885*\[Nu]^2)/486+(4579*\[Nu]^3)/243)*\[Chi]m^4+\[Delta]*(-701/162+(22579*\[Nu])/972-(2981*\[Nu]^2)/81+(5624*\[Nu]^3)/243)*\[Chi]m^3*\[Chi]p+(-701/108+(27967*\[Nu])/648-(7663*\[Nu]^2)/81+(15779*\[Nu]^3)/162-(2090*\[Nu]^4)/81)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(-701/162+(16531*\[Nu])/972-(2399*\[Nu]^2)/81+(473*\[Nu]^3)/27-(608*\[Nu]^4)/243)*\[Chi]m*\[Chi]p^3+(-701/648+(21919*\[Nu])/3888-(6115*\[Nu]^2)/486+(1847*\[Nu]^3)/162-(872*\[Nu]^4)/243+(76*\[Nu]^5)/243)*\[Chi]p^4)/j+((-943/1296+(7895*\[Nu])/648-(3311*\[Nu]^2)/81+(1226*\[Nu]^3)/81)*\[Chi]m^4+\[Delta]*(-943/324+(5611*\[Nu])/162-(5351*\[Nu]^2)/81+(3484*\[Nu]^3)/81)*\[Chi]m^3*\[Chi]p+(-943/216+(5213*\[Nu])/108-(1249*\[Nu]^2)/9+(3808*\[Nu]^3)/27-(1852*\[Nu]^4)/27)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(-943/324+(2929*\[Nu])/162-(599*\[Nu]^2)/27+(1964*\[Nu]^3)/81-(688*\[Nu]^4)/81)*\[Chi]m*\[Chi]p^3+(-943/1296+(2531*\[Nu])/648-(193*\[Nu]^2)/81+(440*\[Nu]^3)/81-(452*\[Nu]^4)/81+(104*\[Nu]^5)/81)*\[Chi]p^4)/j^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S5$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(5/2)*(\[Delta]*(115/243-(920*\[Nu])/243+(1840*\[Nu]^2)/243)*\[Chi]m^5+(575/243-(11107*\[Nu])/486+(16828*\[Nu]^2)/243-(15256*\[Nu]^3)/243)*\[Chi]m^4*\[Chi]p+\[Delta]*(1150/243-(8414*\[Nu])/243+(16952*\[Nu]^2)/243-(6784*\[Nu]^3)/243)*\[Chi]m^3*\[Chi]p^2+(1150/243-(10321*\[Nu])/243+(1036*\[Nu]^2)/9-(21488*\[Nu]^3)/243+(4544*\[Nu]^4)/243)*\[Chi]m^2*\[Chi]p^3+\[Delta]*(575/243-(3814*\[Nu])/243+(1696*\[Nu]^2)/81-(2272*\[Nu]^3)/243+(320*\[Nu]^4)/243)*\[Chi]m*\[Chi]p^4+(115/243-(1907*\[Nu])/486+(1696*\[Nu]^2)/243-(1136*\[Nu]^3)/243+(320*\[Nu]^4)/243-(32*\[Nu]^5)/243)*\[Chi]p^5))/j^(3/2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$S6$\[CurlyEpsilon]j = (\[CurlyEpsilon]^3*((1511/5832-(1511*\[Nu])/486+(3022*\[Nu]^2)/243-(12088*\[Nu]^3)/729)*\[Chi]m^6+\[Delta]*(1511/972-(3926*\[Nu])/243+(13276*\[Nu]^2)/243-(14464*\[Nu]^3)/243)*\[Chi]m^5*\[Chi]p+(7555/1944-(4025*\[Nu])/81+(53672*\[Nu]^2)/243-(30512*\[Nu]^3)/81+(38432*\[Nu]^4)/243)*\[Chi]m^4*\[Chi]p^2+\[Delta]*(7555/1458-(42230*\[Nu])/729+(15256*\[Nu]^2)/81-(122656*\[Nu]^3)/729+(29440*\[Nu]^4)/729)*\[Chi]m^3*\[Chi]p^3+(7555/1944-(8545*\[Nu])/162+(50572*\[Nu]^2)/243-(65008*\[Nu]^3)/243+(3400*\[Nu]^4)/27-(4640*\[Nu]^5)/243)*\[Chi]m^2*\[Chi]p^4+\[Delta]*(1511/972-(4520*\[Nu])/243+(9608*\[Nu]^2)/243-(7360*\[Nu]^3)/243+(2320*\[Nu]^4)/243-(256*\[Nu]^5)/243)*\[Chi]m*\[Chi]p^5+(1511/5832-(904*\[Nu])/243+(2402*\[Nu]^2)/243-(7360*\[Nu]^3)/729+(1160*\[Nu]^4)/243-(256*\[Nu]^5)/243+(64*\[Nu]^6)/729)*\[Chi]p^6))/j^2;


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$SID$\[CurlyEpsilon]j = \[CurlyEpsilon]*((-1/2*(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1/2+\[Nu]))*\[Chi]m^2+(-(\[Delta]*\[Kappa]p)+\[Kappa]m*(-1+2*\[Nu]))*\[Chi]m*\[Chi]p+(-1/2*(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1/2+\[Nu]))*\[Chi]p^2)+(\[CurlyEpsilon]^(3/2)*((\[Delta]*\[Kappa]p*(-4/3+(8*\[Nu])/3)+\[Kappa]m*(-4/3+(16*\[Nu])/3))*\[Chi]m^3+(\[Delta]*\[Kappa]m*(-4+6*\[Nu])+\[Kappa]p*(-4+14*\[Nu]-(4*\[Nu]^2)/3))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(-4+4*\[Nu])+\[Kappa]m*(-4+12*\[Nu]-(8*\[Nu]^2)/3))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-4/3+(2*\[Nu])/3)+\[Kappa]p*(-4/3+(10*\[Nu])/3-(4*\[Nu]^2)/3))*\[Chi]p^3))/Sqrt[j]+\[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m*(23/8-(19*\[Nu])/24)+\[Kappa]p*(23/8-(157*\[Nu])/24+(7*\[Nu]^2)/12))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(23/4-(19*\[Nu])/12)+\[Kappa]m*(23/4-(157*\[Nu])/12+(7*\[Nu]^2)/6))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(23/8-(19*\[Nu])/24)+\[Kappa]p*(23/8-(157*\[Nu])/24+(7*\[Nu]^2)/12))*\[Chi]p^2+((\[Delta]*\[Kappa]m*(-25/4+(5*\[Nu])/4)+\[Kappa]p*(-25/4+(55*\[Nu])/4+(5*\[Nu]^2)/2))*\[Chi]m^2+(\[Kappa]m^2*(1/4-\[Nu])+\[Kappa]p*(-13/6+13*\[Nu]-(52*\[Nu]^2)/3)+\[Kappa]p^2*(1/4-\[Nu]+\[Nu]^2)+\[Delta]*(\[Kappa]m*\[Kappa]p*(1/2-\[Nu])+\[Kappa]m*(-13/6+(26*\[Nu])/3)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-25/2+(5*\[Nu])/2)+\[Kappa]m*(-25/2+(55*\[Nu])/2+5*\[Nu]^2))*\[Chi]m+(\[Kappa]m*(-26/3+46*\[Nu]-(136*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])+\[Kappa]p*(-26/3+(86*\[Nu])/3-(16*\[Nu]^2)/3)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-25/4+(5*\[Nu])/4)+\[Kappa]p*(-25/4+(55*\[Nu])/4+(5*\[Nu]^2)/2)+(\[Kappa]p^2*(3/2-6*\[Nu]+2*\[Nu]^2)+\[Kappa]m^2*(3/2-6*\[Nu]+4*\[Nu]^2)+\[Kappa]p*(-13+60*\[Nu]-(134*\[Nu]^2)/3+(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(3-6*\[Nu])+\[Kappa]m*(-13+34*\[Nu]-(34*\[Nu]^2)/3)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Kappa]m*(-26/3+34*\[Nu]-(68*\[Nu]^2)/3+(8*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])+\[Kappa]p*(-26/3+(50*\[Nu])/3-(20*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^3+(\[Kappa]m^2*(1/4-\[Nu])+\[Kappa]p^2*(1/4-\[Nu]+\[Nu]^2)+\[Kappa]p*(-13/6+7*\[Nu]-6*\[Nu]^2+(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(1/2-\[Nu])+\[Kappa]m*(-13/6+(8*\[Nu])/3-(2*\[Nu]^2)/3)))*\[Chi]p^4)/j)+\[CurlyEpsilon]^(5/2)*(((\[Lambda]m*(-2+6*\[Nu])+\[Kappa]m*(8-(259*\[Nu])/9+(100*\[Nu]^2)/9)+\[Delta]*(\[Lambda]p*(-2+2*\[Nu])+\[Kappa]p*(8-(115*\[Nu])/9+(26*\[Nu]^2)/9)))*\[Chi]m^3+(\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(24-(256*\[Nu])/3+(65*\[Nu]^2)/2-(13*\[Nu]^3)/9)+\[Delta]*(\[Lambda]m*(-6+6*\[Nu])+\[Kappa]m*(24-(112*\[Nu])/3+(43*\[Nu]^2)/6)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-6+18*\[Nu])+\[Kappa]m*(24-(253*\[Nu])/3+(95*\[Nu]^2)/3-(26*\[Nu]^3)/9)+\[Delta]*(\[Lambda]p*(-6+6*\[Nu])+\[Kappa]p*(24-(109*\[Nu])/3+(17*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-2+6*\[Nu])+\[Kappa]p*(8-(250*\[Nu])/9+(185*\[Nu]^2)/18-(13*\[Nu]^3)/9)+\[Delta]*(\[Lambda]m*(-2+2*\[Nu])+\[Kappa]m*(8-(106*\[Nu])/9+(25*\[Nu]^2)/18)))*\[Chi]p^3)/Sqrt[j]+((\[Lambda]m*(5-15*\[Nu])+\[Kappa]m*(-18+(121*\[Nu])/2-14*\[Nu]^2)+\[Delta]*(\[Lambda]p*(5-5*\[Nu])+\[Kappa]p*(-18+(49*\[Nu])/2+(19*\[Nu]^2)/3)))*\[Chi]m^3+(\[Kappa]m*(-74/27+(592*\[Nu])/27-(1184*\[Nu]^2)/27)+\[Kappa]m*\[Kappa]p*(2-12*\[Nu]+16*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(1-4*\[Nu])+\[Kappa]p*(-74/27+(148*\[Nu])/9-(592*\[Nu]^2)/27)+\[Kappa]p^2*(1-4*\[Nu]+4*\[Nu]^2)))*\[Chi]m^5+((\[Lambda]p*(15-45*\[Nu])+\[Kappa]p*(-54+184*\[Nu]-(119*\[Nu]^2)/3-(14*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(15-15*\[Nu])+\[Kappa]m*(-54+76*\[Nu]+(35*\[Nu]^2)/3)))*\[Chi]m^2+(\[Kappa]m^2*(5-(57*\[Nu])/2+34*\[Nu]^2)+\[Kappa]p^2*(5-(57*\[Nu])/2+38*\[Nu]^2-2*\[Nu]^3)+\[Kappa]p*(-370/27+(2681*\[Nu])/27-(5134*\[Nu]^2)/27+(440*\[Nu]^3)/9)+\[Delta]*(\[Kappa]m*(-370/27+(647*\[Nu])/9-(1844*\[Nu]^2)/27)+\[Kappa]m*\[Kappa]p*(10-37*\[Nu]+18*\[Nu]^2)))*\[Chi]m^4)*\[Chi]p+((\[Lambda]m*(15-45*\[Nu])+\[Kappa]m*(-54+(373*\[Nu])/2-(112*\[Nu]^2)/3-(28*\[Nu]^3)/3)+\[Delta]*(\[Lambda]p*(15-15*\[Nu])+\[Kappa]p*(-54+(157*\[Nu])/2+(13*\[Nu]^2)/3)))*\[Chi]m+(\[Kappa]m*\[Kappa]p*(20-108*\[Nu]+128*\[Nu]^2-8*\[Nu]^3)+\[Kappa]m*(-740/27+(4804*\[Nu])/27-(8132*\[Nu]^2)/27+112*\[Nu]^3)+\[Delta]*(\[Kappa]p^2*(10-34*\[Nu]+12*\[Nu]^2)+\[Kappa]m^2*(10-34*\[Nu]+20*\[Nu]^2)+\[Kappa]p*(-740/27+(1108*\[Nu])/9-(2668*\[Nu]^2)/27+(64*\[Nu]^3)/9)))*\[Chi]m^3)*\[Chi]p^2+(\[Lambda]p*(5-15*\[Nu])+\[Kappa]p*(-18+63*\[Nu]-(35*\[Nu]^2)/3-(14*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(5-5*\[Nu])+\[Kappa]m*(-18+27*\[Nu]-\[Nu]^2))+(\[Kappa]m^2*(10-51*\[Nu]+60*\[Nu]^2-8*\[Nu]^3)+\[Kappa]p^2*(10-51*\[Nu]+52*\[Nu]^2-4*\[Nu]^3)+\[Kappa]p*(-740/27+(4246*\[Nu])/27-(2008*\[Nu]^2)/9+(2296*\[Nu]^3)/27-(32*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m*\[Kappa]p*(20-62*\[Nu]+28*\[Nu]^2)+\[Kappa]m*(-740/27+(922*\[Nu])/9-84*\[Nu]^2+(400*\[Nu]^3)/27)))*\[Chi]m^2)*\[Chi]p^3+(\[Kappa]m*\[Kappa]p*(10-48*\[Nu]+48*\[Nu]^2-8*\[Nu]^3)+\[Kappa]m*(-370/27+(1844*\[Nu])/27-84*\[Nu]^2+(800*\[Nu]^3)/27-(64*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m^2*(5-14*\[Nu]+4*\[Nu]^2)+\[Kappa]p^2*(5-14*\[Nu]+8*\[Nu]^2)+\[Kappa]p*(-370/27+(368*\[Nu])/9-(316*\[Nu]^2)/9+(224*\[Nu]^3)/27)))*\[Chi]m*\[Chi]p^4+(\[Kappa]m^2*(1-(9*\[Nu])/2+2*\[Nu]^2)+\[Kappa]p^2*(1-(9*\[Nu])/2+6*\[Nu]^2-2*\[Nu]^3)+\[Kappa]p*(-74/27+(313*\[Nu])/27-(142*\[Nu]^2)/9+(208*\[Nu]^3)/27-(32*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m*\[Kappa]p*(2-5*\[Nu]+2*\[Nu]^2)+\[Kappa]m*(-74/27+(55*\[Nu])/9-(32*\[Nu]^2)/9+(16*\[Nu]^3)/27)))*\[Chi]p^5)/j^(3/2))+\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m*(-17/8+(149*\[Nu])/96-(49*\[Nu]^2)/144)+\[Kappa]p*(-17/8+(557*\[Nu])/96-(325*\[Nu]^2)/144+(25*\[Nu]^3)/72))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-17/4+(149*\[Nu])/48-(49*\[Nu]^2)/72)+\[Kappa]m*(-17/4+(557*\[Nu])/48-(325*\[Nu]^2)/72+(25*\[Nu]^3)/36))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-17/8+(149*\[Nu])/96-(49*\[Nu]^2)/144)+\[Kappa]p*(-17/8+(557*\[Nu])/96-(325*\[Nu]^2)/144+(25*\[Nu]^3)/72))*\[Chi]p^2+((\[Delta]*\[Kappa]m*(-13/6+(2*\[Nu])/3)+\[Kappa]p*(-13/6+5*\[Nu]))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-13/3+(4*\[Nu])/3)+\[Kappa]m*(-13/3+10*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-13/6+(2*\[Nu])/3)+\[Kappa]p*(-13/6+5*\[Nu]))*\[Chi]p^2)/Sqrt[j]+((\[Delta]*\[Kappa]m*(4325/112+(-1979/112-(41*Pi^2)/128)*\[Nu]+(35*\[Nu]^2)/48)+\[Kappa]p*(4325/112+(-10629/112-(41*Pi^2)/128)*\[Nu]+(-3751/336+(41*Pi^2)/64)*\[Nu]^2+(95*\[Nu]^3)/24))*\[Chi]m^2+(\[Lambda]p*(-16/3+(275*\[Nu])/12-(83*\[Nu]^2)/6)+\[Kappa]m^2*(-41/16+(535*\[Nu])/48-(221*\[Nu]^2)/24)+\[Mu]p*(15/16-(15*\[Nu])/4+(15*\[Nu]^2)/8)+\[Kappa]p*(293/24-(4507*\[Nu])/72+(221*\[Nu]^2)/3-(247*\[Nu]^3)/9)+\[Kappa]p^2*(-41/16+(535*\[Nu])/48-(173*\[Nu]^2)/24+(19*\[Nu]^3)/12)+\[Delta]*(\[Mu]m*(15/16-(15*\[Nu])/8)+\[Lambda]m*(-16/3+(49*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(-41/8+(289*\[Nu])/24-(31*\[Nu]^2)/12)+\[Kappa]m*(293/24-(2749*\[Nu])/72+(403*\[Nu]^2)/18)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(4325/56+(-1979/56-(41*Pi^2)/64)*\[Nu]+(35*\[Nu]^2)/24)+\[Kappa]m*(4325/56+(-10629/56-(41*Pi^2)/64)*\[Nu]+(-3751/168+(41*Pi^2)/32)*\[Nu]^2+(95*\[Nu]^3)/12))*\[Chi]m+(\[Lambda]m*(-64/3+(547*\[Nu])/6-57*\[Nu]^2)+\[Mu]m*(15/4-15*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]m*(293/6-(2213*\[Nu])/9+(1679*\[Nu]^2)/6-(742*\[Nu]^3)/9)+\[Kappa]m*\[Kappa]p*(-41/2+(535*\[Nu])/6-(197*\[Nu]^2)/3+(19*\[Nu]^3)/3)+\[Delta]*(\[Mu]p*(15/4-(15*\[Nu])/2)+\[Kappa]m^2*(-41/4+(289*\[Nu])/12-(31*\[Nu]^2)/6)+\[Kappa]p^2*(-41/4+(289*\[Nu])/12-(31*\[Nu]^2)/6)+\[Lambda]p*(-64/3+(97*\[Nu])/2-(8*\[Nu]^2)/3)+\[Kappa]p*(293/6-(1334*\[Nu])/9+(1459*\[Nu]^2)/18-(76*\[Nu]^3)/9)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(4325/112+(-1979/112-(41*Pi^2)/128)*\[Nu]+(35*\[Nu]^2)/48)+\[Kappa]p*(4325/112+(-10629/112-(41*Pi^2)/128)*\[Nu]+(-3751/336+(41*Pi^2)/64)*\[Nu]^2+(95*\[Nu]^3)/24)+(\[Lambda]p*(-32+136*\[Nu]-88*\[Nu]^2)+\[Mu]p*(45/8-(45*\[Nu])/2+(45*\[Nu]^2)/4)+\[Kappa]p^2*(-123/8+(535*\[Nu])/8-(205*\[Nu]^2)/4+(19*\[Nu]^3)/6)+\[Kappa]m^2*(-123/8+(535*\[Nu])/8-(189*\[Nu]^2)/4+(19*\[Nu]^3)/3)+\[Kappa]p*(293/4-(4345*\[Nu])/12+(1196*\[Nu]^2)/3-(1771*\[Nu]^3)/18+(19*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(45/8-(45*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(-123/4+(289*\[Nu])/4-(31*\[Nu]^2)/2)+\[Lambda]m*(-32+72*\[Nu]-8*\[Nu]^2)+\[Kappa]m*(293/4-(2587*\[Nu])/12+(338*\[Nu]^2)/3-(335*\[Nu]^3)/18)))*\[Chi]m^2)*\[Chi]p^2+(\[Lambda]m*(-64/3+(541*\[Nu])/6-(181*\[Nu]^2)/3)+\[Mu]m*(15/4-15*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-41/2+(535*\[Nu])/6-(197*\[Nu]^2)/3+(19*\[Nu]^3)/3)+\[Kappa]m*(293/6-(2132*\[Nu])/9+(505*\[Nu]^2)/2-(533*\[Nu]^3)/9+(38*\[Nu]^4)/9)+\[Delta]*(\[Mu]p*(15/4-(15*\[Nu])/2)+\[Lambda]p*(-64/3+(95*\[Nu])/2-8*\[Nu]^2)+\[Kappa]m^2*(-41/4+(289*\[Nu])/12-(31*\[Nu]^2)/6)+\[Kappa]p^2*(-41/4+(289*\[Nu])/12-(31*\[Nu]^2)/6)+\[Kappa]p*(293/6-(1253*\[Nu])/9+(1291*\[Nu]^2)/18-(107*\[Nu]^3)/9)))*\[Chi]m*\[Chi]p^3+(\[Lambda]p*(-16/3+(269*\[Nu])/12-(31*\[Nu]^2)/2)+\[Kappa]m^2*(-41/16+(535*\[Nu])/48-(221*\[Nu]^2)/24)+\[Mu]p*(15/16-(15*\[Nu])/4+(15*\[Nu]^2)/8)+\[Kappa]p^2*(-41/16+(535*\[Nu])/48-(173*\[Nu]^2)/24+(19*\[Nu]^3)/12)+\[Kappa]p*(293/24-(4183*\[Nu])/72+60*\[Nu]^2-(95*\[Nu]^3)/6+(19*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(15/16-(15*\[Nu])/8)+\[Lambda]m*(-16/3+(47*\[Nu])/4-(8*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(-41/8+(289*\[Nu])/24-(31*\[Nu]^2)/12)+\[Kappa]m*(293/24-(2425*\[Nu])/72+(319*\[Nu]^2)/18-(31*\[Nu]^3)/18)))*\[Chi]p^4)/j+((\[Delta]*\[Kappa]m*(-68+(-565/96+(205*Pi^2)/128)*\[Nu]+(45*\[Nu]^2)/16)+\[Kappa]p*(-68+(12491/96+(205*Pi^2)/128)*\[Nu]+(4345/48-(205*Pi^2)/64)*\[Nu]^2+(15*\[Nu]^3)/8))*\[Chi]m^2+(\[Mu]p*(-35/16+(35*\[Nu])/4-(35*\[Nu]^2)/8)+\[Kappa]m^2*(25/4-(215*\[Nu])/8+(165*\[Nu]^2)/8)+\[Lambda]p*(40/3-(695*\[Nu])/12+(215*\[Nu]^2)/6)+\[Kappa]p*(-157/6+(731*\[Nu])/6-(1055*\[Nu]^2)/12-38*\[Nu]^3)+\[Kappa]p^2*(25/4-(215*\[Nu])/8+(115*\[Nu]^2)/8+(5*\[Nu]^3)/2)+\[Delta]*(\[Lambda]m*(40/3-(125*\[Nu])/4)+\[Mu]m*(-35/16+(35*\[Nu])/8)+\[Kappa]m*(-157/6+(139*\[Nu])/2-(73*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(25/2-(115*\[Nu])/4+(5*\[Nu]^2)/2)))*\[Chi]m^4+(\[Kappa]m^2*(55/24-(55*\[Nu])/3+(110*\[Nu]^2)/3)+\[Kappa]p^2*(55/24-(55*\[Nu])/3+(275*\[Nu]^2)/6-(110*\[Nu]^3)/3)+\[Kappa]p^3*(-1/8+(3*\[Nu])/4-(3*\[Nu]^2)/2+\[Nu]^3)+\[Kappa]p*(-1907/648+(9535*\[Nu])/324-(7628*\[Nu]^2)/81+(7628*\[Nu]^3)/81+\[Kappa]m^2*(-3/8+(9*\[Nu])/4-3*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(-1/8+\[Nu]/2)+\[Kappa]m*(-1907/648+(1907*\[Nu])/81-(3814*\[Nu]^2)/81)+\[Kappa]m*\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(55/12-(55*\[Nu])/2+(110*\[Nu]^2)/3)))*\[Chi]m^6+((\[Delta]*\[Kappa]p*(-136+(-565/48+(205*Pi^2)/64)*\[Nu]+(45*\[Nu]^2)/8)+\[Kappa]m*(-136+(12491/48+(205*Pi^2)/64)*\[Nu]+(4345/24-(205*Pi^2)/32)*\[Nu]^2+(15*\[Nu]^3)/4))*\[Chi]m+(\[Mu]m*(-35/4+35*\[Nu]-(35*\[Nu]^2)/2)+\[Lambda]m*(160/3-(1375*\[Nu])/6+145*\[Nu]^2)+\[Kappa]m*(-314/3+(1483*\[Nu])/3-433*\[Nu]^2-(176*\[Nu]^3)/3)+\[Kappa]m*\[Kappa]p*(50-215*\[Nu]+140*\[Nu]^2+10*\[Nu]^3)+\[Delta]*(\[Mu]p*(-35/4+(35*\[Nu])/2)+\[Kappa]m^2*(25-(115*\[Nu])/2+5*\[Nu]^2)+\[Kappa]p^2*(25-(115*\[Nu])/2+5*\[Nu]^2)+\[Lambda]p*(160/3-(245*\[Nu])/2+(20*\[Nu]^2)/3)+\[Kappa]p*(-314/3+285*\[Nu]-(217*\[Nu]^2)/3-18*\[Nu]^3)))*\[Chi]m^3+(\[Kappa]m^3*(-3/4+(9*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(55/2-207*\[Nu]+(1306*\[Nu]^2)/3-(568*\[Nu]^3)/3)+\[Kappa]m*\[Kappa]p^2*(-9/4+(27*\[Nu])/2-21*\[Nu]^2+6*\[Nu]^3)+\[Kappa]m*(-1907/108+(327*\[Nu])/2-(4144*\[Nu]^2)/9+(9608*\[Nu]^3)/27)+\[Delta]*(\[Kappa]p^3*(-3/4+3*\[Nu]-3*\[Nu]^2)+\[Kappa]m^2*(55/4-76*\[Nu]+84*\[Nu]^2)+\[Kappa]p^2*(55/4-76*\[Nu]+(307*\[Nu]^2)/3-(32*\[Nu]^3)/3)+\[Kappa]p*(-1907/108+(3461*\[Nu])/27-(20344*\[Nu]^2)/81+(6784*\[Nu]^3)/81+\[Kappa]m^2*(-9/4+9*\[Nu]-6*\[Nu]^2))))*\[Chi]m^5)*\[Chi]p+(\[Delta]*\[Kappa]m*(-68+(-565/96+(205*Pi^2)/128)*\[Nu]+(45*\[Nu]^2)/16)+\[Kappa]p*(-68+(12491/96+(205*Pi^2)/128)*\[Nu]+(4345/48-(205*Pi^2)/64)*\[Nu]^2+(15*\[Nu]^3)/8)+(\[Mu]p*(-105/8+(105*\[Nu])/2-(105*\[Nu]^2)/4)+\[Lambda]p*(80-340*\[Nu]+220*\[Nu]^2)+\[Kappa]p^2*(75/2-(645*\[Nu])/4+(445*\[Nu]^2)/4+5*\[Nu]^3)+\[Kappa]m^2*(75/2-(645*\[Nu])/4+(395*\[Nu]^2)/4+10*\[Nu]^3)+\[Kappa]p*(-157+752*\[Nu]-(4277*\[Nu]^2)/6-(11*\[Nu]^3)/3+6*\[Nu]^4)+\[Delta]*(\[Mu]m*(-105/8+(105*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(75-(345*\[Nu])/2+15*\[Nu]^2)+\[Lambda]m*(80-180*\[Nu]+20*\[Nu]^2)+\[Kappa]m*(-157+438*\[Nu]-(314*\[Nu]^2)/3-(107*\[Nu]^3)/3)))*\[Chi]m^2+(\[Kappa]m^2*(275/8-(485*\[Nu])/2+(1436*\[Nu]^2)/3-(704*\[Nu]^3)/3)+\[Kappa]p^3*(-15/8+(45*\[Nu])/4-(33*\[Nu]^2)/2+3*\[Nu]^3)+\[Kappa]p^2*(275/8-(485*\[Nu])/2+(939*\[Nu]^2)/2-172*\[Nu]^3+(8*\[Nu]^4)/3)+\[Kappa]p*(-9535/216+(40615*\[Nu])/108-(26422*\[Nu]^2)/27+(6692*\[Nu]^3)/9-(2272*\[Nu]^4)/27+\[Kappa]m^2*(-45/8+(135*\[Nu])/4-51*\[Nu]^2+12*\[Nu]^3))+\[Delta]*(\[Kappa]m*\[Kappa]p^2*(-45/8+(45*\[Nu])/2-(33*\[Nu]^2)/2)+\[Kappa]m^3*(-15/8+(15*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(275/4-(695*\[Nu])/2+(1172*\[Nu]^2)/3-(136*\[Nu]^3)/3)+\[Kappa]m*(-9535/216+(2590*\[Nu])/9-(40274*\[Nu]^2)/81+(16976*\[Nu]^3)/81)))*\[Chi]m^4)*\[Chi]p^2+((\[Mu]m*(-35/4+35*\[Nu]-(35*\[Nu]^2)/2)+\[Lambda]m*(160/3-(1345*\[Nu])/6+(445*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(50-215*\[Nu]+140*\[Nu]^2+10*\[Nu]^3)+\[Kappa]m*(-314/3+(1525*\[Nu])/3-(1435*\[Nu]^2)/3+(50*\[Nu]^3)/3+12*\[Nu]^4)+\[Delta]*(\[Mu]p*(-35/4+(35*\[Nu])/2)+\[Kappa]m^2*(25-(115*\[Nu])/2+5*\[Nu]^2)+\[Kappa]p^2*(25-(115*\[Nu])/2+5*\[Nu]^2)+\[Lambda]p*(160/3-(235*\[Nu])/2+20*\[Nu]^2)+\[Kappa]p*(-314/3+299*\[Nu]-(269*\[Nu]^2)/3-(52*\[Nu]^3)/3)))*\[Chi]m+(\[Kappa]m^3*(-5/2+15*\[Nu]-24*\[Nu]^2+8*\[Nu]^3)+\[Kappa]m*\[Kappa]p^2*(-15/2+45*\[Nu]-66*\[Nu]^2+12*\[Nu]^3)+\[Kappa]m*(-9535/162+(37085*\[Nu])/81-(89036*\[Nu]^2)/81+(71632*\[Nu]^3)/81-(14912*\[Nu]^4)/81)+\[Kappa]m*\[Kappa]p*(275/3-(1810*\[Nu])/3+(3268*\[Nu]^2)/3-(1400*\[Nu]^3)/3+(32*\[Nu]^4)/3)+\[Delta]*(\[Kappa]p^3*(-5/2+10*\[Nu]-6*\[Nu]^2)+\[Kappa]m^2*(275/6-210*\[Nu]+(704*\[Nu]^2)/3-48*\[Nu]^3)+\[Kappa]p^2*(275/6-210*\[Nu]+198*\[Nu]^2-(80*\[Nu]^3)/3)+\[Kappa]p*(-9535/162+(27550*\[Nu])/81-(41564*\[Nu]^2)/81+(5776*\[Nu]^3)/27-(640*\[Nu]^4)/81+\[Kappa]m^2*(-15/2+30*\[Nu]-24*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p^3+(\[Mu]p*(-35/16+(35*\[Nu])/4-(35*\[Nu]^2)/8)+\[Kappa]m^2*(25/4-(215*\[Nu])/8+(165*\[Nu]^2)/8)+\[Lambda]p*(40/3-(665*\[Nu])/12+(75*\[Nu]^2)/2)+\[Kappa]p^2*(25/4-(215*\[Nu])/8+(115*\[Nu]^2)/8+(5*\[Nu]^3)/2)+\[Kappa]p*(-157/6+(773*\[Nu])/6-(1327*\[Nu]^2)/12-\[Nu]^3/3+6*\[Nu]^4)+\[Delta]*(\[Mu]m*(-35/16+(35*\[Nu])/8)+\[Kappa]m*\[Kappa]p*(25/2-(115*\[Nu])/4+(5*\[Nu]^2)/2)+\[Lambda]m*(40/3-(115*\[Nu])/4+(20*\[Nu]^2)/3)+\[Kappa]m*(-157/6+(153*\[Nu])/2-33*\[Nu]^2+\[Nu]^3/3))+(\[Kappa]p^3*(-15/8+(45*\[Nu])/4-(33*\[Nu]^2)/2+3*\[Nu]^3)+\[Kappa]p^2*(275/8-210*\[Nu]+(2057*\[Nu]^2)/6-(478*\[Nu]^3)/3+(16*\[Nu]^4)/3)+\[Kappa]m^2*(275/8-210*\[Nu]+352*\[Nu]^2-144*\[Nu]^3+(32*\[Nu]^4)/3)+\[Kappa]p*(-9535/216+(11185*\[Nu])/36-(53866*\[Nu]^2)/81+(4640*\[Nu]^3)/9-(3352*\[Nu]^4)/27+(80*\[Nu]^5)/81+\[Kappa]m^2*(-45/8+(135*\[Nu])/4-51*\[Nu]^2+12*\[Nu]^3))+\[Delta]*(\[Kappa]m*\[Kappa]p^2*(-45/8+(45*\[Nu])/2-(33*\[Nu]^2)/2)+\[Kappa]m^3*(-15/8+(15*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(275/4-(565*\[Nu])/2+(802*\[Nu]^2)/3-(176*\[Nu]^3)/3)+\[Kappa]m*(-9535/216+(6005*\[Nu])/27-(8488*\[Nu]^2)/27+(3728*\[Nu]^3)/27-(440*\[Nu]^4)/27)))*\[Chi]m^2)*\[Chi]p^4+(\[Kappa]m^3*(-3/4+(9*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p^2*(-9/4+(27*\[Nu])/2-21*\[Nu]^2+6*\[Nu]^3)+\[Kappa]m*\[Kappa]p*(55/2-155*\[Nu]+(698*\[Nu]^2)/3-(320*\[Nu]^3)/3+(32*\[Nu]^4)/3)+\[Kappa]m*(-1907/108+(6005*\[Nu])/54-(16976*\[Nu]^2)/81+(3728*\[Nu]^3)/27-(880*\[Nu]^4)/27+(160*\[Nu]^5)/81)+\[Delta]*(\[Kappa]p^3*(-3/4+3*\[Nu]-3*\[Nu]^2)+\[Kappa]p^2*(55/4-50*\[Nu]+53*\[Nu]^2-16*\[Nu]^3)+\[Kappa]m^2*(55/4-50*\[Nu]+(104*\[Nu]^2)/3-(16*\[Nu]^3)/3)+\[Kappa]p*(-1907/108+(683*\[Nu])/9-(944*\[Nu]^2)/9+(1456*\[Nu]^3)/27-(80*\[Nu]^4)/9+\[Kappa]m^2*(-9/4+9*\[Nu]-6*\[Nu]^2))))*\[Chi]m*\[Chi]p^5+(\[Kappa]m^2*(55/24-(71*\[Nu])/6+(34*\[Nu]^2)/3-(8*\[Nu]^3)/3)+\[Kappa]p^3*(-1/8+(3*\[Nu])/4-(3*\[Nu]^2)/2+\[Nu]^3)+\[Kappa]p^2*(55/24-(71*\[Nu])/6+(41*\[Nu]^2)/2-(40*\[Nu]^3)/3+(8*\[Nu]^4)/3)+\[Kappa]p*(-1907/648+(5299*\[Nu])/324-(2548*\[Nu]^2)/81+(2024*\[Nu]^3)/81-(680*\[Nu]^4)/81+(80*\[Nu]^5)/81+\[Kappa]m^2*(-3/8+(9*\[Nu])/4-3*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(-1/8+\[Nu]/2)+\[Kappa]m*\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(55/12-(29*\[Nu])/2+12*\[Nu]^2-(8*\[Nu]^3)/3)+\[Kappa]m*(-1907/648+(848*\[Nu])/81-(284*\[Nu]^2)/27+(320*\[Nu]^3)/81-(40*\[Nu]^4)/81)))*\[Chi]p^6)/j^2);


(* ::Text:: *)
(*The following expression corresponds to (4.3f) of the paper [see also Eq. (5.10b) of arXiv:2511.10735]*)


\[Iota]$full$\[CurlyEpsilon]j = \[Iota]$pp$loc$\[CurlyEpsilon]j + \[Iota]$pp$log$\[CurlyEpsilon]j + \[Iota]$pp$hered$\[CurlyEpsilon]j + \[Iota]$S1$\[CurlyEpsilon]j + \[Iota]$S2$\[CurlyEpsilon]j + \[Iota]$S3$\[CurlyEpsilon]j + \[Iota]$S4$\[CurlyEpsilon]j + \[Iota]$S5$\[CurlyEpsilon]j + \[Iota]$S6$\[CurlyEpsilon]j + \[Iota]$SID$\[CurlyEpsilon]j;


(* ::Section:: *)
(*Energy and angular momentum in terms of frequencies*)


(* ::Subsection::Closed:: *)
(*\[CurlyEpsilon]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12a) of arXiv:2511.10735*)


\[CurlyEpsilon]$pp$loc$x\[Iota] = x+x^2*(5/4-2/\[Iota]-\[Nu]/12)+x^3*(5/8+5/\[Iota]^2+(5-2*\[Nu])/Sqrt[\[Iota]]+(-5+\[Nu]/3)/\[Iota]-(5*\[Nu])/8-\[Nu]^2/24)+x^4*(-185/192-40/(3*\[Iota]^3)+(35/2-(7*\[Nu])/6)/\[Iota]^2-(75*\[Nu])/64-(25*\[Nu]^2)/288-(35*\[Nu]^3)/5184+(105/8-(35*\[Nu])/6-(7*\[Nu]^2)/6)/Sqrt[\[Iota]]+(-15/4+(15*\[Nu])/4+\[Nu]^2/4)/\[Iota]+(-95/8+(-211/9+(41*Pi^2)/96)*\[Nu]+(5*\[Nu]^2)/2)/\[Iota]^(3/2))+x^5*(-931/384+110/(3*\[Iota]^4)+(245*\[Nu])/1152+(245*\[Nu]^2)/1152+(175*\[Nu]^3)/5184+(77*\[Nu]^4)/31104+(-175/3+(35*\[Nu])/9)/\[Iota]^3+(135/8-(135*\[Nu])/8-(9*\[Nu]^2)/8)/\[Iota]^2+(1575/128-(865*\[Nu])/64-(65*\[Nu]^2)/32-(5*\[Nu]^3)/16)/Sqrt[\[Iota]]+(935/24-(125*\[Nu])/8+(205*\[Nu]^2)/36+(35*\[Nu]^3)/648)/\[Iota]+(-3255/64+(-26611/864-(10969*Pi^2)/9216)*\[Nu]+(-6757/432+(205*Pi^2)/576)*\[Nu]^2+(65*\[Nu]^3)/24)/\[Iota]^(3/2)+(5723/128+(318371/2880+(15359*Pi^2)/3072)*\[Nu]+(679/32-(123*Pi^2)/64)*\[Nu]^2+(55*\[Nu]^3)/16)/\[Iota]^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12b) of arXiv:2511.10735*)


\[CurlyEpsilon]$pp$log$x\[Iota] = (x^5*\[Nu]/((1+Sqrt[\[Iota]])*\[Iota]))*(-44/45+340/(3*\[Iota]^(5/2))+340/(3*\[Iota]^2)+176/(45*\[Iota]^(3/2))-2752/(45*\[Iota])-2588/(45*Sqrt[\[Iota]])+(296/45-488/(15*\[Iota]^(3/2))-488/(15*\[Iota])+296/(45*Sqrt[\[Iota]]))*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12c) of arXiv:2511.10735*)


\[CurlyEpsilon]$pp$hered$x\[Iota] = (x^5*\[Nu]/\[Iota]^(3/2))*(-148/15-340/(3*\[Iota]^2)+488/(5*\[Iota])+(-296/15+488/(5*\[Iota]))*Log[\[Iota]]+(128*\[Lambda]0[Sqrt[1-\[Iota]]])/(5*\[Iota])+(64*Sqrt[1-\[Iota]]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.6a) of the paper*)


\[CurlyEpsilon]$S1$x\[Iota] = (x^(7/2)*(\[Delta]*(-14/3+(4*\[Nu])/3)*\[Chi]m+(-14/3+(23*\[Nu])/3-(2*\[Nu]^2)/3)*\[Chi]p))/\[Iota]+x^(9/2)*((\[Delta]*(35/6+(-887/36+(41*Pi^2)/48)*\[Nu]+(19*\[Nu]^2)/6)*\[Chi]m+(35/6+(-541/18+(41*Pi^2)/48)*\[Nu]+(163/9-(41*Pi^2)/96)*\[Nu]^2-(7*\[Nu]^3)/3)*\[Chi]p)/\[Iota]^2+(\[Delta]*(-15+(7*\[Nu])/9+(10*\[Nu]^2)/9)*\[Chi]m+(-15+(329*\[Nu])/18+(32*\[Nu]^2)/9-(5*\[Nu]^3)/9)*\[Chi]p)/\[Iota]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.6b) of the paper*)


\[CurlyEpsilon]$S2$x\[Iota] = (x^4*((35/36-(61*\[Nu])/18-(10*\[Nu]^2)/3)*\[Chi]m^2+\[Delta]*(35/18+(19*\[Nu])/9-(4*\[Nu]^2)/3)*\[Chi]m*\[Chi]p+(35/36+(29*\[Nu])/18-(47*\[Nu]^2)/18+\[Nu]^3/3)*\[Chi]p^2))/\[Iota]^(3/2)+x^5*(((235/32-(2977*\[Nu])/108-(2365*\[Nu]^2)/216-(65*\[Nu]^3)/18)*\[Chi]m^2+\[Delta]*(235/16+(173*\[Nu])/54-(125*\[Nu]^2)/108-(13*\[Nu]^3)/9)*\[Chi]m*\[Chi]p+(235/32+(301*\[Nu])/216-(2129*\[Nu]^2)/432-(181*\[Nu]^3)/108+(13*\[Nu]^4)/36)*\[Chi]p^2)/\[Iota]^(3/2)+((-1295/288+(-5683/216+(1927*Pi^2)/1152)*\[Nu]+(39799/216-(1927*Pi^2)/288)*\[Nu]^2-(425*\[Nu]^3)/18)*\[Chi]m^2+\[Delta]*(-1295/144+(-10105/108+(1927*Pi^2)/576)*\[Nu]+(2138/27-(287*Pi^2)/144)*\[Nu]^2-(185*\[Nu]^3)/18)*\[Chi]m*\[Chi]p+(-1295/288+(-5321/108+(1927*Pi^2)/1152)*\[Nu]+(33095/432-(287*Pi^2)/144)*\[Nu]^2+(-1621/54+(287*Pi^2)/576)*\[Nu]^3+(115*\[Nu]^4)/36)*\[Chi]p^2)/\[Iota]^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.6c) of the paper*)


\[CurlyEpsilon]$S3$x\[Iota] = (x^(9/2)*(\[Delta]*(5/27-(10*\[Nu])/27-(112*\[Nu]^2)/27)*\[Chi]m^3+(5/9+(5*\[Nu])/18-(137*\[Nu]^2)/9+(104*\[Nu]^3)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(5/9+(35*\[Nu])/9-(74*\[Nu]^2)/9+(16*\[Nu]^3)/9)*\[Chi]m*\[Chi]p^2+(5/27+(95*\[Nu])/54-(17*\[Nu]^2)/3+(80*\[Nu]^3)/27-(8*\[Nu]^4)/27)*\[Chi]p^3))/\[Iota]^2


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.6d) of the paper*)


\[CurlyEpsilon]$S4$x\[Iota] = (x^5*((49/864-(65*\[Nu])/432-(182*\[Nu]^2)/27+(695*\[Nu]^3)/27)*\[Chi]m^4+\[Delta]*(49/216+(263*\[Nu])/108-(776*\[Nu]^2)/27+(700*\[Nu]^3)/27)*\[Chi]m^3*\[Chi]p+(49/144+(493*\[Nu])/72-(479*\[Nu]^2)/8+(1199*\[Nu]^3)/12-(245*\[Nu]^4)/9)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(49/216+(821*\[Nu])/108-(1039*\[Nu]^2)/36+(1015*\[Nu]^3)/54-(70*\[Nu]^4)/27)*\[Chi]m*\[Chi]p^3+(49/864+(1051*\[Nu])/432-(2585*\[Nu]^2)/216+(1337*\[Nu]^3)/108-(847*\[Nu]^4)/216+(35*\[Nu]^5)/108)*\[Chi]p^4))/\[Iota]^(5/2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[CurlyEpsilon]$SID$x\[Iota] = (x^4*((\[Delta]*\[Kappa]m*(41/12-(7*\[Nu])/6)+\[Kappa]p*(41/12-8*\[Nu]+\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(41/6-(7*\[Nu])/3)+\[Kappa]m*(41/6-16*\[Nu]+2*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(41/12-(7*\[Nu])/6)+\[Kappa]p*(41/12-8*\[Nu]+\[Nu]^2))*\[Chi]p^2))/\[Iota]^(3/2)+(x^(9/2)*((\[Lambda]m*(-2+6*\[Nu])+\[Kappa]m*(19/3-22*\[Nu]+(32*\[Nu]^2)/3)+\[Delta]*(\[Lambda]p*(-2+2*\[Nu])+\[Kappa]p*(19/3-(28*\[Nu])/3+(8*\[Nu]^2)/3)))*\[Chi]m^3+(\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(19-(135*\[Nu])/2+(89*\[Nu]^2)/3-(4*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(-6+6*\[Nu])+\[Kappa]m*(19-(59*\[Nu])/2+(20*\[Nu]^2)/3)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-6+18*\[Nu])+\[Kappa]m*(19-69*\[Nu]+(82*\[Nu]^2)/3-(8*\[Nu]^3)/3)+\[Delta]*(\[Lambda]p*(-6+6*\[Nu])+\[Kappa]p*(19-31*\[Nu]+(16*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-2+6*\[Nu])+\[Kappa]p*(19/3-(47*\[Nu])/2+(25*\[Nu]^2)/3-(4*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(-2+2*\[Nu])+\[Kappa]m*(19/3-(65*\[Nu])/6+(4*\[Nu]^2)/3)))*\[Chi]p^3))/\[Iota]^2+x^5*(((\[Delta]*\[Kappa]m*(961/96+(49*\[Nu])/72-(79*\[Nu]^2)/72)+\[Kappa]p*(961/96-(2785*\[Nu])/144-(103*\[Nu]^2)/24+(13*\[Nu]^3)/12))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(961/48+(49*\[Nu])/36-(79*\[Nu]^2)/36)+\[Kappa]m*(961/48-(2785*\[Nu])/72-(103*\[Nu]^2)/12+(13*\[Nu]^3)/6))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(961/96+(49*\[Nu])/72-(79*\[Nu]^2)/72)+\[Kappa]p*(961/96-(2785*\[Nu])/144-(103*\[Nu]^2)/24+(13*\[Nu]^3)/12))*\[Chi]p^2)/\[Iota]^(3/2)+((\[Delta]*\[Kappa]m*(-3635/672+(431/84-(41*Pi^2)/128)*\[Nu]-(7*\[Nu]^2)/8)+\[Kappa]p*(-3635/672+(5359/336-(41*Pi^2)/128)*\[Nu]+(-5251/168+(41*Pi^2)/64)*\[Nu]^2+(15*\[Nu]^3)/4))*\[Chi]m^2+(\[Lambda]p*(-16/3+(71*\[Nu])/3-(46*\[Nu]^2)/3)+\[Kappa]m^2*(-69/32+(151*\[Nu])/16-(31*\[Nu]^2)/4)+\[Mu]p*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]p*(1627/144-(689*\[Nu])/12+(779*\[Nu]^2)/12-(235*\[Nu]^3)/9)+\[Kappa]p^2*(-69/32+(151*\[Nu])/16-(51*\[Nu]^2)/8+(5*\[Nu]^3)/4)+\[Delta]*(\[Mu]m*(3/4-(3*\[Nu])/2)+\[Lambda]m*(-16/3+13*\[Nu])+\[Kappa]m*\[Kappa]p*(-69/16+(41*\[Nu])/4-(9*\[Nu]^2)/4)+\[Kappa]m*(1627/144-(2507*\[Nu])/72+(47*\[Nu]^2)/2)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-3635/336+(431/42-(41*Pi^2)/64)*\[Nu]-(7*\[Nu]^2)/4)+\[Kappa]m*(-3635/336+(5359/168-(41*Pi^2)/64)*\[Nu]+(-5251/84+(41*Pi^2)/32)*\[Nu]^2+(15*\[Nu]^3)/2))*\[Chi]m+(\[Lambda]m*(-64/3+(278*\[Nu])/3-60*\[Nu]^2)+\[Mu]m*(3-12*\[Nu]+6*\[Nu]^2)+\[Kappa]m*(1627/36-(2741*\[Nu])/12+(4817*\[Nu]^2)/18-(722*\[Nu]^3)/9)+\[Kappa]m*\[Kappa]p*(-69/4+(151*\[Nu])/2-(113*\[Nu]^2)/2+5*\[Nu]^3)+\[Delta]*(\[Mu]p*(3-6*\[Nu])+\[Kappa]m^2*(-69/8+(41*\[Nu])/2-(9*\[Nu]^2)/2)+\[Kappa]p^2*(-69/8+(41*\[Nu])/2-(9*\[Nu]^2)/2)+\[Lambda]p*(-64/3+50*\[Nu]-(8*\[Nu]^2)/3)+\[Kappa]p*(1627/36-(4969*\[Nu])/36+(1475*\[Nu]^2)/18-(70*\[Nu]^3)/9)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-3635/672+(431/84-(41*Pi^2)/128)*\[Nu]-(7*\[Nu]^2)/8)+\[Kappa]p*(-3635/672+(5359/336-(41*Pi^2)/128)*\[Nu]+(-5251/168+(41*Pi^2)/64)*\[Nu]^2+(15*\[Nu]^3)/4)+(\[Lambda]p*(-32+136*\[Nu]-88*\[Nu]^2)+\[Mu]p*(9/2-18*\[Nu]+9*\[Nu]^2)+\[Kappa]p^2*(-207/16+(453*\[Nu])/8-(175*\[Nu]^2)/4+(5*\[Nu]^3)/2)+\[Kappa]m^2*(-207/16+(453*\[Nu])/8-41*\[Nu]^2+5*\[Nu]^3)+\[Kappa]p*(1627/24-(1363*\[Nu])/4+(9539*\[Nu]^2)/24-(880*\[Nu]^3)/9+(35*\[Nu]^4)/18)+\[Delta]*(\[Mu]m*(9/2-9*\[Nu])+\[Kappa]m*\[Kappa]p*(-207/8+(123*\[Nu])/2-(27*\[Nu]^2)/2)+\[Lambda]m*(-32+72*\[Nu]-8*\[Nu]^2)+\[Kappa]m*(1627/24-(1231*\[Nu])/6+(2675*\[Nu]^2)/24-(623*\[Nu]^3)/36)))*\[Chi]m^2)*\[Chi]p^2+(\[Lambda]m*(-64/3+(266*\[Nu])/3-(172*\[Nu]^2)/3)+\[Mu]m*(3-12*\[Nu]+6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-69/4+(151*\[Nu])/2-(113*\[Nu]^2)/2+5*\[Nu]^3)+\[Kappa]m*(1627/36-(2711*\[Nu])/12+(1007*\[Nu]^2)/4-(178*\[Nu]^3)/3+(35*\[Nu]^4)/9)+\[Delta]*(\[Mu]p*(3-6*\[Nu])+\[Lambda]p*(-64/3+46*\[Nu]-8*\[Nu]^2)+\[Kappa]m^2*(-69/8+(41*\[Nu])/2-(9*\[Nu]^2)/2)+\[Kappa]p^2*(-69/8+(41*\[Nu])/2-(9*\[Nu]^2)/2)+\[Kappa]p*(1627/36-(4879*\[Nu])/36+(853*\[Nu]^2)/12-(203*\[Nu]^3)/18)))*\[Chi]m*\[Chi]p^3+(\[Lambda]p*(-16/3+(65*\[Nu])/3-14*\[Nu]^2)+\[Kappa]m^2*(-69/32+(151*\[Nu])/16-(31*\[Nu]^2)/4)+\[Mu]p*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]p^2*(-69/32+(151*\[Nu])/16-(51*\[Nu]^2)/8+(5*\[Nu]^3)/4)+\[Kappa]p*(1627/144-(337*\[Nu])/6+(4103*\[Nu]^2)/72-(47*\[Nu]^3)/3+(35*\[Nu]^4)/18)+\[Delta]*(\[Mu]m*(3/4-(3*\[Nu])/2)+\[Lambda]m*(-16/3+11*\[Nu]-(8*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(-69/16+(41*\[Nu])/4-(9*\[Nu]^2)/4)+\[Kappa]m*(1627/144-(2417*\[Nu])/72+(1301*\[Nu]^2)/72-(7*\[Nu]^3)/4)))*\[Chi]p^4)/\[Iota]^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eqs. (4.4a) and (4.5) of the paper [see also Eq. (5.11a) of arXiv:2511.10735]*)


\[CurlyEpsilon]$full$x\[Iota] = \[CurlyEpsilon]$pp$log$x\[Iota] + \[CurlyEpsilon]$pp$loc$x\[Iota] +\[CurlyEpsilon]$pp$hered$x\[Iota] + \[CurlyEpsilon]$S1$x\[Iota] + \[CurlyEpsilon]$S2$x\[Iota] + \[CurlyEpsilon]$S3$x\[Iota] + \[CurlyEpsilon]$S4$x\[Iota] + \[CurlyEpsilon]$SID$x\[Iota];


(* ::Subsection::Closed:: *)
(*j*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12d) of arXiv:2511.10735*)


j$pp$loc$x\[Iota] = \[Iota]+x*(27/4-(5*\[Nu])/2+(5*\[Iota]*\[Nu])/12)+x^2*(-35/8+Sqrt[\[Iota]]*(5-2*\[Nu])+(373/16-(41*Pi^2)/128)*\[Nu]-(55*\[Nu]^2)/24+(115/16+(-665/12+(205*Pi^2)/128)*\[Nu]-(15*\[Nu]^2)/8)/\[Iota]+\[Iota]*(-35/16+(25*\[Nu])/48+\[Nu]^2/8))+x^3*(-1085/64+(23689/576+(6049*Pi^2)/24576)*\[Nu]+(3173/288-(287*Pi^2)/1536)*\[Nu]^2-(65*\[Nu]^3)/48+Sqrt[\[Iota]]*(5/8+(25*\[Nu])/6-(19*\[Nu]^2)/6)+(255/8+(-481/9+(41*Pi^2)/96)*\[Nu]+(15*\[Nu]^2)/2)/Sqrt[\[Iota]]+(-4345/192+(351151/864-(360025*Pi^2)/73728)*\[Nu]+(-7505/72+(1025*Pi^2)/384)*\[Nu]^2-5*\[Nu]^3)/\[Iota]^2+(-455/32+(1559/576-(98771*Pi^2)/12288)*\[Nu]+(-5765/72+(4715*Pi^2)/1536)*\[Nu]^2-(85*\[Nu]^3)/32)/\[Iota]+\[Iota]*(-635/192+(155*\[Nu])/192+(5*\[Nu]^2)/36+(91*\[Nu]^3)/5184));


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12e) of arXiv:2511.10735*)


j$pp$log$x\[Iota] = (x^3*Sqrt[\[Iota]]*\[Nu]/(1+Sqrt[\[Iota]]))*(403/90+11077/(54*\[Iota]^(5/2))+3937/(54*\[Iota]^2)-3383/(15*\[Iota]^(3/2))-7567/(135*\[Iota])+12421/(270*Sqrt[\[Iota]])+(-37/15-595/(9*\[Iota]^(5/2))-595/(9*\[Iota]^2)+122/(3*\[Iota]^(3/2))+122/(3*\[Iota])-37/(15*Sqrt[\[Iota]]))*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (5.12f) of arXiv:2511.10735*)


j$pp$hered$x\[Iota] = x^3*\[Nu]*(-74/15-170/(3*\[Iota]^2)+244/(5*\[Iota])+(37/5+595/(3*\[Iota]^2)-122/\[Iota])*Log[\[Iota]]+(224/(5*\[Iota]^2)-32/\[Iota])*\[Lambda]0[Sqrt[1-\[Iota]]]+(32*Sqrt[1-\[Iota]]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7a) of the paper*)


j$S1$x\[Iota] = Sqrt[x]*Sqrt[\[Iota]]*((-4*\[Delta]*\[Chi]m)/3+(-4/3+(2*\[Nu])/3)*\[Chi]p)+x^(3/2)*(Sqrt[\[Iota]]*(\[Delta]*(3/2-(8*\[Nu])/9)*\[Chi]m+(3/2-(131*\[Nu])/36+(4*\[Nu]^2)/9)*\[Chi]p)+(\[Delta]*(-47/6-(3*\[Nu])/2)*\[Chi]m+(-47/6+(113*\[Nu])/12+(3*\[Nu]^2)/2)*\[Chi]p)/Sqrt[\[Iota]])+x^(5/2)*(\[Delta]*(-34/3+4*\[Nu])*\[Chi]m+(-34/3+(41*\[Nu])/3-2*\[Nu]^2)*\[Chi]p+Sqrt[\[Iota]]*(\[Delta]*(625/96-(13*\[Nu])/36-(29*\[Nu]^2)/72)*\[Chi]m+(625/96-(4243*\[Nu])/576-(91*\[Nu]^2)/72+(29*\[Nu]^3)/144)*\[Chi]p)+(\[Delta]*(289/16+(-175/144-(41*Pi^2)/64)*\[Nu]-(7*\[Nu]^2)/4)*\[Chi]m+(289/16+(-6947/288-(41*Pi^2)/64)*\[Nu]+(53/144+(41*Pi^2)/128)*\[Nu]^2+(7*\[Nu]^3)/4)*\[Chi]p)/Sqrt[\[Iota]]+(\[Delta]*(581/96+(-17453/144+(1025*Pi^2)/192)*\[Nu]-(25*\[Nu]^2)/4)*\[Chi]m+(581/96+(-72779/576+(1025*Pi^2)/192)*\[Nu]+(11683/144-(1025*Pi^2)/384)*\[Nu]^2+(95*\[Nu]^3)/16)*\[Chi]p)/\[Iota]^(3/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7b) of the paper*)


j$S2$x\[Iota] = x*((-7/18+(14*\[Nu])/9)*\[Chi]m^2+\[Delta]*(-7/9+(8*\[Nu])/9)*\[Chi]m*\[Chi]p+(-7/18+(8*\[Nu])/9-(2*\[Nu]^2)/9)*\[Chi]p^2)+x^2*((-9/4+(1921*\[Nu])/216+(77*\[Nu]^2)/54)*\[Chi]m^2+\[Delta]*(-9/2+(229*\[Nu])/108+(22*\[Nu]^2)/27)*\[Chi]m*\[Chi]p+(-9/4+(481*\[Nu])/216+(35*\[Nu]^2)/54-(11*\[Nu]^3)/54)*\[Chi]p^2+((-35/36-\[Nu]/9+11*\[Nu]^2)*\[Chi]m^2+\[Delta]*(-35/18+(17*\[Nu])/9+6*\[Nu]^2)*\[Chi]m*\[Chi]p+(-35/36+(53*\[Nu])/9+\[Nu]^2/9-2*\[Nu]^3)*\[Chi]p^2)/\[Iota])+x^3*((-749/144+(16799*\[Nu])/864+(1649*\[Nu]^2)/216+(91*\[Nu]^3)/108)*\[Chi]m^2+\[Delta]*(-749/72-(253*\[Nu])/432+(8*\[Nu]^2)/3+(13*\[Nu]^3)/27)*\[Chi]m*\[Chi]p+(-749/144+(671*\[Nu])/864+(1001*\[Nu]^2)/216-\[Nu]^3/27-(13*\[Nu]^4)/108)*\[Chi]p^2+((21/4-(43*\[Nu])/2+(2*\[Nu]^2)/3)*\[Chi]m^2+\[Delta]*(21/2-7*\[Nu]-(4*\[Nu]^2)/3)*\[Chi]m*\[Chi]p+(21/4-(13*\[Nu])/2+\[Nu]^2/2+\[Nu]^3/3)*\[Chi]p^2)/Sqrt[\[Iota]]+((-5/72+(-7027/24+(11275*Pi^2)/768)*\[Nu]+(84701/72-(11275*Pi^2)/192)*\[Nu]^2+(147*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(-5/36+(-21997/36+(11275*Pi^2)/384)*\[Nu]+(7289/18-(205*Pi^2)/12)*\[Nu]^2+38*\[Nu]^3)*\[Chi]m*\[Chi]p+(-5/72+(-7631/24+(11275*Pi^2)/768)*\[Nu]+(3317/8-(205*Pi^2)/12)*\[Nu]^2+(-2045/18+(205*Pi^2)/48)*\[Nu]^3-14*\[Nu]^4)*\[Chi]p^2)/\[Iota]^2+((-109/12+(27223/432-(533*Pi^2)/384)*\[Nu]+(-23117/216+(533*Pi^2)/96)*\[Nu]^2+(187*\[Nu]^3)/12)*\[Chi]m^2+\[Delta]*(-109/6+(17449/216-(533*Pi^2)/192)*\[Nu]+(-2417/54+(41*Pi^2)/24)*\[Nu]^2+(17*\[Nu]^3)/2)*\[Chi]m*\[Chi]p+(-109/12+(23371/432-(533*Pi^2)/384)*\[Nu]+(-12197/216+(41*Pi^2)/24)*\[Nu]^2+(1885/108-(41*Pi^2)/96)*\[Nu]^3-(17*\[Nu]^4)/6)*\[Chi]p^2)/\[Iota]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7c) of the paper*)


j$S3$x\[Iota] = (x^(3/2)*(\[Delta]*(-13/27+(52*\[Nu])/27)*\[Chi]m^3+(-13/9+(15*\[Nu])/2-(62*\[Nu]^2)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(-13/9+(31*\[Nu])/9-(10*\[Nu]^2)/9)*\[Chi]m*\[Chi]p^2+(-13/27+(31*\[Nu])/18-(10*\[Nu]^2)/9+(5*\[Nu]^3)/27)*\[Chi]p^3))/Sqrt[\[Iota]]+x^(5/2)*((\[Delta]*(-5/8+(395*\[Nu])/162+(182*\[Nu]^2)/81)*\[Chi]m^3+(-15/8+(4087*\[Nu])/432-(49*\[Nu]^2)/12-(217*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p+\[Delta]*(-15/8+(887*\[Nu])/216+(317*\[Nu]^2)/108-(35*\[Nu]^3)/27)*\[Chi]m*\[Chi]p^2+(-5/8+(2701*\[Nu])/1296+(127*\[Nu]^2)/108-(343*\[Nu]^3)/216+(35*\[Nu]^4)/162)*\[Chi]p^3)/Sqrt[\[Iota]]+(\[Delta]*(-17/216-(2047*\[Nu])/216+(45*\[Nu]^2)/2)*\[Chi]m^3+(-17/72-(2255*\[Nu])/144+(1709*\[Nu]^2)/24-(155*\[Nu]^3)/2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-17/72-(23*\[Nu])/6+(190*\[Nu]^2)/9-(175*\[Nu]^3)/12)*\[Chi]m*\[Chi]p^2+(-17/216+(143*\[Nu])/48-(25*\[Nu]^2)/72-(1685*\[Nu]^3)/216+(35*\[Nu]^4)/12)*\[Chi]p^3)/\[Iota]^(3/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7d) of the paper*)


j$S4$x\[Iota] = (x^2*((-241/324+(482*\[Nu])/81-(964*\[Nu]^2)/81)*\[Chi]m^4+\[Delta]*(-241/81+(140*\[Nu])/9-(1184*\[Nu]^2)/81)*\[Chi]m^3*\[Chi]p+(-241/54+(778*\[Nu])/27-(1294*\[Nu]^2)/27+(440*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(-241/81+(296*\[Nu])/27-(220*\[Nu]^2)/27+(128*\[Nu]^3)/81)*\[Chi]m*\[Chi]p^3+(-241/324+(296*\[Nu])/81-(110*\[Nu]^2)/27+(128*\[Nu]^3)/81-(16*\[Nu]^4)/81)*\[Chi]p^4))/\[Iota]+x^3*(((259/162-(2944*\[Nu])/81+(27247*\[Nu]^2)/162-(1742*\[Nu]^3)/9)*\[Chi]m^4+\[Delta]*(518/81-(5629*\[Nu])/54+(23803*\[Nu]^2)/81-(2072*\[Nu]^3)/9)*\[Chi]m^3*\[Chi]p+(259/27-(7183*\[Nu])/54+(26209*\[Nu]^2)/54-(17038*\[Nu]^3)/27+(848*\[Nu]^4)/3)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(518/81-(2567*\[Nu])/54+(2498*\[Nu]^2)/27-(8284*\[Nu]^3)/81+(280*\[Nu]^4)/9)*\[Chi]m*\[Chi]p^3+(259/162-(1295*\[Nu])/162+(292*\[Nu]^2)/27-(2290*\[Nu]^3)/81+(1772*\[Nu]^4)/81-(40*\[Nu]^5)/9)*\[Chi]p^4)/\[Iota]^2+((-7/9+(24307*\[Nu])/3888-(4057*\[Nu]^2)/486-(4097*\[Nu]^3)/243)*\[Chi]m^4+\[Delta]*(-28/9+(15703*\[Nu])/972-(7*\[Nu]^2)/3-(5032*\[Nu]^3)/243)*\[Chi]m^3*\[Chi]p+(-14/3+(19195*\[Nu])/648-(2431*\[Nu]^2)/81-(7885*\[Nu]^3)/162+(1870*\[Nu]^4)/81)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(-28/9+(10591*\[Nu])/972+(601*\[Nu]^2)/81-(989*\[Nu]^3)/81+(544*\[Nu]^4)/243)*\[Chi]m*\[Chi]p^3+(-7/9+(14083*\[Nu])/3888+(869*\[Nu]^2)/486-(1097*\[Nu]^3)/162+(688*\[Nu]^4)/243-(68*\[Nu]^5)/243)*\[Chi]p^4)/\[Iota]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7e) of the paper*)


j$S5$x\[Iota] = (x^(5/2)*(((-833*\[Delta])/648+(833*\[Delta]*\[Nu])/81-(1666*\[Delta]*\[Nu]^2)/81)*\[Chi]m^5+(-4165/648+(77105*\[Nu])/1296-(27125*\[Nu]^2)/162+(10465*\[Nu]^3)/81)*\[Chi]m^4*\[Chi]p+((-4165*\[Delta])/324+(27125*\[Delta]*\[Nu])/324-(23065*\[Delta]*\[Nu]^2)/162+(4270*\[Delta]*\[Nu]^3)/81)*\[Chi]m^3*\[Chi]p^2+(-4165/324+(64715*\[Nu])/648-(700*\[Nu]^2)/3+(54005*\[Nu]^3)/324-(2765*\[Nu]^4)/81)*\[Chi]m^2*\[Chi]p^3+((-4165*\[Delta])/648+(10465*\[Delta]*\[Nu])/324-(2135*\[Delta]*\[Nu]^2)/54+(2765*\[Delta]*\[Nu]^3)/162-(385*\[Delta]*\[Nu]^4)/162)*\[Chi]m*\[Chi]p^4+(-833/648+(10465*\[Nu])/1296-(2135*\[Nu]^2)/162+(2765*\[Nu]^3)/324-(385*\[Nu]^4)/162+(77*\[Nu]^5)/324)*\[Chi]p^5))/\[Iota]^(3/2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.7f) of the paper*)


j$S6$x\[Iota] = (x^3*((-6935/2916+(6935*\[Nu])/243-(27740*\[Nu]^2)/243+(110960*\[Nu]^3)/729)*\[Chi]m^6+((-6935*\[Delta])/486+(32176*\[Delta]*\[Nu])/243-(90968*\[Delta]*\[Nu]^2)/243+(70976*\[Delta]*\[Nu]^3)/243)*\[Chi]m^5*\[Chi]p+(-34675/972+(1130*\[Nu])/3-(325825*\[Nu]^2)/243+(48040*\[Nu]^3)/27-(154960*\[Nu]^4)/243)*\[Chi]m^4*\[Chi]p^2+((-34675*\[Delta])/729+(271780*\[Delta]*\[Nu])/729-(24020*\[Delta]*\[Nu]^2)/27+(492080*\[Delta]*\[Nu]^3)/729-(108800*\[Delta]*\[Nu]^4)/729)*\[Chi]m^3*\[Chi]p^3+(-34675/972+(26345*\[Nu])/81-(235550*\[Nu]^2)/243+(259640*\[Nu]^3)/243-(37640*\[Nu]^4)/81+(16480*\[Nu]^5)/243)*\[Chi]m^2*\[Chi]p^4+((-6935*\[Delta])/486+(22180*\[Delta]*\[Nu])/243-(38740*\[Delta]*\[Nu]^2)/243+(27200*\[Delta]*\[Nu]^3)/243-(8240*\[Delta]*\[Nu]^4)/243+(896*\[Delta]*\[Nu]^5)/243)*\[Chi]m*\[Chi]p^5+(-6935/2916+(4436*\[Nu])/243-(9685*\[Nu]^2)/243+(27200*\[Nu]^3)/729-(4120*\[Nu]^4)/243+(896*\[Nu]^5)/243-(224*\[Nu]^6)/729)*\[Chi]p^6))/\[Iota]^2;


(* ::Text:: *)
(*The following expression is not given in the paper*)


j$SID$x\[Iota] = x*(((\[Delta]*\[Kappa]m)/2+\[Kappa]p*(1/2-\[Nu]))*\[Chi]m^2+(\[Delta]*\[Kappa]p+\[Kappa]m*(1-2*\[Nu]))*\[Chi]m*\[Chi]p+((\[Delta]*\[Kappa]m)/2+\[Kappa]p*(1/2-\[Nu]))*\[Chi]p^2)+(x^(3/2)*((\[Kappa]m*(1-4*\[Nu])+\[Delta]*\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Kappa]m*(3-(9*\[Nu])/2)+\[Kappa]p*(3-(21*\[Nu])/2+\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(3-3*\[Nu])+\[Kappa]m*(3-9*\[Nu]+2*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(1-\[Nu]/2)+\[Kappa]p*(1-(5*\[Nu])/2+\[Nu]^2))*\[Chi]p^3))/Sqrt[\[Iota]]+x^2*((\[Delta]*\[Kappa]m*(-9/4+(23*\[Nu])/24)+\[Kappa]p*(-9/4+(131*\[Nu])/24-(11*\[Nu]^2)/12))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-9/2+(23*\[Nu])/12)+\[Kappa]m*(-9/2+(131*\[Nu])/12-(11*\[Nu]^2)/6))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-9/4+(23*\[Nu])/24)+\[Kappa]p*(-9/4+(131*\[Nu])/24-(11*\[Nu]^2)/12))*\[Chi]p^2+((\[Delta]*\[Kappa]m*(21/4-(5*\[Nu])/4)+\[Kappa]p*(21/4-(47*\[Nu])/4-(5*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(13/6-(26*\[Nu])/3)+\[Kappa]m*\[Kappa]p*(-1/2+\[Nu]))+\[Kappa]m^2*(-1/4+\[Nu])+\[Kappa]p^2*(-1/4+\[Nu]-\[Nu]^2)+\[Kappa]p*(13/6-13*\[Nu]+(52*\[Nu]^2)/3))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(21/2-(5*\[Nu])/2)+\[Kappa]m*(21/2-(47*\[Nu])/2-5*\[Nu]^2))*\[Chi]m+(\[Kappa]m*\[Kappa]p*(-2+8*\[Nu]-4*\[Nu]^2)+\[Kappa]m*(26/3-46*\[Nu]+(136*\[Nu]^2)/3)+\[Delta]*(\[Kappa]m^2*(-1+2*\[Nu])+\[Kappa]p^2*(-1+2*\[Nu])+\[Kappa]p*(26/3-(86*\[Nu])/3+(16*\[Nu]^2)/3)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(21/4-(5*\[Nu])/4)+\[Kappa]p*(21/4-(47*\[Nu])/4-(5*\[Nu]^2)/2)+(\[Kappa]m^2*(-3/2+6*\[Nu]-4*\[Nu]^2)+\[Kappa]p^2*(-3/2+6*\[Nu]-2*\[Nu]^2)+\[Kappa]p*(13-60*\[Nu]+(134*\[Nu]^2)/3-(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-3+6*\[Nu])+\[Kappa]m*(13-34*\[Nu]+(34*\[Nu]^2)/3)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*\[Kappa]p*(-2+8*\[Nu]-4*\[Nu]^2)+\[Kappa]m*(26/3-34*\[Nu]+(68*\[Nu]^2)/3-(8*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m^2*(-1+2*\[Nu])+\[Kappa]p^2*(-1+2*\[Nu])+\[Kappa]p*(26/3-(50*\[Nu])/3+(20*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^3+(\[Kappa]m^2*(-1/4+\[Nu])+\[Kappa]p^2*(-1/4+\[Nu]-\[Nu]^2)+\[Kappa]p*(13/6-7*\[Nu]+6*\[Nu]^2-(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-1/2+\[Nu])+\[Kappa]m*(13/6-(8*\[Nu])/3+(2*\[Nu]^2)/3)))*\[Chi]p^4)/\[Iota])+x^(5/2)*(((\[Lambda]m*(2-6*\[Nu])+\[Kappa]m*(-29/8+(32*\[Nu])/3-(26*\[Nu]^2)/3)+\[Delta]*(\[Lambda]p*(2-2*\[Nu])+\[Kappa]p*(-29/8+(41*\[Nu])/12-(7*\[Nu]^2)/3)))*\[Chi]m^3+(\[Lambda]p*(6-18*\[Nu])+\[Kappa]p*(-87/8+(593*\[Nu])/16-(171*\[Nu]^2)/8+(7*\[Nu]^3)/6)+\[Delta]*(\[Lambda]m*(6-6*\[Nu])+\[Kappa]m*(-87/8+(245*\[Nu])/16-(23*\[Nu]^2)/4)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(6-18*\[Nu])+\[Kappa]m*(-87/8+(337*\[Nu])/8-(67*\[Nu]^2)/4+(7*\[Nu]^3)/3)+\[Delta]*(\[Lambda]p*(6-6*\[Nu])+\[Kappa]p*(-87/8+(163*\[Nu])/8-(9*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(2-6*\[Nu])+\[Kappa]p*(-29/8+(755*\[Nu])/48-(97*\[Nu]^2)/24+(7*\[Nu]^3)/6)+\[Delta]*(\[Lambda]m*(2-2*\[Nu])+\[Kappa]m*(-29/8+(407*\[Nu])/48-(13*\[Nu]^2)/12)))*\[Chi]p^3)/Sqrt[\[Iota]]+((\[Lambda]m*(-5+15*\[Nu])+\[Kappa]m*(407/24-(441*\[Nu])/8+(55*\[Nu]^2)/6)+\[Delta]*(\[Lambda]p*(-5+5*\[Nu])+\[Kappa]p*(407/24-(509*\[Nu])/24-(145*\[Nu]^2)/12)))*\[Chi]m^3+(\[Kappa]m*\[Kappa]p*(-35/12+(35*\[Nu])/2-(70*\[Nu]^2)/3)+\[Kappa]m*(175/36-(350*\[Nu])/9+(700*\[Nu]^2)/9)+\[Delta]*(\[Kappa]m^2*(-35/24+(35*\[Nu])/6)+\[Kappa]p^2*(-35/24+(35*\[Nu])/6-(35*\[Nu]^2)/6)+\[Kappa]p*(175/36-(175*\[Nu])/6+(350*\[Nu]^2)/9)))*\[Chi]m^5+((\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(407/8-(2739*\[Nu])/16+(311*\[Nu]^2)/12+(95*\[Nu]^3)/12)+\[Delta]*(\[Lambda]m*(-15+15*\[Nu])+\[Kappa]m*(407/8-(1111*\[Nu])/16-(575*\[Nu]^2)/24)))*\[Chi]m^2+(\[Kappa]m^2*(-175/24+(665*\[Nu])/16-(595*\[Nu]^2)/12)+\[Kappa]p*(875/36-(12635*\[Nu])/72+(12005*\[Nu]^2)/36-(245*\[Nu]^3)/3)+\[Kappa]p^2*(-175/24+(665*\[Nu])/16-(665*\[Nu]^2)/12+(35*\[Nu]^3)/12)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-175/12+(1295*\[Nu])/24-(105*\[Nu]^2)/4)+\[Kappa]m*(875/36-(1015*\[Nu])/8+(2135*\[Nu]^2)/18)))*\[Chi]m^4)*\[Chi]p+((\[Lambda]m*(-15+45*\[Nu])+\[Kappa]m*(407/8-177*\[Nu]+(73*\[Nu]^2)/3+(95*\[Nu]^3)/6)+\[Delta]*(\[Lambda]p*(-15+15*\[Nu])+\[Kappa]p*(407/8-(301*\[Nu])/4-(35*\[Nu]^2)/3)))*\[Chi]m+(\[Kappa]m*(875/18-(5635*\[Nu])/18+(4690*\[Nu]^2)/9-(560*\[Nu]^3)/3)+\[Kappa]m*\[Kappa]p*(-175/6+(315*\[Nu])/2-(560*\[Nu]^2)/3+(35*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m^2*(-175/12+(595*\[Nu])/12-(175*\[Nu]^2)/6)+\[Kappa]p^2*(-175/12+(595*\[Nu])/12-(35*\[Nu]^2)/2)+\[Kappa]p*(875/18-(1295*\[Nu])/6+(1505*\[Nu]^2)/9-(35*\[Nu]^3)/3)))*\[Chi]m^3)*\[Chi]p^2+(\[Lambda]p*(-5+15*\[Nu])+\[Kappa]p*(407/24-(975*\[Nu])/16+(91*\[Nu]^2)/12+(95*\[Nu]^3)/12)+\[Delta]*(\[Lambda]m*(-5+5*\[Nu])+\[Kappa]m*(407/24-(1297*\[Nu])/48+(5*\[Nu]^2)/24))+(\[Kappa]p^2*(-175/12+(595*\[Nu])/8-(455*\[Nu]^2)/6+(35*\[Nu]^3)/6)+\[Kappa]m^2*(-175/12+(595*\[Nu])/8-(175*\[Nu]^2)/2+(35*\[Nu]^3)/3)+\[Kappa]p*(875/18-(9905*\[Nu])/36+(2275*\[Nu]^2)/6-(5075*\[Nu]^3)/36+(35*\[Nu]^4)/18)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-175/6+(1085*\[Nu])/12-(245*\[Nu]^2)/6)+\[Kappa]m*(875/18-(2135*\[Nu])/12+140*\[Nu]^2-(875*\[Nu]^3)/36)))*\[Chi]m^2)*\[Chi]p^3+(\[Kappa]m*\[Kappa]p*(-175/12+70*\[Nu]-70*\[Nu]^2+(35*\[Nu]^3)/3)+\[Kappa]m*(875/36-(2135*\[Nu])/18+140*\[Nu]^2-(875*\[Nu]^3)/18+(35*\[Nu]^4)/9)+\[Delta]*(\[Kappa]p^2*(-175/24+(245*\[Nu])/12-(35*\[Nu]^2)/3)+\[Kappa]m^2*(-175/24+(245*\[Nu])/12-(35*\[Nu]^2)/6)+\[Kappa]p*(875/36-70*\[Nu]+(175*\[Nu]^2)/3-(245*\[Nu]^3)/18)))*\[Chi]m*\[Chi]p^4+(\[Kappa]m^2*(-35/24+(105*\[Nu])/16-(35*\[Nu]^2)/12)+\[Kappa]p^2*(-35/24+(105*\[Nu])/16-(35*\[Nu]^2)/4+(35*\[Nu]^3)/12)+\[Kappa]p*(175/36-(1435*\[Nu])/72+(105*\[Nu]^2)/4-(455*\[Nu]^3)/36+(35*\[Nu]^4)/18)+\[Delta]*(\[Kappa]m*\[Kappa]p*(-35/12+(175*\[Nu])/24-(35*\[Nu]^2)/12)+\[Kappa]m*(175/36-(245*\[Nu])/24+(35*\[Nu]^2)/6-(35*\[Nu]^3)/36)))*\[Chi]p^5)/\[Iota]^(3/2))+x^3*((\[Delta]*\[Kappa]m*(-187/32-\[Nu]/12+(9*\[Nu]^2)/16)+\[Kappa]p*(-187/32+(557*\[Nu])/48+(49*\[Nu]^2)/24-(13*\[Nu]^3)/24))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-187/16-\[Nu]/6+(9*\[Nu]^2)/8)+\[Kappa]m*(-187/16+(557*\[Nu])/24+(49*\[Nu]^2)/12-(13*\[Nu]^3)/12))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-187/32-\[Nu]/12+(9*\[Nu]^2)/16)+\[Kappa]p*(-187/32+(557*\[Nu])/48+(49*\[Nu]^2)/24-(13*\[Nu]^3)/24))*\[Chi]p^2+((\[Delta]*\[Kappa]m*(71/12-(13*\[Nu])/6)+\[Kappa]p*(71/12-14*\[Nu]+3*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(71/6-(13*\[Nu])/3)+\[Kappa]m*(71/6-28*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(71/12-(13*\[Nu])/6)+\[Kappa]p*(71/12-14*\[Nu]+3*\[Nu]^2))*\[Chi]p^2)/Sqrt[\[Iota]]+((\[Delta]*\[Kappa]m*(-1567/112+(1083/112+(41*Pi^2)/128)*\[Nu]-(25*\[Nu]^2)/48)+\[Kappa]p*(-1567/112+(4217/112+(41*Pi^2)/128)*\[Nu]+(3653/336-(41*Pi^2)/64)*\[Nu]^2-(85*\[Nu]^3)/24))*\[Chi]m^2+(\[Mu]p*(-15/16+(15*\[Nu])/4-(15*\[Nu]^2)/8)+\[Kappa]m^2*(31/16-(413*\[Nu])/48+(217*\[Nu]^2)/24)+\[Lambda]p*(16/3-(275*\[Nu])/12+(83*\[Nu]^2)/6)+\[Kappa]p^2*(31/16-(413*\[Nu])/48+(109*\[Nu]^2)/24-(17*\[Nu]^3)/12)+\[Kappa]p*(-163/24+(2141*\[Nu])/72-(169*\[Nu]^2)/6+(221*\[Nu]^3)/9)+\[Delta]*(\[Lambda]m*(16/3-(49*\[Nu])/4)+\[Mu]m*(-15/16+(15*\[Nu])/8)+\[Kappa]m*(-163/24+(1163*\[Nu])/72-(377*\[Nu]^2)/18)+\[Kappa]m*\[Kappa]p*(31/8-(227*\[Nu])/24+(29*\[Nu]^2)/12)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-1567/56+(1083/56+(41*Pi^2)/64)*\[Nu]-(25*\[Nu]^2)/24)+\[Kappa]m*(-1567/56+(4217/56+(41*Pi^2)/64)*\[Nu]+(3653/168-(41*Pi^2)/32)*\[Nu]^2-(85*\[Nu]^3)/12))*\[Chi]m+(\[Mu]m*(-15/4+15*\[Nu]-(15*\[Nu]^2)/2)+\[Lambda]m*(64/3-(547*\[Nu])/6+57*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(31/2-(413*\[Nu])/6+(163*\[Nu]^2)/3-(17*\[Nu]^3)/3)+\[Kappa]m*(-163/6+(1165*\[Nu])/9-(953*\[Nu]^2)/6+(674*\[Nu]^3)/9)+\[Delta]*(\[Mu]p*(-15/4+(15*\[Nu])/2)+\[Lambda]p*(64/3-(97*\[Nu])/2+(8*\[Nu]^2)/3)+\[Kappa]m^2*(31/4-(227*\[Nu])/12+(29*\[Nu]^2)/6)+\[Kappa]p^2*(31/4-(227*\[Nu])/12+(29*\[Nu]^2)/6)+\[Kappa]p*(-163/6+(676*\[Nu])/9-(1133*\[Nu]^2)/18+(68*\[Nu]^3)/9)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-1567/112+(1083/112+(41*Pi^2)/128)*\[Nu]-(25*\[Nu]^2)/48)+\[Kappa]p*(-1567/112+(4217/112+(41*Pi^2)/128)*\[Nu]+(3653/336-(41*Pi^2)/64)*\[Nu]^2-(85*\[Nu]^3)/24)+(\[Mu]p*(-45/8+(45*\[Nu])/2-(45*\[Nu]^2)/4)+\[Lambda]p*(32-136*\[Nu]+88*\[Nu]^2)+\[Kappa]m^2*(93/8-(413*\[Nu])/8+(145*\[Nu]^2)/4-(17*\[Nu]^3)/3)+\[Kappa]p^2*(93/8-(413*\[Nu])/8+(181*\[Nu]^2)/4-(17*\[Nu]^3)/6)+\[Kappa]p*(-163/4+(2519*\[Nu])/12-277*\[Nu]^2+(1577*\[Nu]^3)/18-(17*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(-45/8+(45*\[Nu])/4)+\[Lambda]m*(32-72*\[Nu]+8*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(93/4-(227*\[Nu])/4+(29*\[Nu]^2)/2)+\[Kappa]m*(-163/4+(1541*\[Nu])/12-(236*\[Nu]^2)/3+(301*\[Nu]^3)/18)))*\[Chi]m^2)*\[Chi]p^2+(\[Mu]m*(-15/4+15*\[Nu]-(15*\[Nu]^2)/2)+\[Lambda]m*(64/3-(541*\[Nu])/6+(181*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(31/2-(413*\[Nu])/6+(163*\[Nu]^2)/3-(17*\[Nu]^3)/3)+\[Kappa]m*(-163/6+(1354*\[Nu])/9-(1141*\[Nu]^2)/6+(439*\[Nu]^3)/9-(34*\[Nu]^4)/9)+\[Delta]*(\[Mu]p*(-15/4+(15*\[Nu])/2)+\[Kappa]m^2*(31/4-(227*\[Nu])/12+(29*\[Nu]^2)/6)+\[Kappa]p^2*(31/4-(227*\[Nu])/12+(29*\[Nu]^2)/6)+\[Lambda]p*(64/3-(95*\[Nu])/2+8*\[Nu]^2)+\[Kappa]p*(-163/6+(865*\[Nu])/9-(941*\[Nu]^2)/18+(97*\[Nu]^3)/9)))*\[Chi]m*\[Chi]p^3+(\[Mu]p*(-15/16+(15*\[Nu])/4-(15*\[Nu]^2)/8)+\[Kappa]m^2*(31/16-(413*\[Nu])/48+(217*\[Nu]^2)/24)+\[Lambda]p*(16/3-(269*\[Nu])/12+(31*\[Nu]^2)/2)+\[Kappa]p^2*(31/16-(413*\[Nu])/48+(109*\[Nu]^2)/24-(17*\[Nu]^3)/12)+\[Kappa]p*(-163/24+(2897*\[Nu])/72-(263*\[Nu]^2)/6+(23*\[Nu]^3)/2-(17*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(-15/16+(15*\[Nu])/8)+\[Kappa]m*\[Kappa]p*(31/8-(227*\[Nu])/24+(29*\[Nu]^2)/12)+\[Lambda]m*(16/3-(47*\[Nu])/4+(8*\[Nu]^2)/3)+\[Kappa]m*(-163/24+(1919*\[Nu])/72-(281*\[Nu]^2)/18+(29*\[Nu]^3)/18)))*\[Chi]p^4)/\[Iota]+((\[Delta]*\[Kappa]m*(-225/32+(2085/32-(615*Pi^2)/256)*\[Nu]-5*\[Nu]^2)+\[Kappa]p*(-225/32+(2535/32-(615*Pi^2)/256)*\[Nu]+(-315/2+(615*Pi^2)/128)*\[Nu]^2-10*\[Nu]^3))*\[Chi]m^2+(\[Lambda]p*(-20+(365*\[Nu])/4-(125*\[Nu]^2)/2)+\[Kappa]m^2*(-107/16+(229*\[Nu])/8-(165*\[Nu]^2)/8)+\[Mu]p*(35/16-(35*\[Nu])/4+(35*\[Nu]^2)/8)+\[Kappa]p^2*(-107/16+(229*\[Nu])/8-(109*\[Nu]^2)/8-(15*\[Nu]^3)/2)+\[Kappa]p*(1007/24-(4589*\[Nu])/24+(241*\[Nu]^2)/3+(518*\[Nu]^3)/3)+\[Delta]*(\[Mu]m*(35/16-(35*\[Nu])/8)+\[Kappa]m*\[Kappa]p*(-107/8+(61*\[Nu])/2)+\[Lambda]m*(-20+(205*\[Nu])/4)+\[Kappa]m*(1007/24-(2575*\[Nu])/24+(16*\[Nu]^2)/3)))*\[Chi]m^4+(\[Kappa]m^2*(-71/12+(142*\[Nu])/3-(284*\[Nu]^2)/3)+\[Kappa]p^3*(1/4-(3*\[Nu])/2+3*\[Nu]^2-2*\[Nu]^3)+\[Kappa]p^2*(-71/12+(142*\[Nu])/3-(355*\[Nu]^2)/3+(284*\[Nu]^3)/3)+\[Kappa]p*(1201/108-(6005*\[Nu])/54+(9608*\[Nu]^2)/27-(9608*\[Nu]^3)/27+\[Kappa]m^2*(3/4-(9*\[Nu])/2+6*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(1/4-\[Nu])+\[Kappa]m*\[Kappa]p*(-71/6+71*\[Nu]-(284*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p^2*(3/4-3*\[Nu]+3*\[Nu]^2)+\[Kappa]m*(1201/108-(2402*\[Nu])/27+(4804*\[Nu]^2)/27)))*\[Chi]m^6+((\[Delta]*\[Kappa]p*(-225/16+(2085/16-(615*Pi^2)/128)*\[Nu]-10*\[Nu]^2)+\[Kappa]m*(-225/16+(2535/16-(615*Pi^2)/128)*\[Nu]+(-315+(615*Pi^2)/64)*\[Nu]^2-20*\[Nu]^3))*\[Chi]m+(\[Lambda]m*(-80+(705*\[Nu])/2-235*\[Nu]^2)+\[Mu]m*(35/4-35*\[Nu]+(35*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-107/2+229*\[Nu]-137*\[Nu]^2-30*\[Nu]^3)+\[Kappa]m*(1007/6-(4655*\[Nu])/6+(1089*\[Nu]^2)/2+364*\[Nu]^3)+\[Delta]*(\[Mu]p*(35/4-(35*\[Nu])/2)+\[Kappa]m^2*(-107/4+61*\[Nu])+\[Kappa]p^2*(-107/4+61*\[Nu])+\[Lambda]p*(-80+(385*\[Nu])/2-10*\[Nu]^2)+\[Kappa]p*(1007/6-(2641*\[Nu])/6-\[Nu]^2/6+(188*\[Nu]^3)/3)))*\[Chi]m^3+(\[Kappa]m^3*(3/2-9*\[Nu]+12*\[Nu]^2)+\[Kappa]m*(1201/18-(1837*\[Nu])/3+1696*\[Nu]^2-(11312*\[Nu]^3)/9)+\[Kappa]m*\[Kappa]p^2*(9/2-27*\[Nu]+42*\[Nu]^2-12*\[Nu]^3)+\[Kappa]m*\[Kappa]p*(-71+534*\[Nu]-(3364*\[Nu]^2)/3+(1456*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m^2*(-71/2+196*\[Nu]-216*\[Nu]^2)+\[Kappa]p^3*(3/2-6*\[Nu]+6*\[Nu]^2)+\[Kappa]p^2*(-71/2+196*\[Nu]-(790*\[Nu]^2)/3+(80*\[Nu]^3)/3)+\[Kappa]p*(1201/18-(4310*\[Nu])/9+(24736*\[Nu]^2)/27-(7360*\[Nu]^3)/27+\[Kappa]m^2*(9/2-18*\[Nu]+12*\[Nu]^2))))*\[Chi]m^5)*\[Chi]p+(\[Delta]*\[Kappa]m*(-225/32+(2085/32-(615*Pi^2)/256)*\[Nu]-5*\[Nu]^2)+\[Kappa]p*(-225/32+(2535/32-(615*Pi^2)/256)*\[Nu]+(-315/2+(615*Pi^2)/128)*\[Nu]^2-10*\[Nu]^3)+(\[Lambda]p*(-120+510*\[Nu]-330*\[Nu]^2)+\[Mu]p*(105/8-(105*\[Nu])/2+(105*\[Nu]^2)/4)+\[Kappa]m^2*(-321/8+(687*\[Nu])/4-(383*\[Nu]^2)/4-30*\[Nu]^3)+\[Kappa]p^2*(-321/8+(687*\[Nu])/4-(439*\[Nu]^2)/4-15*\[Nu]^3)+\[Kappa]p*(1007/4-(4721*\[Nu])/4+(2969*\[Nu]^2)/3+(710*\[Nu]^3)/3-(56*\[Nu]^4)/3)+\[Delta]*(\[Mu]m*(105/8-(105*\[Nu])/4)+\[Kappa]m*\[Kappa]p*(-321/4+183*\[Nu])+\[Lambda]m*(-120+270*\[Nu]-30*\[Nu]^2)+\[Kappa]m*(1007/4-(2707*\[Nu])/4+(85*\[Nu]^2)/3+128*\[Nu]^3)))*\[Chi]m^2+(\[Kappa]p^3*(15/4-(45*\[Nu])/2+33*\[Nu]^2-6*\[Nu]^3)+\[Kappa]m^2*(-355/4+625*\[Nu]-(3689*\[Nu]^2)/3+(1796*\[Nu]^3)/3)+\[Kappa]p^2*(-355/4+625*\[Nu]-1206*\[Nu]^2+436*\[Nu]^3-(20*\[Nu]^4)/3)+\[Kappa]p*(6005/36-(25085*\[Nu])/18+(31534*\[Nu]^2)/9-(7372*\[Nu]^3)/3+(2320*\[Nu]^4)/9+\[Kappa]m^2*(45/4-(135*\[Nu])/2+102*\[Nu]^2-24*\[Nu]^3))+\[Delta]*(\[Kappa]m^3*(15/4-15*\[Nu]+12*\[Nu]^2)+\[Kappa]m*\[Kappa]p^2*(45/4-45*\[Nu]+33*\[Nu]^2)+\[Kappa]m*(6005/36-1060*\[Nu]+(46970*\[Nu]^2)/27-(18200*\[Nu]^3)/27)+\[Kappa]m*\[Kappa]p*(-355/2+895*\[Nu]-(3002*\[Nu]^2)/3+(340*\[Nu]^3)/3)))*\[Chi]m^4)*\[Chi]p^2+((\[Lambda]m*(-80+(655*\[Nu])/2-205*\[Nu]^2)+\[Mu]m*(35/4-35*\[Nu]+(35*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(-107/2+229*\[Nu]-137*\[Nu]^2-30*\[Nu]^3)+\[Kappa]m*(1007/6-(4787*\[Nu])/6+(4003*\[Nu]^2)/6+72*\[Nu]^3-(112*\[Nu]^4)/3)+\[Delta]*(\[Mu]p*(35/4-(35*\[Nu])/2)+\[Kappa]m^2*(-107/4+61*\[Nu])+\[Kappa]p^2*(-107/4+61*\[Nu])+\[Lambda]p*(-80+(335*\[Nu])/2-30*\[Nu]^2)+\[Kappa]p*(1007/6-(2773*\[Nu])/6+(157*\[Nu]^2)/2+68*\[Nu]^3)))*\[Chi]m+(\[Kappa]m*\[Kappa]p^2*(15-90*\[Nu]+132*\[Nu]^2-24*\[Nu]^3)+\[Kappa]m^3*(5-30*\[Nu]+48*\[Nu]^2-16*\[Nu]^3)+\[Kappa]m*\[Kappa]p*(-710/3+(4660*\[Nu])/3-(8368*\[Nu]^2)/3+(3536*\[Nu]^3)/3-(80*\[Nu]^4)/3)+\[Kappa]m*(6005/27-(45230*\[Nu])/27+(103040*\[Nu]^2)/27-(76600*\[Nu]^3)/27+(15200*\[Nu]^4)/27)+\[Delta]*(\[Kappa]p^3*(5-20*\[Nu]+12*\[Nu]^2)+\[Kappa]p^2*(-355/3+540*\[Nu]-504*\[Nu]^2+(200*\[Nu]^3)/3)+\[Kappa]m^2*(-355/3+540*\[Nu]-(1796*\[Nu]^2)/3+120*\[Nu]^3)+\[Kappa]p*(6005/27-(33220*\[Nu])/27+(46208*\[Nu]^2)/27-(6040*\[Nu]^3)/9+(640*\[Nu]^4)/27+\[Kappa]m^2*(15-60*\[Nu]+48*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p^3+(\[Lambda]p*(-20+(315*\[Nu])/4-(95*\[Nu]^2)/2)+\[Kappa]m^2*(-107/16+(229*\[Nu])/8-(165*\[Nu]^2)/8)+\[Mu]p*(35/16-(35*\[Nu])/4+(35*\[Nu]^2)/8)+\[Kappa]p^2*(-107/16+(229*\[Nu])/8-(109*\[Nu]^2)/8-(15*\[Nu]^3)/2)+\[Kappa]p*(1007/24-(4853*\[Nu])/24+(425*\[Nu]^2)/3+(80*\[Nu]^3)/3-(56*\[Nu]^4)/3)+\[Delta]*(\[Mu]m*(35/16-(35*\[Nu])/8)+\[Kappa]m*\[Kappa]p*(-107/8+(61*\[Nu])/2)+\[Lambda]m*(-20+(155*\[Nu])/4-10*\[Nu]^2)+\[Kappa]m*(1007/24-(2839*\[Nu])/24+(134*\[Nu]^2)/3+(8*\[Nu]^3)/3))+(\[Kappa]p^3*(15/4-(45*\[Nu])/2+33*\[Nu]^2-6*\[Nu]^3)+\[Kappa]m^2*(-355/4+540*\[Nu]-898*\[Nu]^2+360*\[Nu]^3-(80*\[Nu]^4)/3)+\[Kappa]p^2*(-355/4+540*\[Nu]-(2623*\[Nu]^2)/3+(1204*\[Nu]^3)/3-(40*\[Nu]^4)/3)+\[Kappa]p*(6005/36-(6715*\[Nu])/6+(60112*\[Nu]^2)/27-(4880*\[Nu]^3)/3+(3400*\[Nu]^4)/9-(80*\[Nu]^5)/27+\[Kappa]m^2*(45/4-(135*\[Nu])/2+102*\[Nu]^2-24*\[Nu]^3))+\[Delta]*(\[Kappa]m^3*(15/4-15*\[Nu]+12*\[Nu]^2)+\[Kappa]m*\[Kappa]p^2*(45/4-45*\[Nu]+33*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-355/2+725*\[Nu]-(2032*\[Nu]^2)/3+(440*\[Nu]^3)/3)+\[Kappa]m*(6005/36-(7070*\[Nu])/9+(9100*\[Nu]^2)/9-(3800*\[Nu]^3)/9+(440*\[Nu]^4)/9)))*\[Chi]m^2)*\[Chi]p^4+(\[Kappa]m^3*(3/2-9*\[Nu]+12*\[Nu]^2)+\[Kappa]m*\[Kappa]p^2*(9/2-27*\[Nu]+42*\[Nu]^2-12*\[Nu]^3)+\[Kappa]m*\[Kappa]p*(-71+398*\[Nu]-(1772*\[Nu]^2)/3+(800*\[Nu]^3)/3-(80*\[Nu]^4)/3)+\[Kappa]m*(1201/18-(3535*\[Nu])/9+(18200*\[Nu]^2)/27-(3800*\[Nu]^3)/9+(880*\[Nu]^4)/9-(160*\[Nu]^5)/27)+\[Delta]*(\[Kappa]p^3*(3/2-6*\[Nu]+6*\[Nu]^2)+\[Kappa]m^2*(-71/2+128*\[Nu]-(260*\[Nu]^2)/3+(40*\[Nu]^3)/3)+\[Kappa]p^2*(-71/2+128*\[Nu]-134*\[Nu]^2+40*\[Nu]^3)+\[Kappa]p*(1201/18-(778*\[Nu])/3+(1000*\[Nu]^2)/3-(1480*\[Nu]^3)/9+(80*\[Nu]^4)/3+\[Kappa]m^2*(9/2-18*\[Nu]+12*\[Nu]^2))))*\[Chi]m*\[Chi]p^5+(\[Kappa]p^3*(1/4-(3*\[Nu])/2+3*\[Nu]^2-2*\[Nu]^3)+\[Kappa]m^2*(-71/12+(91*\[Nu])/3-(85*\[Nu]^2)/3+(20*\[Nu]^3)/3)+\[Kappa]p^2*(-71/12+(91*\[Nu])/3-52*\[Nu]^2+(100*\[Nu]^3)/3-(20*\[Nu]^4)/3)+\[Kappa]p*(1201/108-(3041*\[Nu])/54+(2710*\[Nu]^2)/27-(2060*\[Nu]^3)/27+(680*\[Nu]^4)/27-(80*\[Nu]^5)/27+\[Kappa]m^2*(3/4-(9*\[Nu])/2+6*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(1/4-\[Nu])+\[Kappa]m*\[Kappa]p^2*(3/4-3*\[Nu]+3*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-71/6+37*\[Nu]-30*\[Nu]^2+(20*\[Nu]^3)/3)+\[Kappa]m*(1201/108-(920*\[Nu])/27+(290*\[Nu]^2)/9-(320*\[Nu]^3)/27+(40*\[Nu]^4)/27)))*\[Chi]p^6)/\[Iota]^2);


(* ::Text:: *)
(*The following expression corresponds to Eqs. (4.4b) and (4.5) of the paper [see also Eq. (5.11b) of arXiv:2511.10735]*)


j$full$x\[Iota] = j$pp$log$x\[Iota] + j$pp$loc$x\[Iota] +j$pp$hered$x\[Iota] + j$S1$x\[Iota] + j$S2$x\[Iota] + j$S3$x\[Iota] + j$S4$x\[Iota] + j$S5$x\[Iota]+ j$S6$x\[Iota]+ j$SID$x\[Iota];


(* ::Section:: *)
(*Redshift*)


(* ::Subsection::Closed:: *)
(*In terms of energy and angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6a) of arXiv:2511.10735*)


z1$pp$loc$\[CurlyEpsilon]j = 1+\[CurlyEpsilon]*(-3/4+(3*\[Delta])/4+\[Nu]/2)+\[CurlyEpsilon]^2*(15/8+(-3+3*\[Delta])/Sqrt[j]+\[Delta]*(-15/8+(3*\[Nu])/16)-(3*\[Nu])/16+\[Nu]^2/4)+\[CurlyEpsilon]^3*(-65/16-(3*\[Nu]^2)/32+\[Nu]^3/8+(-35/2+\[Delta]*(35/2-(25*\[Nu])/4)+(25*\[Nu])/4-5*\[Nu]^2)/j^(3/2)+\[Delta]*(65/16+(3*\[Nu]^2)/32)+(105/8-(33*\[Nu])/8+3*\[Nu]^2+\[Delta]*(-105/8+(33*\[Nu])/8))/Sqrt[j])+\[CurlyEpsilon]^4*(291/32+(65*\[Nu])/64+(15*\[Nu]^2)/128-(3*\[Nu]^3)/64+\[Nu]^4/16+\[Delta]*(-291/32-(65*\[Nu])/64-(15*\[Nu]^2)/128+(3*\[Nu]^3)/64)+(45/2-9*\[Nu]+\[Delta]*(-45/2+9*\[Nu]))/j+(1785/16+(-13543/96+(287*Pi^2)/256)*\[Nu]+(9391/96-(41*Pi^2)/64)*\[Nu]^2-(125*\[Nu]^3)/8+\[Delta]*(-1785/16+(13543/96-(287*Pi^2)/256)*\[Nu]-(505*\[Nu]^2)/32))/j^(3/2)+(-5625/128+(1125*\[Nu])/64-(1749*\[Nu]^2)/128+(33*\[Nu]^3)/8+\[Delta]*(5625/128-(1125*\[Nu])/64+(549*\[Nu]^2)/128))/Sqrt[j]+(-693/4+(875/4-(861*Pi^2)/256)*\[Nu]+(-271/2+(123*Pi^2)/64)*\[Nu]^2+(21*\[Nu]^3)/2+\[Delta]*(693/4+(-875/4+(861*Pi^2)/256)*\[Nu]+(21*\[Nu]^2)/2))/j^(5/2))+\[CurlyEpsilon]^5*(-1293/64-(291*\[Nu])/64-(65*\[Nu]^2)/256+(15*\[Nu]^3)/256-(3*\[Nu]^4)/128+\[Nu]^5/32+\[Delta]*(1293/64+(291*\[Nu])/64+(65*\[Nu]^2)/256-(15*\[Nu]^3)/256+(3*\[Nu]^4)/128)+(1155/4+(-2539/8+(123*Pi^2)/64)*\[Nu]+(315*\[Nu]^2)/4-15*\[Nu]^3+\[Delta]*(-1155/4+(2539/8-(123*Pi^2)/64)*\[Nu]-(165*\[Nu]^2)/4))/j^2+(-1215/8+(405*\[Nu])/4-45*\[Nu]^2+9*\[Nu]^3+\[Delta]*(1215/8-(405*\[Nu])/4+(45*\[Nu]^2)/2))/j+(-107625/256+(376279/512-(160827*Pi^2)/16384)*\[Nu]+(-10703/18+(78127*Pi^2)/12288)*\[Nu]^2+(379681/1536-(943*Pi^2)/512)*\[Nu]^3-(3415*\[Nu]^4)/128+\[Delta]*(107625/256+(-376279/512+(160827*Pi^2)/16384)*\[Nu]+(108451/384-(4633*Pi^2)/2048)*\[Nu]^2-(12515*\[Nu]^3)/512))/j^(3/2)+(-32175/16+(248057/64-(1275315*Pi^2)/16384)*\[Nu]+(-779989/288+(671105*Pi^2)/12288)*\[Nu]^2+(77185/96-(1025*Pi^2)/64)*\[Nu]^3-(135*\[Nu]^4)/8+\[Delta]*(32175/16+(-248057/64+(1275315*Pi^2)/16384)*\[Nu]+(94625/96-(5125*Pi^2)/256)*\[Nu]^2-(495*\[Nu]^3)/32))/j^(7/2)+(133485/1024-(52215*\[Nu])/1024+(39315*\[Nu]^2)/1024-(14697*\[Nu]^3)/1024+(525*\[Nu]^4)/128+\[Delta]*(-133485/1024+(52215*\[Nu])/1024-(17835*\[Nu]^2)/1024+(3897*\[Nu]^3)/1024))/Sqrt[j]+(46431/32+(-1018419/320+(514611*Pi^2)/8192)*\[Nu]+(311969/120-(3095*Pi^2)/64)*\[Nu]^2+(-30379/32+(7995*Pi^2)/512)*\[Nu]^3+(651*\[Nu]^4)/16+\[Delta]*(-46431/32+(1018419/320-(514611*Pi^2)/8192)*\[Nu]+(-18285/16+(40221*Pi^2)/2048)*\[Nu]^2+(1197*\[Nu]^3)/32))/j^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6b) of arXiv:2511.10735*)


z1$pp$log$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*(-617/60+(617*\[Delta])/60+(255-255*\[Delta]-(340*\[Nu])/3)/j^(3/2)+(1907/10-(1907*\[Delta])/10-(478*\[Nu])/5)/j+(17*\[Nu])/3+(-673/5+(673*\[Delta])/5+(2692*\[Nu])/45)/Sqrt[j]+(-3533/12+(3533*\[Delta])/12+(1291*\[Nu])/9)/j^2+(111/10-(111*\[Delta])/10+(255/2-(255*\[Delta])/2-(170*\[Nu])/3)/j^2-(74*\[Nu])/15+(-549/5+(549*\[Delta])/5+(244*\[Nu])/5)/j)*(2*EulerGamma-2*Log[(1+Sqrt[j])/(8*j)]+Log[\[CurlyEpsilon]]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6c) of arXiv:2511.10735*)


z1$pp$hered$\[CurlyEpsilon]j = (\[CurlyEpsilon]^5*\[Nu]/j^(3/2))*((-333/10+(333*\[Delta])/10+(1647/5-(1647*\[Delta])/5-(732*\[Nu])/5)/j+(74*\[Nu])/5+(-765/2+(765*\[Delta])/2+170*\[Nu])/j^2)*Log[j]+((432/5-(432*\[Delta])/5-(192*\[Nu])/5)/j+(-432/5+(432*\[Delta])/5+(192*\[Nu])/5)/j^2)*\[Lambda]0[Sqrt[1-j]]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (B1) of the paper*)


z1$S1$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(5/2)*((-3+\[Delta]*(3-(5*\[Nu])/2)+(21*\[Nu])/2)*\[Chi]m+(3-(11*\[Nu])/2+2*\[Nu]^2+\[Delta]*(-3+(3*\[Nu])/2))*\[Chi]p))/j+\[CurlyEpsilon]^(7/2)*(((-105/2+(819*\[Nu])/4-(117*\[Nu]^2)/4+\[Delta]*(105/2-(147*\[Nu])/4+(33*\[Nu]^2)/4))*\[Chi]m+(105/2-(357*\[Nu])/4+(177*\[Nu]^2)/4-3*\[Nu]^3+\[Delta]*(-105/2+(189*\[Nu])/4-(9*\[Nu]^2)/4))*\[Chi]p)/j^2+((165/8-(1329*\[Nu])/16+(381*\[Nu]^2)/16+\[Delta]*(-165/8+(321*\[Nu])/16-(109*\[Nu]^2)/16))*\[Chi]m+(-165/8+(699*\[Nu])/16-(439*\[Nu]^2)/16+(17*\[Nu]^3)/4+\[Delta]*(165/8-(387*\[Nu])/16+(51*\[Nu]^2)/16))*\[Chi]p)/j)+\[CurlyEpsilon]^(9/2)*(((117/2-(975*\[Nu])/4+(159*\[Nu]^2)/2+\[Delta]*(-117/2+(159*\[Nu])/4-(15*\[Nu]^2)/2))*\[Chi]m+(-117/2+(393*\[Nu])/4-(75*\[Nu]^2)/2+6*\[Nu]^3+\[Delta]*(117/2-(273*\[Nu])/4+(21*\[Nu]^2)/2))*\[Chi]p)/j^(3/2)+((7455/16-(67359*\[Nu])/32+(19857*\[Nu]^2)/16-(2997*\[Nu]^3)/32+\[Delta]*(-7455/16+(16959*\[Nu])/32-(4635*\[Nu]^2)/16+(897*\[Nu]^3)/32))*\[Chi]m+(-7455/16+(33549*\[Nu])/32-(3243*\[Nu]^2)/4+(7533*\[Nu]^3)/32-(75*\[Nu]^4)/8+\[Delta]*(7455/16-(24309*\[Nu])/32+(879*\[Nu]^2)/4-(225*\[Nu]^3)/32))*\[Chi]p)/j^2+((-3465/4+(30075*\[Nu])/8-(26985*\[Nu]^2)/16+(855*\[Nu]^3)/16+\[Delta]*(3465/4-(6315*\[Nu])/8+(5925*\[Nu]^2)/16-(255*\[Nu]^3)/16))*\[Chi]m+(3465/4-(13245*\[Nu])/8+(17325*\[Nu]^2)/16-(3825*\[Nu]^3)/16+(15*\[Nu]^4)/4+\[Delta]*(-3465/4+(9285*\[Nu])/8-(3705*\[Nu]^2)/16+(45*\[Nu]^3)/16))*\[Chi]p)/j^3+((-9825/128+(85923*\[Nu])/256-(10887*\[Nu]^2)/64+(8343*\[Nu]^3)/256+\[Delta]*(9825/128-(19443*\[Nu])/256+(2655*\[Nu]^2)/64-(2535*\[Nu]^3)/256))*\[Chi]m+(9825/128-(42453*\[Nu])/256+(7881*\[Nu]^2)/64-(12321*\[Nu]^3)/256+(363*\[Nu]^4)/64+\[Delta]*(-9825/128+(30333*\[Nu])/256-(1365*\[Nu]^2)/32+(1089*\[Nu]^3)/256))*\[Chi]p)/j);


(* ::Text:: *)
(*The following expression corresponds to Eq. (B2) of the paper*)


z1$S2$\[CurlyEpsilon]j = (\[CurlyEpsilon]^3*((-1+\[Delta]*(1-(13*\[Nu])/4)+(19*\[Nu])/4-4*\[Nu]^2)*\[Chi]m^2+(2-(15*\[Nu])/2+\[Delta]*(-2+(5*\[Nu])/2))*\[Chi]m*\[Chi]p+(-1+\[Delta]*(1-\[Nu]/4)+(7*\[Nu])/4)*\[Chi]p^2))/j^(3/2)+\[CurlyEpsilon]^4*(((147/8-(2921*\[Nu])/32+(2567*\[Nu]^2)/32-(25*\[Nu]^3)/2+\[Delta]*(-147/8+(2239*\[Nu])/32-(313*\[Nu]^2)/32))*\[Chi]m^2+(-147/4+(2725*\[Nu])/16-(1707*\[Nu]^2)/16+\[Delta]*(147/4-(1055*\[Nu])/16+(505*\[Nu]^2)/16))*\[Chi]m*\[Chi]p+(147/8-(1541*\[Nu])/32+(1259*\[Nu]^2)/32-8*\[Nu]^3+\[Delta]*(-147/8+(859*\[Nu])/32-(205*\[Nu]^2)/32))*\[Chi]p^2)/j^(3/2)+((-63+(1221*\[Nu])/4-(1809*\[Nu]^2)/8+12*\[Nu]^3+\[Delta]*(63-(921*\[Nu])/4+(75*\[Nu]^2)/8))*\[Chi]m^2+(126-555*\[Nu]+(1107*\[Nu]^2)/4+\[Delta]*(-126+201*\[Nu]-(321*\[Nu]^2)/4))*\[Chi]m*\[Chi]p+(-63+(591*\[Nu])/4-(873*\[Nu]^2)/8+24*\[Nu]^3+\[Delta]*(63-(291*\[Nu])/4+(147*\[Nu]^2)/8))*\[Chi]p^2)/j^(5/2))+\[CurlyEpsilon]^5*(((-7425/4+(4085265*\[Nu])/448-(818655*\[Nu]^2)/112+(59205*\[Nu]^3)/32-(45*\[Nu]^4)/2+\[Delta]*(7425/4-(3313455*\[Nu])/448+(388905*\[Nu]^2)/224-(555*\[Nu]^3)/32))*\[Chi]m^2+(7425/2-(4006455*\[Nu])/224+(779235*\[Nu]^2)/56-(22365*\[Nu]^3)/16+\[Delta]*(-7425/2+(1451865*\[Nu])/224-(397755*\[Nu]^2)/112+(6735*\[Nu]^3)/16))*\[Chi]m*\[Chi]p+(-7425/4+(2144865*\[Nu])/448-(486015*\[Nu]^2)/112+(44985*\[Nu]^3)/32-90*\[Nu]^4+\[Delta]*(7425/4-(1373055*\[Nu])/448+(278025*\[Nu]^2)/224-(2175*\[Nu]^3)/32))*\[Chi]p^2)/j^(7/2)+((-10899/128+(223905*\[Nu])/512-(114525*\[Nu]^2)/256+(103737*\[Nu]^3)/512-(683*\[Nu]^4)/32+\[Delta]*(10899/128-(190287*\[Nu])/512+(44863*\[Nu]^2)/256-(8423*\[Nu]^3)/512))*\[Chi]m^2+(10899/64-(230325*\[Nu])/256+(122497*\[Nu]^2)/128-(61821*\[Nu]^3)/256+\[Delta]*(-10899/64+(89559*\[Nu])/256-(33975*\[Nu]^2)/128+(19071*\[Nu]^3)/256))*\[Chi]m*\[Chi]p+(-10899/128+(129597*\[Nu])/512-(73545*\[Nu]^2)/256+(72597*\[Nu]^3)/512-20*\[Nu]^4+\[Delta]*(10899/128-(95979*\[Nu])/512+(29251*\[Nu]^2)/256-(7907*\[Nu]^3)/512))*\[Chi]p^2)/j^(3/2)+((153/2-(2901*\[Nu])/8+(961*\[Nu]^2)/4-52*\[Nu]^3+\[Delta]*(-153/2+(2427*\[Nu])/8-(279*\[Nu]^2)/4))*\[Chi]m^2+(-153+(2913*\[Nu])/4-(1077*\[Nu]^2)/2+45*\[Nu]^3+\[Delta]*(153-(939*\[Nu])/4+(199*\[Nu]^2)/2-13*\[Nu]^3))*\[Chi]m*\[Chi]p+(153/2-(1425*\[Nu])/8+(541*\[Nu]^2)/4-43*\[Nu]^3+4*\[Nu]^4+\[Delta]*(-153/2+(951*\[Nu])/8-(171*\[Nu]^2)/4+3*\[Nu]^3))*\[Chi]p^2)/j^2+((7161/8-(256491*\[Nu])/56+(1985835*\[Nu]^2)/448-(97797*\[Nu]^3)/64+(93*\[Nu]^4)/2+\[Delta]*(-7161/8+(418473*\[Nu])/112-(623745*\[Nu]^2)/448+(2295*\[Nu]^3)/64))*\[Chi]m^2+(-7161/4+(1019667*\[Nu])/112-(1940115*\[Nu]^2)/224+(45927*\[Nu]^3)/32+\[Delta]*(7161/4-(406653*\[Nu])/112+(540453*\[Nu]^2)/224-(13917*\[Nu]^3)/32))*\[Chi]m*\[Chi]p+(7161/8-(294687*\[Nu])/112+(1232271*\[Nu]^2)/448-(69453*\[Nu]^3)/64+111*\[Nu]^4+\[Delta]*(-7161/8+(100089*\[Nu])/56-(399381*\[Nu]^2)/448+(5391*\[Nu]^3)/64))*\[Chi]p^2)/j^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (B3) of the paper*)


z1$S3$\[CurlyEpsilon]j = \[CurlyEpsilon]^(9/2)*(((-35+260*\[Nu]-(965*\[Nu]^2)/2+\[Delta]*(35-(335*\[Nu])/2+135*\[Nu]^2))*\[Chi]m^3+(105-555*\[Nu]+(2355*\[Nu]^2)/4-120*\[Nu]^3+\[Delta]*(-105+(825*\[Nu])/2-(375*\[Nu]^2)/4))*\[Chi]m^2*\[Chi]p+(-105+465*\[Nu]-225*\[Nu]^2+\[Delta]*(105-(375*\[Nu])/2+(135*\[Nu]^2)/2))*\[Chi]m*\[Chi]p^2+(35-80*\[Nu]+(175*\[Nu]^2)/4+\[Delta]*(-35+(65*\[Nu])/2-(15*\[Nu]^2)/4))*\[Chi]p^3)/j^3+((21/2-(315*\[Nu])/4+(297*\[Nu]^2)/2+\[Delta]*(-21/2+(201*\[Nu])/4-42*\[Nu]^2))*\[Chi]m^3+(-63/2+(675*\[Nu])/4-189*\[Nu]^2+48*\[Nu]^3+\[Delta]*(63/2-(513*\[Nu])/4+(75*\[Nu]^2)/2))*\[Chi]m^2*\[Chi]p+(63/2-(585*\[Nu])/4+(177*\[Nu]^2)/2+\[Delta]*(-63/2+(243*\[Nu])/4-27*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(-21/2+(105*\[Nu])/4-18*\[Nu]^2+\[Delta]*(21/2-(51*\[Nu])/4+(3*\[Nu]^2)/2))*\[Chi]p^3)/j^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (B4) of the paper*)


z1$S4$\[CurlyEpsilon]j = \[CurlyEpsilon]^5*(((3-(831*\[Nu])/32+(2181*\[Nu]^2)/32-48*\[Nu]^3+\[Delta]*(-3+(705*\[Nu])/32-(1329*\[Nu]^2)/32))*\[Chi]m^4+(-12+(729*\[Nu])/8-(1389*\[Nu]^2)/8+\[Delta]*(12-(471*\[Nu])/8+(405*\[Nu]^2)/8))*\[Chi]m^3*\[Chi]p+(18-(1485*\[Nu])/16+(1371*\[Nu]^2)/16+\[Delta]*(-18+(1107*\[Nu])/16-(39*\[Nu]^2)/16))*\[Chi]m^2*\[Chi]p^2+(-12+(393*\[Nu])/8-(57*\[Nu]^2)/8+\[Delta]*(12-(135*\[Nu])/8+(9*\[Nu]^2)/8))*\[Chi]m*\[Chi]p^3+(3-(159*\[Nu])/32+(45*\[Nu]^2)/32+\[Delta]*(-3+(33*\[Nu])/32-(9*\[Nu]^2)/32))*\[Chi]p^4)/j^(5/2)+((-15/2+(2085*\[Nu])/32-(5475*\[Nu]^2)/32+120*\[Nu]^3+\[Delta]*(15/2-(1755*\[Nu])/32+(3255*\[Nu]^2)/32))*\[Chi]m^4+(30-(1815*\[Nu])/8+(3435*\[Nu]^2)/8+\[Delta]*(-30+(1185*\[Nu])/8-(1035*\[Nu]^2)/8))*\[Chi]m^3*\[Chi]p+(-45+(3735*\[Nu])/16-(3525*\[Nu]^2)/16+\[Delta]*(45-(2745*\[Nu])/16+(105*\[Nu]^2)/16))*\[Chi]m^2*\[Chi]p^2+(30-(975*\[Nu])/8+(135*\[Nu]^2)/8+\[Delta]*(-30+(345*\[Nu])/8-(15*\[Nu]^2)/8))*\[Chi]m*\[Chi]p^3+(-15/2+(405*\[Nu])/32-(75*\[Nu]^2)/32+\[Delta]*(15/2-(75*\[Nu])/32+(15*\[Nu]^2)/32))*\[Chi]p^4)/j^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$SID$\[CurlyEpsilon]j = (\[CurlyEpsilon]^3*((\[Kappa]m*(1-(15*\[Nu])/4)+\[Kappa]p*(-1+(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1-(7*\[Nu])/4)+\[Kappa]m*(-1+(5*\[Nu])/4)))*\[Chi]m^2+(\[Kappa]p*(2-(15*\[Nu])/2)+\[Kappa]m*(-2+(13*\[Nu])/2-4*\[Nu]^2)+\[Delta]*(\[Kappa]m*(2-(7*\[Nu])/2)+\[Kappa]p*(-2+(5*\[Nu])/2)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(1-(15*\[Nu])/4)+\[Kappa]p*(-1+(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1-(7*\[Nu])/4)+\[Kappa]m*(-1+(5*\[Nu])/4)))*\[Chi]p^2))/j^(3/2)+\[CurlyEpsilon]^4*(((\[Kappa]m*(27-(891*\[Nu])/8+(225*\[Nu]^2)/8)+\[Kappa]p*(-27+(675*\[Nu])/8-(417*\[Nu]^2)/8+6*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-27+(243*\[Nu])/8-(63*\[Nu]^2)/8)+\[Kappa]p*(27-(459*\[Nu])/8+(39*\[Nu]^2)/8)))*\[Chi]m^2+(\[Kappa]p*(54-(891*\[Nu])/4+(225*\[Nu]^2)/4)+\[Kappa]m*(-54+(675*\[Nu])/4-(417*\[Nu]^2)/4+12*\[Nu]^3)+\[Delta]*(\[Kappa]p*(-54+(243*\[Nu])/4-(63*\[Nu]^2)/4)+\[Kappa]m*(54-(459*\[Nu])/4+(39*\[Nu]^2)/4)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(27-(891*\[Nu])/8+(225*\[Nu]^2)/8)+\[Kappa]p*(-27+(675*\[Nu])/8-(417*\[Nu]^2)/8+6*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-27+(243*\[Nu])/8-(63*\[Nu]^2)/8)+\[Kappa]p*(27-(459*\[Nu])/8+(39*\[Nu]^2)/8)))*\[Chi]p^2)/j^(5/2)+((\[Kappa]m*(-99/8+(1657*\[Nu])/32-(531*\[Nu]^2)/32)+\[Kappa]p*(99/8-(1291*\[Nu])/32+(937*\[Nu]^2)/32-(25*\[Nu]^3)/4)+\[Delta]*(\[Kappa]p*(-99/8+(865*\[Nu])/32-(163*\[Nu]^2)/32)+\[Kappa]m*(99/8-(499*\[Nu])/32+(161*\[Nu]^2)/32)))*\[Chi]m^2+(\[Kappa]p*(-99/4+(1657*\[Nu])/16-(531*\[Nu]^2)/16)+\[Kappa]m*(99/4-(1291*\[Nu])/16+(937*\[Nu]^2)/16-(25*\[Nu]^3)/2)+\[Delta]*(\[Kappa]m*(-99/4+(865*\[Nu])/16-(163*\[Nu]^2)/16)+\[Kappa]p*(99/4-(499*\[Nu])/16+(161*\[Nu]^2)/16)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(-99/8+(1657*\[Nu])/32-(531*\[Nu]^2)/32)+\[Kappa]p*(99/8-(1291*\[Nu])/32+(937*\[Nu]^2)/32-(25*\[Nu]^3)/4)+\[Delta]*(\[Kappa]p*(-99/8+(865*\[Nu])/32-(163*\[Nu]^2)/32)+\[Kappa]m*(99/8-(499*\[Nu])/32+(161*\[Nu]^2)/32)))*\[Chi]p^2)/j^(3/2))+\[CurlyEpsilon]^(9/2)*(((\[Kappa]p*(-105/4+(345*\[Nu])/2-(555*\[Nu]^2)/2)+\[Lambda]p*(-35/4+(85*\[Nu])/2-(65*\[Nu]^2)/2)+\[Lambda]m*(35/4-35*\[Nu]+25*\[Nu]^2)+\[Kappa]m*(105/4-(315*\[Nu])/2+(285*\[Nu]^2)/2)+\[Delta]*(\[Lambda]m*(-35/4+25*\[Nu])+\[Kappa]m*(-105/4+120*\[Nu])+\[Lambda]p*(35/4-(35*\[Nu])/2+(15*\[Nu]^2)/2)+\[Kappa]p*(105/4-105*\[Nu]+75*\[Nu]^2)))*\[Chi]m^3+(\[Kappa]m*(-315/4+450*\[Nu]-(2265*\[Nu]^2)/4)+\[Lambda]m*(-105/4+(255*\[Nu])/2-(195*\[Nu]^2)/2)+\[Lambda]p*(105/4-105*\[Nu]+75*\[Nu]^2)+\[Kappa]p*(315/4-405*\[Nu]+(1635*\[Nu]^2)/4-60*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-105/4+75*\[Nu])+\[Kappa]p*(-315/4+(585*\[Nu])/2-(195*\[Nu]^2)/4)+\[Lambda]m*(105/4-(105*\[Nu])/2+(45*\[Nu]^2)/2)+\[Kappa]m*(315/4-(495*\[Nu])/2+(645*\[Nu]^2)/4)))*\[Chi]m^2*\[Chi]p+(\[Kappa]p*(-315/4+(765*\[Nu])/2-300*\[Nu]^2)+\[Lambda]p*(-105/4+(255*\[Nu])/2-(195*\[Nu]^2)/2)+\[Lambda]m*(105/4-105*\[Nu]+75*\[Nu]^2)+\[Kappa]m*(315/4-(675*\[Nu])/2+390*\[Nu]^2-120*\[Nu]^3)+\[Delta]*(\[Lambda]m*(-105/4+75*\[Nu])+\[Kappa]m*(-315/4+225*\[Nu]-(195*\[Nu]^2)/2)+\[Lambda]p*(105/4-(105*\[Nu])/2+(45*\[Nu]^2)/2)+\[Kappa]p*(315/4-180*\[Nu]+(195*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]m*(-35/4+(85*\[Nu])/2-(65*\[Nu]^2)/2)+\[Kappa]m*(-105/4+105*\[Nu]-(45*\[Nu]^2)/4)+\[Lambda]p*(35/4-35*\[Nu]+25*\[Nu]^2)+\[Kappa]p*(105/4-90*\[Nu]+(495*\[Nu]^2)/4-60*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-35/4+25*\[Nu])+\[Kappa]p*(-105/4+(105*\[Nu])/2-(195*\[Nu]^2)/4)+\[Lambda]m*(35/4-(35*\[Nu])/2+(15*\[Nu]^2)/2)+\[Kappa]m*(105/4-(75*\[Nu])/2+(45*\[Nu]^2)/4)))*\[Chi]p^3)/j^3+((\[Kappa]m*(-21/4+(165*\[Nu])/4-(81*\[Nu]^2)/2)+\[Lambda]m*(-21/4+21*\[Nu]-15*\[Nu]^2)+\[Lambda]p*(21/4-(51*\[Nu])/2+(39*\[Nu]^2)/2)+\[Kappa]p*(21/4-(177*\[Nu])/4+93*\[Nu]^2)+\[Delta]*(\[Kappa]m*(21/4-(135*\[Nu])/4)+\[Lambda]m*(21/4-15*\[Nu])+\[Kappa]p*(-21/4+(123*\[Nu])/4-(51*\[Nu]^2)/2)+\[Lambda]p*(-21/4+(21*\[Nu])/2-(9*\[Nu]^2)/2)))*\[Chi]m^3+(\[Lambda]p*(-63/4+63*\[Nu]-45*\[Nu]^2)+\[Lambda]m*(63/4-(153*\[Nu])/2+(117*\[Nu]^2)/2)+\[Kappa]m*(63/4-(423*\[Nu])/4+(345*\[Nu]^2)/2)+\[Kappa]p*(-63/4+(387*\[Nu])/4-114*\[Nu]^2+24*\[Nu]^3)+\[Delta]*(\[Lambda]p*(63/4-45*\[Nu])+\[Kappa]m*(-63/4+(261*\[Nu])/4-51*\[Nu]^2)+\[Lambda]m*(-63/4+(63*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p*(63/4-(297*\[Nu])/4+(39*\[Nu]^2)/2)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-63/4+63*\[Nu]-45*\[Nu]^2)+\[Lambda]p*(63/4-(153*\[Nu])/2+(117*\[Nu]^2)/2)+\[Kappa]p*(63/4-(315*\[Nu])/4+66*\[Nu]^2)+\[Kappa]m*(-63/4+(279*\[Nu])/4-(213*\[Nu]^2)/2+48*\[Nu]^3)+\[Delta]*(\[Lambda]m*(63/4-45*\[Nu])+\[Kappa]p*(-63/4+(153*\[Nu])/4-(51*\[Nu]^2)/2)+\[Lambda]p*(-63/4+(63*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]m*(63/4-(189*\[Nu])/4+39*\[Nu]^2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-21/4+21*\[Nu]-15*\[Nu]^2)+\[Kappa]m*(21/4-(69*\[Nu])/4-(27*\[Nu]^2)/2)+\[Lambda]m*(21/4-(51*\[Nu])/2+(39*\[Nu]^2)/2)+\[Kappa]p*(-21/4+(57*\[Nu])/4-33*\[Nu]^2+24*\[Nu]^3)+\[Delta]*(\[Lambda]p*(21/4-15*\[Nu])+\[Kappa]m*(-21/4+(15*\[Nu])/4)+\[Lambda]m*(-21/4+(21*\[Nu])/2-(9*\[Nu]^2)/2)+\[Kappa]p*(21/4-(27*\[Nu])/4+(39*\[Nu]^2)/2)))*\[Chi]p^3)/j^2)+\[CurlyEpsilon]^5*(((\[Kappa]m*(-57/2+(981*\[Nu])/8-(165*\[Nu]^2)/4)+\[Kappa]p*(57/2-(615*\[Nu])/8+(135*\[Nu]^2)/4-6*\[Nu]^3)+\[Delta]*(\[Kappa]p*(-57/2+(525*\[Nu])/8-(57*\[Nu]^2)/4)+\[Kappa]m*(57/2-(159*\[Nu])/8+(15*\[Nu]^2)/4)))*\[Chi]m^2+(\[Kappa]p*(-57+(981*\[Nu])/4-(165*\[Nu]^2)/2)+\[Kappa]m*(57-(615*\[Nu])/4+(135*\[Nu]^2)/2-12*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-57+(525*\[Nu])/4-(57*\[Nu]^2)/2)+\[Kappa]p*(57-(159*\[Nu])/4+(15*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(-57/2+(981*\[Nu])/8-(165*\[Nu]^2)/4)+\[Kappa]p*(57/2-(615*\[Nu])/8+(135*\[Nu]^2)/4-6*\[Nu]^3)+\[Delta]*(\[Kappa]p*(-57/2+(525*\[Nu])/8-(57*\[Nu]^2)/4)+\[Kappa]m*(57/2-(159*\[Nu])/8+(15*\[Nu]^2)/4)))*\[Chi]p^2)/j^2+((\[Kappa]m*(7203/128-(132501*\[Nu])/512+(41581*\[Nu]^2)/256-(15405*\[Nu]^3)/512)+\[Kappa]p*(-7203/128+(95631*\[Nu])/512-(41215*\[Nu]^2)/256+(36167*\[Nu]^3)/512-(683*\[Nu]^4)/64)+\[Delta]*(\[Kappa]p*(7203/128-(74877*\[Nu])/512+(16525*\[Nu]^2)/256-(4325*\[Nu]^3)/512)+\[Kappa]m*(-7203/128+(38007*\[Nu])/512-(11011*\[Nu]^2)/256+(4783*\[Nu]^3)/512)))*\[Chi]m^2+(\[Kappa]p*(7203/64-(132501*\[Nu])/256+(41581*\[Nu]^2)/128-(15405*\[Nu]^3)/256)+\[Kappa]m*(-7203/64+(95631*\[Nu])/256-(41215*\[Nu]^2)/128+(36167*\[Nu]^3)/256-(683*\[Nu]^4)/32)+\[Delta]*(\[Kappa]m*(7203/64-(74877*\[Nu])/256+(16525*\[Nu]^2)/128-(4325*\[Nu]^3)/256)+\[Kappa]p*(-7203/64+(38007*\[Nu])/256-(11011*\[Nu]^2)/128+(4783*\[Nu]^3)/256)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(7203/128-(132501*\[Nu])/512+(41581*\[Nu]^2)/256-(15405*\[Nu]^3)/512)+\[Kappa]p*(-7203/128+(95631*\[Nu])/512-(41215*\[Nu]^2)/256+(36167*\[Nu]^3)/512-(683*\[Nu]^4)/64)+\[Delta]*(\[Kappa]p*(7203/128-(74877*\[Nu])/512+(16525*\[Nu]^2)/256-(4325*\[Nu]^3)/512)+\[Kappa]m*(-7203/128+(38007*\[Nu])/512-(11011*\[Nu]^2)/256+(4783*\[Nu]^3)/512)))*\[Chi]p^2)/j^(3/2)+((\[Kappa]m*(29895/56-(38445*\[Nu])/16+(284595*\[Nu]^2)/224-(2745*\[Nu]^3)/32)+\[Kappa]p*(-29895/56+(388755*\[Nu])/224-(8835*\[Nu]^2)/7+(79665*\[Nu]^3)/224-(45*\[Nu]^4)/4)+\[Delta]*(\[Kappa]p*(29895/56-(149535*\[Nu])/112+(79965*\[Nu]^2)/224-(285*\[Nu]^3)/32)+\[Kappa]m*(-29895/56+(149595*\[Nu])/224-(17085*\[Nu]^2)/56+(795*\[Nu]^3)/32)))*\[Chi]m^2+(\[Mu]m*(15/4-(705*\[Nu])/32+(915*\[Nu]^2)/32)+\[Lambda]m*((-105*\[Nu])/8+(105*\[Nu]^2)/2)+\[Kappa]m*(15/2-(225*\[Nu])/4+105*\[Nu]^2)+\[Kappa]m^2*(-15/4+(315*\[Nu])/16+(15*\[Nu]^2)/16-(45*\[Nu]^3)/2)+\[Mu]p*(-15/4+(615*\[Nu])/32-(765*\[Nu]^2)/32+(15*\[Nu]^3)/2)+\[Lambda]p*((105*\[Nu])/8-(165*\[Nu]^2)/4+30*\[Nu]^3)+\[Kappa]p^2*(-15/4+(315*\[Nu])/16-(825*\[Nu]^2)/16+(75*\[Nu]^3)/2)+\[Kappa]p*(-15/2+(105*\[Nu])/2-(585*\[Nu]^2)/4+105*\[Nu]^3+\[Kappa]m*(15/2-(345*\[Nu])/8+(435*\[Nu]^2)/8))+\[Delta]*(\[Kappa]m*(-15/2+(75*\[Nu])/2-(135*\[Nu]^2)/4)+\[Kappa]m^2*(15/4-(225*\[Nu])/16-(315*\[Nu]^2)/16)+\[Lambda]m*((105*\[Nu])/8-15*\[Nu]^2)+\[Mu]m*(-15/4+(375*\[Nu])/32-(255*\[Nu]^2)/32)+\[Mu]p*(15/4-(465*\[Nu])/32+(225*\[Nu]^2)/32)+\[Lambda]p*((-105*\[Nu])/8+(105*\[Nu]^2)/4)+\[Kappa]p^2*(15/4-(225*\[Nu])/16+(525*\[Nu]^2)/16)+\[Kappa]p*(15/2-(165*\[Nu])/4+90*\[Nu]^2+\[Kappa]m*(-15/2+(195*\[Nu])/8-(135*\[Nu]^2)/8))))*\[Chi]m^4+((\[Kappa]p*(29895/28-(38445*\[Nu])/8+(284595*\[Nu]^2)/112-(2745*\[Nu]^3)/16)+\[Kappa]m*(-29895/28+(388755*\[Nu])/112-(17670*\[Nu]^2)/7+(79665*\[Nu]^3)/112-(45*\[Nu]^4)/2)+\[Delta]*(\[Kappa]m*(29895/28-(149535*\[Nu])/56+(79965*\[Nu]^2)/112-(285*\[Nu]^3)/16)+\[Kappa]p*(-29895/28+(149595*\[Nu])/112-(17085*\[Nu]^2)/28+(795*\[Nu]^3)/16)))*\[Chi]m+(\[Lambda]p*((-105*\[Nu])/4+105*\[Nu]^2)+\[Kappa]m^2*(15-(345*\[Nu])/4+(435*\[Nu]^2)/4)+\[Kappa]p^2*(15-(345*\[Nu])/4+(435*\[Nu]^2)/4)+\[Mu]p*(15-(705*\[Nu])/8+(915*\[Nu]^2)/8)+\[Mu]m*(-15+(615*\[Nu])/8-(765*\[Nu]^2)/8+30*\[Nu]^3)+\[Lambda]m*((105*\[Nu])/4-(165*\[Nu]^2)/2+60*\[Nu]^3)+\[Kappa]m*(-30+(735*\[Nu])/4-(1155*\[Nu]^2)/4+120*\[Nu]^3)+\[Kappa]p*(30-(795*\[Nu])/4+(1275*\[Nu]^2)/4+\[Kappa]m*(-30+(315*\[Nu])/2-(405*\[Nu]^2)/2+60*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-15+(195*\[Nu])/4-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-15+(195*\[Nu])/4-(135*\[Nu]^2)/4)+\[Mu]p*(-15+(375*\[Nu])/8-(255*\[Nu]^2)/8)+\[Lambda]p*((105*\[Nu])/4-30*\[Nu]^2)+\[Mu]m*(15-(465*\[Nu])/8+(225*\[Nu]^2)/8)+\[Lambda]m*((-105*\[Nu])/4+(105*\[Nu]^2)/2)+\[Kappa]m*(30-(555*\[Nu])/4+(405*\[Nu]^2)/4)+\[Kappa]p*(-30+(495*\[Nu])/4-(405*\[Nu]^2)/4+\[Kappa]m*(30-(225*\[Nu])/2+(105*\[Nu]^2)/2))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(29895/56-(38445*\[Nu])/16+(284595*\[Nu]^2)/224-(2745*\[Nu]^3)/32)+\[Kappa]p*(-29895/56+(388755*\[Nu])/224-(8835*\[Nu]^2)/7+(79665*\[Nu]^3)/224-(45*\[Nu]^4)/4)+\[Delta]*(\[Kappa]p*(29895/56-(149535*\[Nu])/112+(79965*\[Nu]^2)/224-(285*\[Nu]^3)/32)+\[Kappa]m*(-29895/56+(149595*\[Nu])/224-(17085*\[Nu]^2)/56+(795*\[Nu]^3)/32))+(\[Mu]m*(45/2-(2115*\[Nu])/16+(2745*\[Nu]^2)/16)+\[Kappa]m*(45-(1035*\[Nu])/4+(1305*\[Nu]^2)/4)+\[Kappa]p^2*(-45/2+(945*\[Nu])/8-(795*\[Nu]^2)/8-15*\[Nu]^3)+\[Mu]p*(-45/2+(1845*\[Nu])/16-(2295*\[Nu]^2)/16+45*\[Nu]^3)+\[Kappa]m^2*(-45/2+(945*\[Nu])/8-(1635*\[Nu]^2)/8+105*\[Nu]^3)+\[Kappa]p*(-45+(945*\[Nu])/4-(795*\[Nu]^2)/4-30*\[Nu]^3+\[Kappa]m*(45-(1035*\[Nu])/4+(1305*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m*(-45+(585*\[Nu])/4-(405*\[Nu]^2)/4)+\[Mu]m*(-45/2+(1125*\[Nu])/16-(765*\[Nu]^2)/16)+\[Kappa]p^2*(45/2-(675*\[Nu])/8-(105*\[Nu]^2)/8)+\[Mu]p*(45/2-(1395*\[Nu])/16+(675*\[Nu]^2)/16)+\[Kappa]m^2*(45/2-(675*\[Nu])/8+(735*\[Nu]^2)/8)+\[Kappa]p*(45-(675*\[Nu])/4-(105*\[Nu]^2)/4+\[Kappa]m*(-45+(585*\[Nu])/4-(405*\[Nu]^2)/4))))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-30+(525*\[Nu])/4-(465*\[Nu]^2)/4)+\[Lambda]p*((105*\[Nu])/4-105*\[Nu]^2)+\[Kappa]m^2*(15-(345*\[Nu])/4+(435*\[Nu]^2)/4)+\[Kappa]p^2*(15-(345*\[Nu])/4+(435*\[Nu]^2)/4)+\[Mu]p*(15-(705*\[Nu])/8+(915*\[Nu]^2)/8)+\[Lambda]m*((-105*\[Nu])/4+(165*\[Nu]^2)/2-60*\[Nu]^3)+\[Mu]m*(-15+(615*\[Nu])/8-(765*\[Nu]^2)/8+30*\[Nu]^3)+\[Kappa]p*(30-(585*\[Nu])/4+(465*\[Nu]^2)/4+\[Kappa]m*(-30+(315*\[Nu])/2-(405*\[Nu]^2)/2+60*\[Nu]^3))+\[Delta]*(\[Lambda]m*((105*\[Nu])/4-(105*\[Nu]^2)/2)+\[Kappa]m^2*(-15+(195*\[Nu])/4-(135*\[Nu]^2)/4)+\[Kappa]p^2*(-15+(195*\[Nu])/4-(135*\[Nu]^2)/4)+\[Mu]p*(-15+(375*\[Nu])/8-(255*\[Nu]^2)/8)+\[Kappa]m*(30-(345*\[Nu])/4+(15*\[Nu]^2)/4)+\[Mu]m*(15-(465*\[Nu])/8+(225*\[Nu]^2)/8)+\[Lambda]p*((-105*\[Nu])/4+30*\[Nu]^2)+\[Kappa]p*(-30+(285*\[Nu])/4-(135*\[Nu]^2)/4+\[Kappa]m*(30-(225*\[Nu])/2+(105*\[Nu]^2)/2))))*\[Chi]m*\[Chi]p^3+(\[Lambda]m*((105*\[Nu])/8-(105*\[Nu]^2)/2)+\[Kappa]m*(15/2-30*\[Nu]+(15*\[Nu]^2)/4)+\[Mu]m*(15/4-(705*\[Nu])/32+(915*\[Nu]^2)/32)+\[Lambda]p*((-105*\[Nu])/8+(165*\[Nu]^2)/4-30*\[Nu]^3)+\[Kappa]m^2*(-15/4+(315*\[Nu])/16+(15*\[Nu]^2)/16-(45*\[Nu]^3)/2)+\[Mu]p*(-15/4+(615*\[Nu])/32-(765*\[Nu]^2)/32+(15*\[Nu]^3)/2)+\[Kappa]p^2*(-15/4+(315*\[Nu])/16-(825*\[Nu]^2)/16+(75*\[Nu]^3)/2)+\[Kappa]p*(-15/2+(105*\[Nu])/4-60*\[Nu]^2+45*\[Nu]^3+\[Kappa]m*(15/2-(345*\[Nu])/8+(435*\[Nu]^2)/8))+\[Delta]*(\[Kappa]m*(-15/2+(45*\[Nu])/4)+\[Lambda]p*((105*\[Nu])/8-(105*\[Nu]^2)/4)+\[Kappa]m^2*(15/4-(225*\[Nu])/16-(315*\[Nu]^2)/16)+\[Mu]m*(-15/4+(375*\[Nu])/32-(255*\[Nu]^2)/32)+\[Mu]p*(15/4-(465*\[Nu])/32+(225*\[Nu]^2)/32)+\[Lambda]m*((-105*\[Nu])/8+15*\[Nu]^2)+\[Kappa]p^2*(15/4-(225*\[Nu])/16+(525*\[Nu]^2)/16)+\[Kappa]p*(15/2-15*\[Nu]+(165*\[Nu]^2)/4+\[Kappa]m*(-15/2+(195*\[Nu])/8-(135*\[Nu]^2)/8))))*\[Chi]p^4)/j^(7/2)+((\[Kappa]m*(-19365/56+(102885*\[Nu])/64-(234051*\[Nu]^2)/224+(7749*\[Nu]^3)/64)+\[Kappa]p*(19365/56-(532215*\[Nu])/448+(226017*\[Nu]^2)/224-(159963*\[Nu]^3)/448+(93*\[Nu]^4)/4)+\[Delta]*(\[Kappa]m*(19365/56-(222375*\[Nu])/448+(15123*\[Nu]^2)/56-(2283*\[Nu]^3)/64)+\[Kappa]p*(-19365/56+(410355*\[Nu])/448-(38343*\[Nu]^2)/112+(1179*\[Nu]^3)/64)))*\[Chi]m^2+(\[Lambda]m*((63*\[Nu])/8-(63*\[Nu]^2)/2)+\[Kappa]m*(-3/2+(45*\[Nu])/4-21*\[Nu]^2)+\[Mu]m*(-9/4+(423*\[Nu])/32-(549*\[Nu]^2)/32)+\[Lambda]p*((-63*\[Nu])/8+(99*\[Nu]^2)/4-18*\[Nu]^3)+\[Kappa]p^2*(3/4-(63*\[Nu])/16+(291*\[Nu]^2)/16-(33*\[Nu]^3)/2)+\[Mu]p*(9/4-(369*\[Nu])/32+(459*\[Nu]^2)/32-(9*\[Nu]^3)/2)+\[Kappa]m^2*(3/4-(63*\[Nu])/16-(129*\[Nu]^2)/16+(27*\[Nu]^3)/2)+\[Kappa]p*(3/2-(21*\[Nu])/2+45*\[Nu]^2-39*\[Nu]^3+\[Kappa]m*(-3/2+(69*\[Nu])/8-(87*\[Nu]^2)/8))+\[Delta]*(\[Lambda]p*((63*\[Nu])/8-(63*\[Nu]^2)/4)+\[Kappa]p^2*(-3/4+(45*\[Nu])/16-(231*\[Nu]^2)/16)+\[Mu]p*(-9/4+(279*\[Nu])/32-(135*\[Nu]^2)/32)+\[Mu]m*(9/4-(225*\[Nu])/32+(153*\[Nu]^2)/32)+\[Kappa]m*(3/2-(15*\[Nu])/2+(27*\[Nu]^2)/4)+\[Lambda]m*((-63*\[Nu])/8+9*\[Nu]^2)+\[Kappa]m^2*(-3/4+(45*\[Nu])/16+(189*\[Nu]^2)/16)+\[Kappa]p*(-3/2+(33*\[Nu])/4-(135*\[Nu]^2)/4+\[Kappa]m*(3/2-(39*\[Nu])/8+(27*\[Nu]^2)/8))))*\[Chi]m^4+((\[Kappa]p*(-19365/28+(102885*\[Nu])/32-(234051*\[Nu]^2)/112+(7749*\[Nu]^3)/32)+\[Kappa]m*(19365/28-(532215*\[Nu])/224+(226017*\[Nu]^2)/112-(159963*\[Nu]^3)/224+(93*\[Nu]^4)/2)+\[Delta]*(\[Kappa]p*(19365/28-(222375*\[Nu])/224+(15123*\[Nu]^2)/28-(2283*\[Nu]^3)/32)+\[Kappa]m*(-19365/28+(410355*\[Nu])/224-(38343*\[Nu]^2)/56+(1179*\[Nu]^3)/32)))*\[Chi]m+(\[Mu]p*(-9+(423*\[Nu])/8-(549*\[Nu]^2)/8)+\[Lambda]p*((63*\[Nu])/4-63*\[Nu]^2)+\[Kappa]m^2*(-3+(69*\[Nu])/4-(87*\[Nu]^2)/4)+\[Kappa]p^2*(-3+(69*\[Nu])/4-(87*\[Nu]^2)/4)+\[Lambda]m*((-63*\[Nu])/4+(99*\[Nu]^2)/2-36*\[Nu]^3)+\[Kappa]m*(6-(147*\[Nu])/4+(231*\[Nu]^2)/4-24*\[Nu]^3)+\[Mu]m*(9-(369*\[Nu])/8+(459*\[Nu]^2)/8-18*\[Nu]^3)+\[Kappa]p*(-6+(159*\[Nu])/4-(255*\[Nu]^2)/4+\[Kappa]m*(6-(63*\[Nu])/2+(81*\[Nu]^2)/2-12*\[Nu]^3))+\[Delta]*(\[Lambda]m*((63*\[Nu])/4-(63*\[Nu]^2)/2)+\[Kappa]m*(-6+(111*\[Nu])/4-(81*\[Nu]^2)/4)+\[Mu]m*(-9+(279*\[Nu])/8-(135*\[Nu]^2)/8)+\[Kappa]m^2*(3-(39*\[Nu])/4+(27*\[Nu]^2)/4)+\[Kappa]p^2*(3-(39*\[Nu])/4+(27*\[Nu]^2)/4)+\[Lambda]p*((-63*\[Nu])/4+18*\[Nu]^2)+\[Mu]p*(9-(225*\[Nu])/8+(153*\[Nu]^2)/8)+\[Kappa]p*(6-(99*\[Nu])/4+(81*\[Nu]^2)/4+\[Kappa]m*(-6+(45*\[Nu])/2-(21*\[Nu]^2)/2))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(-19365/56+(102885*\[Nu])/64-(234051*\[Nu]^2)/224+(7749*\[Nu]^3)/64)+\[Kappa]p*(19365/56-(532215*\[Nu])/448+(226017*\[Nu]^2)/224-(159963*\[Nu]^3)/448+(93*\[Nu]^4)/4)+\[Delta]*(\[Kappa]m*(19365/56-(222375*\[Nu])/448+(15123*\[Nu]^2)/56-(2283*\[Nu]^3)/64)+\[Kappa]p*(-19365/56+(410355*\[Nu])/448-(38343*\[Nu]^2)/112+(1179*\[Nu]^3)/64))+(\[Mu]m*(-27/2+(1269*\[Nu])/16-(1647*\[Nu]^2)/16)+\[Kappa]m*(-9+(207*\[Nu])/4-(261*\[Nu]^2)/4)+\[Kappa]m^2*(9/2-(189*\[Nu])/8+(453*\[Nu]^2)/8-39*\[Nu]^3)+\[Mu]p*(27/2-(1107*\[Nu])/16+(1377*\[Nu]^2)/16-27*\[Nu]^3)+\[Kappa]p^2*(9/2-(189*\[Nu])/8+(33*\[Nu]^2)/8+21*\[Nu]^3)+\[Kappa]p*(9-(189*\[Nu])/4+(33*\[Nu]^2)/4+42*\[Nu]^3+\[Kappa]m*(-9+(207*\[Nu])/4-(261*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m^2*(-9/2+(135*\[Nu])/8-(273*\[Nu]^2)/8)+\[Mu]p*(-27/2+(837*\[Nu])/16-(405*\[Nu]^2)/16)+\[Kappa]p^2*(-9/2+(135*\[Nu])/8+(147*\[Nu]^2)/8)+\[Kappa]m*(9-(117*\[Nu])/4+(81*\[Nu]^2)/4)+\[Mu]m*(27/2-(675*\[Nu])/16+(459*\[Nu]^2)/16)+\[Kappa]p*(-9+(135*\[Nu])/4+(147*\[Nu]^2)/4+\[Kappa]m*(9-(117*\[Nu])/4+(81*\[Nu]^2)/4))))*\[Chi]m^2)*\[Chi]p^2+(\[Mu]p*(-9+(423*\[Nu])/8-(549*\[Nu]^2)/8)+\[Kappa]m^2*(-3+(69*\[Nu])/4-(87*\[Nu]^2)/4)+\[Kappa]p^2*(-3+(69*\[Nu])/4-(87*\[Nu]^2)/4)+\[Kappa]m*(6-(105*\[Nu])/4+(93*\[Nu]^2)/4)+\[Lambda]p*((-63*\[Nu])/4+63*\[Nu]^2)+\[Mu]m*(9-(369*\[Nu])/8+(459*\[Nu]^2)/8-18*\[Nu]^3)+\[Lambda]m*((63*\[Nu])/4-(99*\[Nu]^2)/2+36*\[Nu]^3)+\[Kappa]p*(-6+(117*\[Nu])/4-(93*\[Nu]^2)/4+\[Kappa]m*(6-(63*\[Nu])/2+(81*\[Nu]^2)/2-12*\[Nu]^3))+\[Delta]*(\[Lambda]p*((63*\[Nu])/4-18*\[Nu]^2)+\[Mu]m*(-9+(279*\[Nu])/8-(135*\[Nu]^2)/8)+\[Kappa]m*(-6+(69*\[Nu])/4-(3*\[Nu]^2)/4)+\[Kappa]m^2*(3-(39*\[Nu])/4+(27*\[Nu]^2)/4)+\[Kappa]p^2*(3-(39*\[Nu])/4+(27*\[Nu]^2)/4)+\[Mu]p*(9-(225*\[Nu])/8+(153*\[Nu]^2)/8)+\[Lambda]m*((-63*\[Nu])/4+(63*\[Nu]^2)/2)+\[Kappa]p*(6-(57*\[Nu])/4+(27*\[Nu]^2)/4+\[Kappa]m*(-6+(45*\[Nu])/2-(21*\[Nu]^2)/2))))*\[Chi]m*\[Chi]p^3+(\[Mu]m*(-9/4+(423*\[Nu])/32-(549*\[Nu]^2)/32)+\[Kappa]m*(-3/2+6*\[Nu]-(3*\[Nu]^2)/4)+\[Lambda]m*((-63*\[Nu])/8+(63*\[Nu]^2)/2)+\[Kappa]p^2*(3/4-(63*\[Nu])/16+(291*\[Nu]^2)/16-(33*\[Nu]^3)/2)+\[Mu]p*(9/4-(369*\[Nu])/32+(459*\[Nu]^2)/32-(9*\[Nu]^3)/2)+\[Kappa]m^2*(3/4-(63*\[Nu])/16-(129*\[Nu]^2)/16+(27*\[Nu]^3)/2)+\[Lambda]p*((63*\[Nu])/8-(99*\[Nu]^2)/4+18*\[Nu]^3)+\[Kappa]p*(3/2-(21*\[Nu])/4+(111*\[Nu]^2)/4-27*\[Nu]^3+\[Kappa]m*(-3/2+(69*\[Nu])/8-(87*\[Nu]^2)/8))+\[Delta]*(\[Kappa]m*(3/2-(9*\[Nu])/4)+\[Kappa]p^2*(-3/4+(45*\[Nu])/16-(231*\[Nu]^2)/16)+\[Lambda]m*((63*\[Nu])/8-9*\[Nu]^2)+\[Mu]p*(-9/4+(279*\[Nu])/32-(135*\[Nu]^2)/32)+\[Mu]m*(9/4-(225*\[Nu])/32+(153*\[Nu]^2)/32)+\[Kappa]m^2*(-3/4+(45*\[Nu])/16+(189*\[Nu]^2)/16)+\[Lambda]p*((-63*\[Nu])/8+(63*\[Nu]^2)/4)+\[Kappa]p*(-3/2+3*\[Nu]-24*\[Nu]^2+\[Kappa]m*(3/2-(39*\[Nu])/8+(27*\[Nu]^2)/8))))*\[Chi]p^4)/j^(5/2));


(* ::Text:: *)
(*The following expression corresponds to Eqs. (5.14) and (5.15) of the paper [see also Eq. (6.5) of arXiv:2511.10735]*)


z1$full$\[CurlyEpsilon]j = z1$pp$loc$\[CurlyEpsilon]j + z1$pp$log$\[CurlyEpsilon]j + z1$pp$hered$\[CurlyEpsilon]j + z1$S1$\[CurlyEpsilon]j + z1$S2$\[CurlyEpsilon]j + z1$S3$\[CurlyEpsilon]j + z1$S4$\[CurlyEpsilon]j + z1$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*In terms of frequencies*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9a) of arXiv:2511.10735*)


z1$pp$loc$x\[Iota] = 1+x*(-3/4+(3*\[Delta])/4+\[Nu]/2)+x^2*(15/16+(-3+3*\[Delta])/Sqrt[\[Iota]]+(3/2-(3*\[Delta])/2-\[Nu])/\[Iota]+\[Delta]*(-15/16+\[Nu]/8)+\[Nu]/2+(5*\[Nu]^2)/24)+x^3*(5/32+(9*\[Nu]^2)/32+\[Nu]^3/16+(-15/4+(15*\[Delta])/4+(5*\[Nu])/2)/\[Iota]^2+(37/8+\[Delta]*(-37/8-(5*\[Nu])/2)+(5*\[Nu])/2-5*\[Nu]^2)/\[Iota]^(3/2)+(-15/4+\[Delta]*(15/4-\[Nu]/2)-2*\[Nu]-(5*\[Nu]^2)/6)/\[Iota]+\[Delta]*(-5/32+(5*\[Nu])/16+\[Nu]^2/32)+(15/8+\[Nu]+2*\[Nu]^2+\[Delta]*(-15/8+(3*\[Nu])/2))/Sqrt[\[Iota]])+x^4*(-37/256+(10-10*\[Delta]-(20*\[Nu])/3)/\[Iota]^3-(5*\[Nu])/6+(5*\[Nu]^2)/64+(49*\[Nu]^3)/864+(91*\[Nu]^4)/10368+\[Delta]*(37/256+(45*\[Nu])/128+(5*\[Nu]^2)/128+(7*\[Nu]^3)/1728)+(105/8+7*\[Nu]+(35*\[Nu]^2)/12+\[Delta]*(-105/8+(7*\[Nu])/4))/\[Iota]^2+(-1797/128+(355/16-(123*Pi^2)/128)*\[Nu]+(-1321/32+(123*Pi^2)/64)*\[Nu]^2-(33*\[Nu]^3)/4+\[Delta]*(1797/128+(-355/16+(123*Pi^2)/128)*\[Nu]-(99*\[Nu]^2)/32))/\[Iota]^(5/2)+(-285/64+(-1129/48+(41*Pi^2)/128)*\[Nu]+(3781/144-(41*Pi^2)/96)*\[Nu]^2-(25*\[Nu]^3)/4+\[Delta]*(285/64+(211/12-(41*Pi^2)/128)*\[Nu]-(45*\[Nu]^2)/16))/\[Iota]^(3/2)+(-15/16-(27*\[Nu]^2)/16-(3*\[Nu]^3)/8+\[Delta]*(15/16-(15*\[Nu])/8-(3*\[Nu]^2)/16))/\[Iota]+(315/128+(35*\[Nu])/8+(77*\[Nu]^2)/96+(7*\[Nu]^3)/6+\[Delta]*(-315/128+(35*\[Nu])/16+(21*\[Nu]^2)/32))/Sqrt[\[Iota]])+x^5*(-133/512-(7*\[Nu])/6+(385*\[Nu]^2)/4608-(425*\[Nu]^3)/6912-(1045*\[Nu]^4)/41472-(187*\[Nu]^5)/62208+(-55/2+(55*\[Delta])/2+(55*\[Nu])/3)/\[Iota]^4+(-175/4+\[Delta]*(175/4-(35*\[Nu])/6)-(70*\[Nu])/3-(175*\[Nu]^2)/18)/\[Iota]^3+\[Delta]*(133/512-(35*\[Nu])/768-(35*\[Nu]^2)/512-(25*\[Nu]^3)/1728-(55*\[Nu]^4)/41472)+(135/32+(243*\[Nu]^2)/32+(27*\[Nu]^3)/16+\[Delta]*(-135/32+(135*\[Nu])/16+(27*\[Nu]^2)/32))/\[Iota]^2+(46653/1024+(-662129/2304+(162343*Pi^2)/24576)*\[Nu]+(1532149/2304-(199243*Pi^2)/12288)*\[Nu]^2+(-11167/48+(1025*Pi^2)/128)*\[Nu]^3-(765*\[Nu]^4)/32+\[Delta]*(-46653/1024+(662129/2304-(162343*Pi^2)/24576)*\[Nu]+(-23099/256+(3075*Pi^2)/1024)*\[Nu]^2-(255*\[Nu]^3)/32))/\[Iota]^(7/2)+(17169/1024+(50527/480+(15359*Pi^2)/4096)*\[Nu]+(-998489/11520-(22001*Pi^2)/3072)*\[Nu]^2+(-3065/64+(615*Pi^2)/128)*\[Nu]^3-(55*\[Nu]^4)/4+\[Delta]*(-17169/1024+(-318371/3840-(15359*Pi^2)/4096)*\[Nu]+(-6111/256+(1107*Pi^2)/512)*\[Nu]^2-(165*\[Nu]^3)/32))/\[Iota]^(5/2)+(-9765/1024+(-85201/2304-(10969*Pi^2)/24576)*\[Nu]+(-7591/6912+(18349*Pi^2)/36864)*\[Nu]^2+(15269/864-(205*Pi^2)/576)*\[Nu]^3-(455*\[Nu]^4)/96+\[Delta]*(9765/1024+(26611/2304+(10969*Pi^2)/24576)*\[Nu]+(6757/768-(205*Pi^2)/1024)*\[Nu]^2-(65*\[Nu]^3)/32))/\[Iota]^(3/2)+(187/32+(355*\[Nu])/24+(33*\[Nu]^2)/8-(427*\[Nu]^3)/108-(91*\[Nu]^4)/1296+\[Delta]*(-187/32+(75*\[Nu])/16-(41*\[Nu]^2)/16-(7*\[Nu]^3)/216))/\[Iota]+(1575/1024+(355*\[Nu])/128-(195*\[Nu]^2)/256+(55*\[Nu]^3)/64+(5*\[Nu]^4)/16+\[Delta]*(-1575/1024+(865*\[Nu])/256+(195*\[Nu]^2)/256+(5*\[Nu]^3)/32))/Sqrt[\[Iota]]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9b) of arXiv:2511.10735*)


z1$pp$log$x\[Iota] = (x^5*\[Nu]/((1+Sqrt[\[Iota]])*\[Iota]))*(-17/6+(17*\[Delta])/6+(1567/15-(1567*\[Delta])/15-(9314*\[Nu])/45)/\[Iota]^(3/2)+(161/9-(161*\[Delta])/9-(2986*\[Nu])/45)/\[Iota]+(233*\[Nu])/45+(-2947/90+(2947*\[Delta])/90+(551*\[Nu])/15)/Sqrt[\[Iota]]+(-271/18+(271*\[Delta])/18+(781*\[Nu])/9)/\[Iota]^2+(-1291/18+(1291*\[Delta])/18+(1801*\[Nu])/9)/\[Iota]^(5/2)+(37/15-(37*\[Delta])/15+(85/3-(85*\[Delta])/3-(170*\[Nu])/3)/\[Iota]^(5/2)+(85/3-(85*\[Delta])/3-(170*\[Nu])/3)/\[Iota]^2+(37/15-(37*\[Delta])/15-(74*\[Nu])/45)/Sqrt[\[Iota]]-(74*\[Nu])/45+(-122/5+(122*\[Delta])/5+(488*\[Nu])/15)/\[Iota]^(3/2)+(-122/5+(122*\[Delta])/5+(488*\[Nu])/15)/\[Iota])*(2*EulerGamma+Log[x]-2*Log[(1+Sqrt[\[Iota]])/(8*\[Iota])]));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9c) of arXiv:2511.10735*)


z1$pp$hered$x\[Iota] = (x^5*\[Nu]/\[Iota]^(3/2))*((-74*\[Nu])/15-(170*\[Nu])/(3*\[Iota]^2)+(244*\[Nu])/(5*\[Iota])+(-37/5+(37*\[Delta])/5+(366/5-(366*\[Delta])/5-(488*\[Nu])/5)/\[Iota]+(74*\[Nu])/15+(-85+85*\[Delta]+170*\[Nu])/\[Iota]^2)*Log[\[Iota]]+((96/5-(96*\[Delta])/5-(128*\[Nu])/5)/\[Iota]+(-96/5+(96*\[Delta])/5+(192*\[Nu])/5)/\[Iota]^2)*\[Lambda]0[Sqrt[1-\[Iota]]]+(32*Sqrt[1-\[Iota]]*\[Nu]*Derivative[1][\[Lambda]0][Sqrt[1-\[Iota]]])/(5*\[Iota]));


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S1$x\[Iota] = (x^(5/2)*((-1+\[Delta]*(1-(5*\[Nu])/2)+(5*\[Nu])/2)*\[Chi]m+(1+\[Delta]*(-1+\[Nu]/2)-(9*\[Nu])/2+2*\[Nu]^2)*\[Chi]p))/\[Iota]+x^(7/2)*(((7/4-(55*\[Nu])/8+(13*\[Nu]^2)/4+\[Delta]*(-7/4+(109*\[Nu])/24-(31*\[Nu]^2)/12))*\[Chi]m+(-7/4+(193*\[Nu])/24-(61*\[Nu]^2)/6+(5*\[Nu]^3)/3+\[Delta]*(7/4-(27*\[Nu])/8+\[Nu]^2/2))*\[Chi]p)/\[Iota]+((5/4-(23*\[Nu])/8+8*\[Nu]^2+\[Delta]*(-5/4+(23*\[Nu])/8-8*\[Nu]^2))*\[Chi]m+(-5/4+(43*\[Nu])/8-(13*\[Nu]^2)/4+7*\[Nu]^3+\[Delta]*(5/4-(3*\[Nu])/8+(7*\[Nu]^2)/4))*\[Chi]p)/\[Iota]^2)+x^(9/2)*(((45/16-(883*\[Nu])/96-(5*\[Nu]^2)/24+(35*\[Nu]^3)/16+\[Delta]*(-45/16+(163*\[Nu])/96+(43*\[Nu]^2)/72-(235*\[Nu]^3)/144))*\[Chi]m+(-45/16+(703*\[Nu])/96-(65*\[Nu]^2)/18-(677*\[Nu]^3)/144+(35*\[Nu]^4)/36+\[Delta]*(45/16-(343*\[Nu])/96-(37*\[Nu]^2)/24+(5*\[Nu]^3)/16))*\[Chi]p)/\[Iota]+((-35/16+(2389/96-(41*Pi^2)/64)*\[Nu]+(-3101/48+(533*Pi^2)/256)*\[Nu]^2+(51*\[Nu]^3)/4+\[Delta]*(35/16+(-703/32+(41*Pi^2)/64)*\[Nu]+(7529/144-(1271*Pi^2)/768)*\[Nu]^2-(67*\[Nu]^3)/6))*\[Chi]m+(35/16+(-843/32+(41*Pi^2)/64)*\[Nu]+(11777/144-(943*Pi^2)/384)*\[Nu]^2+(-3791/72+(205*Pi^2)/192)*\[Nu]^3+(28*\[Nu]^4)/3+\[Delta]*(-35/16+(1969/96-(41*Pi^2)/64)*\[Nu]+(-709/48+(41*Pi^2)/128)*\[Nu]^2+(21*\[Nu]^3)/8))*\[Chi]p)/\[Iota]^2+((-5/8+(-1883/24+(205*Pi^2)/64)*\[Nu]+(5219/24-(2665*Pi^2)/256)*\[Nu]^2+(135*\[Nu]^3)/4+\[Delta]*(5/8+(1883/24-(205*Pi^2)/64)*\[Nu]+(-5219/24+(2665*Pi^2)/256)*\[Nu]^2-(135*\[Nu]^3)/4))*\[Chi]m+(5/8+(1853/24-(205*Pi^2)/64)*\[Nu]+(-2867/8+(1845*Pi^2)/128)*\[Nu]^2+(452/3-(205*Pi^2)/32)*\[Nu]^3+30*\[Nu]^4+\[Delta]*(-5/8+(-1913/24+(205*Pi^2)/64)*\[Nu]+(949/24-(205*Pi^2)/128)*\[Nu]^2+(15*\[Nu]^3)/2))*\[Chi]p)/\[Iota]^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S2$x\[Iota] = (x^3*((5/12+\[Delta]*(-5/12+(5*\[Nu])/12)-(17*\[Nu])/4+(28*\[Nu]^2)/3)*\[Chi]m^2+(-5/6+(5*\[Nu])/2-(5*\[Nu]^2)/3+\[Delta]*(5/6-(41*\[Nu])/6+(13*\[Nu]^2)/3))*\[Chi]m*\[Chi]p+(5/12-(17*\[Nu])/4+(11*\[Nu]^2)/2-(4*\[Nu]^3)/3+\[Delta]*(-5/12+(5*\[Nu])/12-\[Nu]^2/6))*\[Chi]p^2))/\[Iota]^(3/2)+x^4*(((-85/96+(847*\[Nu])/96-(653*\[Nu]^2)/16+69*\[Nu]^3+\[Delta]*(85/96-(257*\[Nu])/96+(461*\[Nu]^2)/48))*\[Chi]m^2+(85/48-(427*\[Nu])/48+(311*\[Nu]^2)/12-(245*\[Nu]^3)/12+\[Delta]*(-85/48+(677*\[Nu])/48-34*\[Nu]^2+(131*\[Nu]^3)/4))*\[Chi]m*\[Chi]p+(-85/96+(847*\[Nu])/96-(149*\[Nu]^2)/12+(95*\[Nu]^3)/4-(23*\[Nu]^4)/2+\[Delta]*(85/96-(257*\[Nu])/96+(89*\[Nu]^2)/24-(23*\[Nu]^3)/12))*\[Chi]p^2)/\[Iota]^(5/2)+((35/96-(103*\[Nu])/288-(319*\[Nu]^2)/144+(31*\[Nu]^3)/3+\[Delta]*(-35/96+(47*\[Nu])/96+(25*\[Nu]^2)/16))*\[Chi]m^2+(-35/48+(39*\[Nu])/16+(31*\[Nu]^2)/6-(13*\[Nu]^3)/4+\[Delta]*(35/48+(107*\[Nu])/144-(325*\[Nu]^2)/36+(55*\[Nu]^3)/12))*\[Chi]m*\[Chi]p+(35/96-(103*\[Nu])/288-(125*\[Nu]^2)/18+(79*\[Nu]^3)/9-(4*\[Nu]^4)/3+\[Delta]*(-35/96+(47*\[Nu])/96+(31*\[Nu]^2)/24-\[Nu]^3/4))*\[Chi]p^2)/\[Iota]^(3/2))+x^5*(((613/512+(620811/3584-(4305*Pi^2)/512)*\[Nu]+(-162517/112+(74415*Pi^2)/1024)*\[Nu]^2+(369879/128-(615*Pi^2)/4)*\[Nu]^3+(3593*\[Nu]^4)/8+\[Delta]*(-613/512+(-622109/3584+(4305*Pi^2)/512)*\[Nu]+(181347/448-(21525*Pi^2)/1024)*\[Nu]^2+(9975*\[Nu]^3)/128))*\[Chi]m^2+(-613/256+(-613527/1792+(4305*Pi^2)/256)*\[Nu]+(1158385/896-(32595*Pi^2)/512)*\[Nu]^2+(-36305/64+(7995*Pi^2)/256)*\[Nu]^3-(4959*\[Nu]^4)/32+\[Delta]*(613/256+(629393/1792-(4305*Pi^2)/256)*\[Nu]+(-1862645/896+(51045*Pi^2)/512)*\[Nu]^2+(62827/64-(12915*Pi^2)/256)*\[Nu]^3+(6815*\[Nu]^4)/32))*\[Chi]m*\[Chi]p+(613/512+(620811/3584-(4305*Pi^2)/512)*\[Nu]+(-2416473/1792+(62115*Pi^2)/1024)*\[Nu]^2+(177855/128-(15375*Pi^2)/256)*\[Nu]^3+(-16031/64+(1845*Pi^2)/128)*\[Nu]^4-(319*\[Nu]^5)/4+\[Delta]*(-613/512+(-622109/3584+(4305*Pi^2)/512)*\[Nu]+(362669/1792-(9225*Pi^2)/1024)*\[Nu]^2+(-5269/128+(615*Pi^2)/256)*\[Nu]^3-(957*\[Nu]^4)/64))*\[Chi]p^2)/\[Iota]^(7/2)+((-1295/768+(-417295/16128+(1927*Pi^2)/1536)*\[Nu]+(3188495/12096-(92783*Pi^2)/9216)*\[Nu]^2+(-1038407/1728+(11357*Pi^2)/576)*\[Nu]^3+(3955*\[Nu]^4)/36+\[Delta]*(1295/768+(533165/16128-(1927*Pi^2)/1536)*\[Nu]+(-375353/4032+(9635*Pi^2)/3072)*\[Nu]^2+(1335*\[Nu]^3)/64))*\[Chi]m^2+(1295/384+(478775/8064-(1927*Pi^2)/768)*\[Nu]+(-134047/448+(4879*Pi^2)/512)*\[Nu]^2+(65143/288-(3731*Pi^2)/768)*\[Nu]^3-(655*\[Nu]^4)/16+\[Delta]*(-1295/384+(-471685/8064+(1927*Pi^2)/768)*\[Nu]+(4844125/12096-(61541*Pi^2)/4608)*\[Nu]^2+(-264979/864+(15785*Pi^2)/2304)*\[Nu]^3+(7375*\[Nu]^4)/144))*\[Chi]m*\[Chi]p+(-1295/768+(-417295/16128+(1927*Pi^2)/1536)*\[Nu]+(5955835/24192-(76547*Pi^2)/9216)*\[Nu]^2+(-581681/1728+(19229*Pi^2)/2304)*\[Nu]^3+(120169/864-(287*Pi^2)/144)*\[Nu]^4-(1265*\[Nu]^5)/72+\[Delta]*(1295/768+(533165/16128-(1927*Pi^2)/1536)*\[Nu]+(-425185/8064+(4223*Pi^2)/3072)*\[Nu]^2+(14783/576-(287*Pi^2)/768)*\[Nu]^3-(115*\[Nu]^4)/32))*\[Chi]p^2)/\[Iota]^(5/2)+((705/512-(22423*\[Nu])/4608+(3757*\[Nu]^2)/1728+(34153*\[Nu]^3)/3456+(533*\[Nu]^4)/72+\[Delta]*(-705/512+(5881*\[Nu])/4608+(185*\[Nu]^2)/72+(195*\[Nu]^3)/128))*\[Chi]m^2+(-705/256+(18571*\[Nu])/2304+(2797*\[Nu]^2)/384+(347*\[Nu]^3)/576-(91*\[Nu]^4)/32+\[Delta]*(705/256-(9733*\[Nu])/2304-(26177*\[Nu]^2)/3456-(1963*\[Nu]^3)/1728+(923*\[Nu]^4)/288))*\[Chi]m*\[Chi]p+(705/512-(22423*\[Nu])/4608-(27209*\[Nu]^2)/6912+(15853*\[Nu]^3)/3456+(7291*\[Nu]^4)/1728-(65*\[Nu]^5)/72+\[Delta]*(-705/512+(5881*\[Nu])/4608+(3319*\[Nu]^2)/2304+(919*\[Nu]^3)/1152-(13*\[Nu]^4)/64))*\[Chi]p^2)/\[Iota]^(3/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S3$x\[Iota] = (x^(7/2)*((-7/18+(49*\[Nu])/36+(7*\[Nu]^2)/9+\[Delta]*(7/18-(197*\[Nu])/36+(41*\[Nu]^2)/3))*\[Chi]m^3+(7/6-(75*\[Nu])/4+(775*\[Nu]^2)/12-40*\[Nu]^3+\[Delta]*(-7/6+(7*\[Nu])/4-(13*\[Nu]^2)/12))*\[Chi]m^2*\[Chi]p+(-7/6+(49*\[Nu])/12-(23*\[Nu]^2)/6+(5*\[Nu]^3)/3+\[Delta]*(7/6-(197*\[Nu])/12+(145*\[Nu]^2)/6-7*\[Nu]^3))*\[Chi]m*\[Chi]p^2+(7/18-(25*\[Nu])/4+(167*\[Nu]^2)/12-(73*\[Nu]^3)/9+(4*\[Nu]^4)/3+\[Delta]*(-7/18+(7*\[Nu])/12-(5*\[Nu]^2)/12+\[Nu]^3/9))*\[Chi]p^3))/\[Iota]^2+x^(9/2)*(((-5/72+(31*\[Nu])/144+(251*\[Nu]^2)/72-(49*\[Nu]^3)/9+\[Delta]*(5/72+(463*\[Nu])/432-(1417*\[Nu]^2)/216+(481*\[Nu]^3)/27))*\[Chi]m^3+(5/24+(403*\[Nu])/144-(4309*\[Nu]^2)/144+(3305*\[Nu]^3)/36-(464*\[Nu]^4)/9+\[Delta]*(-5/24+(11*\[Nu])/48+(313*\[Nu]^2)/48-(65*\[Nu]^3)/12))*\[Chi]m^2*\[Chi]p+(-5/24+(31*\[Nu])/48+(19*\[Nu]^2)/4-(46*\[Nu]^3)/3+(13*\[Nu]^4)/3+\[Delta]*(5/24+(463*\[Nu])/144-(517*\[Nu]^2)/18+(359*\[Nu]^3)/9-(79*\[Nu]^4)/9))*\[Chi]m*\[Chi]p^2+(5/72+(403*\[Nu])/432-(6259*\[Nu]^2)/432+(1045*\[Nu]^3)/36-(398*\[Nu]^4)/27+(44*\[Nu]^5)/27+\[Delta]*(-5/72+(11*\[Nu])/144+(85*\[Nu]^2)/48-(55*\[Nu]^3)/36+(2*\[Nu]^4)/9))*\[Chi]p^3)/\[Iota]^2+((73/54-(88*\[Nu])/9+(1223*\[Nu]^2)/48-(5345*\[Nu]^3)/108+\[Delta]*(-73/54+(1085*\[Nu])/54-(15043*\[Nu]^2)/144+(8459*\[Nu]^3)/54))*\[Chi]m^3+(-73/18+(1231*\[Nu])/18-(52223*\[Nu]^2)/144+(12629*\[Nu]^3)/18-(4208*\[Nu]^4)/9+\[Delta]*(73/18-(191*\[Nu])/9+(9529*\[Nu]^2)/144-(821*\[Nu]^3)/18))*\[Chi]m^2*\[Chi]p+(73/18-(88*\[Nu])/3+(14195*\[Nu]^2)/144-(419*\[Nu]^3)/4+(362*\[Nu]^4)/9+\[Delta]*(-73/18+(1085*\[Nu])/18-(23189*\[Nu]^2)/144+(1289*\[Nu]^3)/6-(802*\[Nu]^4)/9))*\[Chi]m*\[Chi]p^2+(-73/54+(1231*\[Nu])/54-(22795*\[Nu]^2)/432+(2248*\[Nu]^3)/27-(1996*\[Nu]^4)/27+(512*\[Nu]^5)/27+\[Delta]*(73/54-(191*\[Nu])/27+(581*\[Nu]^2)/48-(461*\[Nu]^3)/54+(64*\[Nu]^4)/27))*\[Chi]p^3)/\[Iota]^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S4$x\[Iota] = (x^4*((139/288-(511*\[Nu])/48+(697*\[Nu]^2)/12-(836*\[Nu]^3)/9+\[Delta]*(-139/288+(139*\[Nu])/144+(139*\[Nu]^2)/36))*\[Chi]m^4+(-139/72+(139*\[Nu])/18+(35*\[Nu]^2)/36-(35*\[Nu]^3)/9+\[Delta]*(139/72-(697*\[Nu])/18+(5071*\[Nu]^2)/36-(847*\[Nu]^3)/9))*\[Chi]m^3*\[Chi]p+(139/48-(511*\[Nu])/8+(6935*\[Nu]^2)/24-(8575*\[Nu]^3)/24+(322*\[Nu]^4)/3+\[Delta]*(-139/48+(139*\[Nu])/24-(67*\[Nu]^2)/24+(49*\[Nu]^3)/24))*\[Chi]m^2*\[Chi]p^2+(-139/72+(139*\[Nu])/18-(17*\[Nu]^2)/2+(217*\[Nu]^3)/36-(35*\[Nu]^4)/18+\[Delta]*(139/72-(697*\[Nu])/18+(280*\[Nu]^2)/3-(2191*\[Nu]^3)/36+(203*\[Nu]^4)/18))*\[Chi]m*\[Chi]p^3+(139/288-(511*\[Nu])/48+(2471*\[Nu]^2)/72-(2429*\[Nu]^3)/72+(301*\[Nu]^4)/24-(14*\[Nu]^5)/9+\[Delta]*(-139/288+(139*\[Nu])/144-(7*\[Nu]^2)/8+(35*\[Nu]^3)/72-(7*\[Nu]^4)/72))*\[Chi]p^4))/\[Iota]^(5/2)+x^5*(((-5665/2304+(67577*\[Nu])/1152-(88883*\[Nu]^2)/192+(205813*\[Nu]^3)/144-(26099*\[Nu]^4)/18+\[Delta]*(5665/2304-(2179*\[Nu])/128+(5059*\[Nu]^2)/192-(8695*\[Nu]^3)/144))*\[Chi]m^4+(5665/576-(6319*\[Nu])/72+(9861*\[Nu]^2)/32-(10955*\[Nu]^3)/18+(3155*\[Nu]^4)/9+\[Delta]*(-5665/576+(7739*\[Nu])/36-(120505*\[Nu]^2)/96+(21697*\[Nu]^3)/9-(53771*\[Nu]^4)/36))*\[Chi]m^3*\[Chi]p+(-5665/384+(67577*\[Nu])/192-(411767*\[Nu]^2)/192+(954245*\[Nu]^3)/192-(489397*\[Nu]^4)/96+(10879*\[Nu]^5)/6+\[Delta]*(5665/384-(6537*\[Nu])/64+(65747*\[Nu]^2)/192-(23697*\[Nu]^3)/64+(12991*\[Nu]^4)/96))*\[Chi]m^2*\[Chi]p^2+(5665/576-(6319*\[Nu])/72+(11947*\[Nu]^2)/36-(137551*\[Nu]^3)/288+(21293*\[Nu]^4)/72-(5269*\[Nu]^5)/72+\[Delta]*(-5665/576+(7739*\[Nu])/36-(105709*\[Nu]^2)/144+(321313*\[Nu]^3)/288-(7549*\[Nu]^4)/9+(14905*\[Nu]^5)/72))*\[Chi]m*\[Chi]p^3+(-5665/2304+(67577*\[Nu])/1152-(14569*\[Nu]^2)/72+(187003*\[Nu]^3)/576-(203507*\[Nu]^4)/576+(26191*\[Nu]^5)/144-(2255*\[Nu]^6)/72+\[Delta]*(5665/2304-(2179*\[Nu])/128+(5501*\[Nu]^2)/144-(20333*\[Nu]^3)/576+(3157*\[Nu]^4)/192-(451*\[Nu]^5)/144))*\[Chi]p^4)/\[Iota]^(7/2)+((49/2304+(6203*\[Nu])/3456-(32629*\[Nu]^2)/1728+(35603*\[Nu]^3)/432-(3830*\[Nu]^4)/27+\[Delta]*(-49/2304+(7*\[Nu])/128+(345*\[Nu]^2)/64-(695*\[Nu]^3)/144))*\[Chi]m^4+(-49/576+(7*\[Nu])/18+(1289*\[Nu]^2)/96-(6929*\[Nu]^3)/144+(1225*\[Nu]^4)/36+\[Delta]*(49/576+(3175*\[Nu])/432-(56323*\[Nu]^2)/864+(95273*\[Nu]^3)/432-(15505*\[Nu]^4)/108))*\[Chi]m^3*\[Chi]p+(49/384+(6203*\[Nu])/576-(75917*\[Nu]^2)/576+(99017*\[Nu]^3)/192-(20053*\[Nu]^4)/32+(2905*\[Nu]^5)/18+\[Delta]*(-49/384+(21*\[Nu])/64+(2623*\[Nu]^2)/192-(6763*\[Nu]^3)/192+(1225*\[Nu]^4)/96))*\[Chi]m^2*\[Chi]p^2+(-49/576+(7*\[Nu])/18+(1085*\[Nu]^2)/144-(11393*\[Nu]^3)/288+(1211*\[Nu]^4)/36-(455*\[Nu]^5)/72+\[Delta]*(49/576+(3175*\[Nu])/432-(18163*\[Nu]^2)/216+(56539*\[Nu]^3)/288-(25333*\[Nu]^4)/216+(3605*\[Nu]^5)/216))*\[Chi]m*\[Chi]p^3+(49/2304+(6203*\[Nu])/3456-(24479*\[Nu]^2)/864+(150685*\[Nu]^3)/1728-(140147*\[Nu]^4)/1728+(5551*\[Nu]^5)/216-(245*\[Nu]^6)/108+\[Delta]*(-49/2304+(7*\[Nu])/128+(22*\[Nu]^2)/9-(2557*\[Nu]^3)/576+(133*\[Nu]^4)/64-(35*\[Nu]^5)/144))*\[Chi]p^4)/\[Iota]^(5/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S5$x\[Iota] = (x^(9/2)*((-113/162+(113*\[Nu])/36+(226*\[Nu]^2)/27-(3164*\[Nu]^3)/81+\[Delta]*(113/162-(5905*\[Nu])/324+(8462*\[Nu]^2)/81-(13844*\[Nu]^3)/81))*\[Chi]m^5+(565/162-(10595*\[Nu])/108+(105889*\[Nu]^2)/162-(40270*\[Nu]^3)/27+(72368*\[Nu]^4)/81+\[Delta]*(-565/162+(2825*\[Nu])/324+(4591*\[Nu]^2)/162-(2402*\[Nu]^3)/81))*\[Chi]m^4*\[Chi]p+(-565/81+(565*\[Nu])/18-(34*\[Nu]^2)/81-(1538*\[Nu]^3)/27+(920*\[Nu]^4)/81+\[Delta]*(565/81-(29525*\[Nu])/162+(23138*\[Nu]^2)/27-(90182*\[Nu]^3)/81+(29240*\[Nu]^4)/81))*\[Chi]m^3*\[Chi]p^2+(565/81-(10595*\[Nu])/54+(88775*\[Nu]^2)/81-(162896*\[Nu]^3)/81+1270*\[Nu]^4-(19840*\[Nu]^5)/81+\[Delta]*(-565/81+(2825*\[Nu])/162-(35*\[Nu]^2)/9+(212*\[Nu]^3)/81-(290*\[Nu]^4)/81))*\[Chi]m^2*\[Chi]p^3+(-565/162+(565*\[Nu])/36-(1516*\[Nu]^2)/81+(1114*\[Nu]^3)/81-(260*\[Nu]^4)/27+(200*\[Nu]^5)/81+\[Delta]*(565/162-(29525*\[Nu])/324+(25196*\[Nu]^2)/81-(26830*\[Nu]^3)/81+(10900*\[Nu]^4)/81-(1480*\[Nu]^5)/81))*\[Chi]m*\[Chi]p^4+(113/162-(2119*\[Nu])/108+(4523*\[Nu]^2)/54-(9670*\[Nu]^3)/81+(1970*\[Nu]^4)/27-(536*\[Nu]^5)/27+(160*\[Nu]^6)/81+\[Delta]*(-113/162+(565*\[Nu])/324-(281*\[Nu]^2)/162+(110*\[Nu]^3)/81-(50*\[Nu]^4)/81+(8*\[Nu]^5)/81))*\[Chi]p^5))/\[Iota]^3


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$S6$x\[Iota] = (x^5*((11503/10368-(43795*\[Nu])/1152+(144101*\[Nu]^2)/432-(730795*\[Nu]^3)/648+(35722*\[Nu]^4)/27+\[Delta]*(-11503/10368+(11503*\[Nu])/3456+(11503*\[Nu]^2)/432-(57515*\[Nu]^3)/648))*\[Chi]m^6+(-11503/1728+(57515*\[Nu])/1728+(7585*\[Nu]^2)/96-(28381*\[Nu]^3)/54+(22253*\[Nu]^4)/54+\[Delta]*(11503/1728-(371149*\[Nu])/1728+(1278043*\[Nu]^2)/864-(92855*\[Nu]^3)/27+(38357*\[Nu]^4)/18))*\[Chi]m^5*\[Chi]p+(57515/3456-(218975*\[Nu])/384+(7689043*\[Nu]^2)/1728-(1250389*\[Nu]^3)/96+(3082211*\[Nu]^4)/216-(13552*\[Nu]^5)/3+\[Delta]*(-57515/3456+(57515*\[Nu])/1152+(264317*\[Nu]^2)/1728-(108211*\[Nu]^3)/288+(26059*\[Nu]^4)/216))*\[Chi]m^4*\[Chi]p^2+(-57515/2592+(287575*\[Nu])/2592-(241*\[Nu]^2)/324-(69089*\[Nu]^3)/162+(197329*\[Nu]^4)/648-(4433*\[Nu]^5)/162+\[Delta]*(57515/2592-(1855745*\[Nu])/2592+(222901*\[Nu]^2)/54-(636581*\[Nu]^3)/81+(3403477*\[Nu]^4)/648-(58487*\[Nu]^5)/54))*\[Chi]m^3*\[Chi]p^3+(57515/3456-(218975*\[Nu])/384+(3282439*\[Nu]^2)/864-(3971891*\[Nu]^3)/432+(2592293*\[Nu]^4)/288-(3167021*\[Nu]^5)/864+(9295*\[Nu]^6)/18+\[Delta]*(-57515/3456+(57515*\[Nu])/1152+(2801*\[Nu]^2)/864-(18271*\[Nu]^3)/432+(11*\[Nu]^4)/32+(5291*\[Nu]^5)/864))*\[Chi]m^2*\[Chi]p^4+(-11503/1728+(57515*\[Nu])/1728-(35221*\[Nu]^2)/864+(649*\[Nu]^3)/36-(8569*\[Nu]^4)/432+(6721*\[Nu]^5)/432-(715*\[Nu]^6)/216+\[Delta]*(11503/1728-(371149*\[Nu])/1728+(828377*\[Nu]^2)/864-(156893*\[Nu]^3)/108+(411125*\[Nu]^4)/432-(120263*\[Nu]^5)/432+(715*\[Nu]^6)/24))*\[Chi]m*\[Chi]p^5+(11503/10368-(43795*\[Nu])/1152+(351571*\[Nu]^2)/1728-(1001803*\[Nu]^3)/2592+(292435*\[Nu]^4)/864-(128557*\[Nu]^5)/864+(41327*\[Nu]^6)/1296-(143*\[Nu]^7)/54+\[Delta]*(-11503/10368+(11503*\[Nu])/3456-(5731*\[Nu]^2)/1728+(7249*\[Nu]^3)/2592-(1859*\[Nu]^4)/864+(715*\[Nu]^5)/864-(143*\[Nu]^6)/1296))*\[Chi]p^6))/\[Iota]^(7/2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$SID$x\[Iota] = (x^3*((\[Kappa]m*(1/4-(3*\[Nu])/4)+\[Kappa]p*(-1/4+(7*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1/4-\[Nu]/4)+\[Kappa]m*(-1/4+(5*\[Nu])/4)))*\[Chi]m^2+(\[Kappa]p*(1/2-(3*\[Nu])/2)+\[Kappa]m*(-1/2+(7*\[Nu])/2-4*\[Nu]^2)+\[Delta]*(\[Kappa]m*(1/2-\[Nu]/2)+\[Kappa]p*(-1/2+(5*\[Nu])/2)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(1/4-(3*\[Nu])/4)+\[Kappa]p*(-1/4+(7*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1/4-\[Nu]/4)+\[Kappa]m*(-1/4+(5*\[Nu])/4)))*\[Chi]p^2))/\[Iota]^(3/2)+(x^(7/2)*((\[Kappa]m*(-1/2+(23*\[Nu])/4-15*\[Nu]^2)+\[Kappa]p*(1/2-(7*\[Nu])/4+\[Nu]^2/2)+\[Delta]*(\[Kappa]m*(1/2-(3*\[Nu])/4)+\[Kappa]p*(-1/2+(19*\[Nu])/4-(13*\[Nu]^2)/2)))*\[Chi]m^3+(\[Kappa]m*(3/2-(21*\[Nu])/4+(7*\[Nu]^2)/4)+\[Kappa]p*(-3/2+(69*\[Nu])/4-(163*\[Nu]^2)/4+4*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-3/2+(57*\[Nu])/4-(61*\[Nu]^2)/4)+\[Kappa]p*(3/2-(9*\[Nu])/4+\[Nu]^2/4)))*\[Chi]m^2*\[Chi]p+(\[Kappa]p*(3/2-(21*\[Nu])/4+2*\[Nu]^2)+\[Kappa]m*(-3/2+(69*\[Nu])/4-(73*\[Nu]^2)/2+8*\[Nu]^3)+\[Delta]*(\[Kappa]p*(-3/2+(57*\[Nu])/4-11*\[Nu]^2)+\[Kappa]m*(3/2-(9*\[Nu])/4+\[Nu]^2/2)))*\[Chi]m*\[Chi]p^2+(\[Kappa]m*(1/2-(7*\[Nu])/4+(3*\[Nu]^2)/4)+\[Kappa]p*(-1/2+(23*\[Nu])/4-(43*\[Nu]^2)/4+4*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-1/2+(19*\[Nu])/4-(9*\[Nu]^2)/4)+\[Kappa]p*(1/2-(3*\[Nu])/4+\[Nu]^2/4)))*\[Chi]p^3))/\[Iota]^2+x^4*(((\[Kappa]m*(-41/32+(151*\[Nu])/32-(37*\[Nu]^2)/16)+\[Kappa]p*(41/32-(781*\[Nu])/96+(179*\[Nu]^2)/16-(5*\[Nu]^3)/2)+\[Delta]*(\[Kappa]p*(-41/32+(69*\[Nu])/32-(9*\[Nu]^2)/16)+\[Kappa]m*(41/32-(535*\[Nu])/96+(125*\[Nu]^2)/48)))*\[Chi]m^2+(\[Kappa]p*(-41/16+(151*\[Nu])/16-(37*\[Nu]^2)/8)+\[Kappa]m*(41/16-(781*\[Nu])/48+(179*\[Nu]^2)/8-5*\[Nu]^3)+\[Delta]*(\[Kappa]m*(-41/16+(69*\[Nu])/16-(9*\[Nu]^2)/8)+\[Kappa]p*(41/16-(535*\[Nu])/48+(125*\[Nu]^2)/24)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(-41/32+(151*\[Nu])/32-(37*\[Nu]^2)/16)+\[Kappa]p*(41/32-(781*\[Nu])/96+(179*\[Nu]^2)/16-(5*\[Nu]^3)/2)+\[Delta]*(\[Kappa]p*(-41/32+(69*\[Nu])/32-(9*\[Nu]^2)/16)+\[Kappa]m*(41/32-(535*\[Nu])/96+(125*\[Nu]^2)/48)))*\[Chi]p^2)/\[Iota]^(3/2)+((\[Kappa]m*(15/32-(57*\[Nu])/32-(15*\[Nu]^2)/16)+\[Kappa]p*(-15/32+(117*\[Nu])/32-(63*\[Nu]^2)/16-9*\[Nu]^3)+\[Delta]*(\[Kappa]p*(15/32-(27*\[Nu])/32-(27*\[Nu]^2)/16)+\[Kappa]m*(-15/32+(87*\[Nu])/32+(9*\[Nu]^2)/16)))*\[Chi]m^2+(\[Kappa]m*(47/48-(47*\[Nu])/12)+\[Kappa]m^2*(3/32-(21*\[Nu])/16+(15*\[Nu]^2)/4)+\[Kappa]p^2*(3/32-(21*\[Nu])/16+(15*\[Nu]^2)/4-3*\[Nu]^3)+\[Kappa]p*(-47/48+(385*\[Nu])/24-(529*\[Nu]^2)/8+72*\[Nu]^3+\[Kappa]m*(-3/16+(3*\[Nu])/4-(3*\[Nu]^2)/8))+\[Delta]*(\[Kappa]m^2*(-3/32+(3*\[Nu])/16)+\[Kappa]p^2*(-3/32+(3*\[Nu])/16)+\[Kappa]m*(-47/48+(169*\[Nu])/12-(479*\[Nu]^2)/12)+\[Kappa]p*(47/48-(47*\[Nu])/24-(47*\[Nu]^2)/24+\[Kappa]m*(3/16-(9*\[Nu])/4+(27*\[Nu]^2)/8))))*\[Chi]m^4+((\[Kappa]p*(15/16-(57*\[Nu])/16-(15*\[Nu]^2)/8)+\[Kappa]m*(-15/16+(117*\[Nu])/16-(63*\[Nu]^2)/8-18*\[Nu]^3)+\[Delta]*(\[Kappa]m*(15/16-(27*\[Nu])/16-(27*\[Nu]^2)/8)+\[Kappa]p*(-15/16+(87*\[Nu])/16+(9*\[Nu]^2)/8)))*\[Chi]m+(\[Kappa]m^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4)+\[Kappa]m*(-47/12+(385*\[Nu])/6-(728*\[Nu]^2)/3+(593*\[Nu]^3)/3)+\[Kappa]p*(47/12-(47*\[Nu])/3+(17*\[Nu]^2)/3-(7*\[Nu]^3)/6+\[Kappa]m*(3/4-(21*\[Nu])/2+30*\[Nu]^2-12*\[Nu]^3))+\[Delta]*(\[Kappa]m*(47/12-(47*\[Nu])/6-(13*\[Nu]^2)/6)+\[Kappa]m^2*(3/8-(9*\[Nu])/2+(27*\[Nu]^2)/4)+\[Kappa]p^2*(3/8-(9*\[Nu])/2+(27*\[Nu]^2)/4)+\[Kappa]p*(-47/12+(169*\[Nu])/3-(827*\[Nu]^2)/6+(49*\[Nu]^3)/2+\[Kappa]m*(-3/4+(3*\[Nu])/2))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(15/32-(57*\[Nu])/32-(15*\[Nu]^2)/16)+\[Kappa]p*(-15/32+(117*\[Nu])/32-(63*\[Nu]^2)/16-9*\[Nu]^3)+\[Delta]*(\[Kappa]p*(15/32-(27*\[Nu])/32-(27*\[Nu]^2)/16)+\[Kappa]m*(-15/32+(87*\[Nu])/32+(9*\[Nu]^2)/16))+(\[Kappa]m^2*(9/16-(63*\[Nu])/8+(45*\[Nu]^2)/2-12*\[Nu]^3)+\[Kappa]p^2*(9/16-(63*\[Nu])/8+(45*\[Nu]^2)/2-6*\[Nu]^3)+\[Kappa]m*(47/8-(47*\[Nu])/2+(115*\[Nu]^2)/8-(77*\[Nu]^3)/24)+\[Kappa]p*(-47/8+(385*\[Nu])/4-(2629*\[Nu]^2)/8+(5081*\[Nu]^3)/24-7*\[Nu]^4+\[Kappa]m*(-9/8+(9*\[Nu])/2-(9*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m^2*(-9/16+(9*\[Nu])/8)+\[Kappa]p^2*(-9/16+(9*\[Nu])/8)+\[Kappa]m*(-47/8+(169*\[Nu])/2-(1371*\[Nu]^2)/8+(1267*\[Nu]^3)/24)+\[Kappa]p*(47/8-(47*\[Nu])/4+(21*\[Nu]^2)/8-(7*\[Nu]^3)/24+\[Kappa]m*(9/8-(27*\[Nu])/2+(81*\[Nu]^2)/4))))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4)+\[Kappa]m*(-47/12+(385*\[Nu])/6-(775*\[Nu]^2)/4+(1421*\[Nu]^3)/12-14*\[Nu]^4)+\[Kappa]p*(47/12-(47*\[Nu])/3+(47*\[Nu]^2)/4-(35*\[Nu]^3)/12+\[Kappa]m*(3/4-(21*\[Nu])/2+30*\[Nu]^2-12*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(3/8-(9*\[Nu])/2+(27*\[Nu]^2)/4)+\[Kappa]p^2*(3/8-(9*\[Nu])/2+(27*\[Nu]^2)/4)+\[Kappa]m*(47/12-(47*\[Nu])/6+(47*\[Nu]^2)/12-(7*\[Nu]^3)/12)+\[Kappa]p*(-47/12+(169*\[Nu])/3-(1067*\[Nu]^2)/12+(385*\[Nu]^3)/12+\[Kappa]m*(-3/4+(3*\[Nu])/2))))*\[Chi]m*\[Chi]p^3+(\[Kappa]m^2*(3/32-(21*\[Nu])/16+(15*\[Nu]^2)/4)+\[Kappa]p^2*(3/32-(21*\[Nu])/16+(15*\[Nu]^2)/4-3*\[Nu]^3)+\[Kappa]m*(47/48-(47*\[Nu])/12+(73*\[Nu]^2)/24-(7*\[Nu]^3)/8)+\[Kappa]p*(-47/48+(385*\[Nu])/24-(125*\[Nu]^2)/3+(259*\[Nu]^3)/8-7*\[Nu]^4+\[Kappa]m*(-3/16+(3*\[Nu])/4-(3*\[Nu]^2)/8))+\[Delta]*(\[Kappa]m^2*(-3/32+(3*\[Nu])/16)+\[Kappa]p^2*(-3/32+(3*\[Nu])/16)+\[Kappa]m*(-47/48+(169*\[Nu])/12-(371*\[Nu]^2)/24+(91*\[Nu]^3)/24)+\[Kappa]p*(47/48-(47*\[Nu])/24+(13*\[Nu]^2)/12-(7*\[Nu]^3)/24+\[Kappa]m*(3/16-(9*\[Nu])/4+(27*\[Nu]^2)/8))))*\[Chi]p^4)/\[Iota]^(5/2))+x^(9/2)*(((\[Lambda]m*(-3/4+(13*\[Nu])/2-12*\[Nu]^2)+\[Lambda]p*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]m*(19/8-(1237*\[Nu])/48+(253*\[Nu]^2)/4-(104*\[Nu]^3)/3)+\[Kappa]p*(-19/8+(159*\[Nu])/16-(77*\[Nu]^2)/8+(9*\[Nu]^3)/2)+\[Delta]*(\[Lambda]m*(3/4-(3*\[Nu])/2)+\[Kappa]m*(-19/8+(83*\[Nu])/16-4*\[Nu]^2)+\[Lambda]p*(-3/4+5*\[Nu]-(7*\[Nu]^2)/2)+\[Kappa]p*(19/8-(1009*\[Nu])/48+(623*\[Nu]^2)/24-(55*\[Nu]^3)/6)))*\[Chi]m^3+(\[Lambda]p*(-9/4+(39*\[Nu])/2-36*\[Nu]^2)+\[Lambda]m*(9/4-9*\[Nu]+(9*\[Nu]^2)/2)+\[Kappa]m*(-57/8+(477*\[Nu])/16-(451*\[Nu]^2)/16+(47*\[Nu]^3)/4)+\[Kappa]p*(57/8-(1237*\[Nu])/16+(3067*\[Nu]^2)/16-(1175*\[Nu]^3)/12+(16*\[Nu]^4)/3)+\[Delta]*(\[Lambda]p*(9/4-(9*\[Nu])/2)+\[Lambda]m*(-9/4+15*\[Nu]-(21*\[Nu]^2)/2)+\[Kappa]m*(57/8-(1009*\[Nu])/16+(1277*\[Nu]^2)/16-(281*\[Nu]^3)/12)+\[Kappa]p*(-57/8+(249*\[Nu])/16-(181*\[Nu]^2)/16+(3*\[Nu]^3)/4)))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-9/4+(39*\[Nu])/2-36*\[Nu]^2)+\[Lambda]p*(9/4-9*\[Nu]+(9*\[Nu]^2)/2)+\[Kappa]p*(-57/8+(477*\[Nu])/16-(55*\[Nu]^2)/2+10*\[Nu]^3)+\[Kappa]m*(57/8-(1237*\[Nu])/16+(1549*\[Nu]^2)/8-(551*\[Nu]^3)/6+(32*\[Nu]^4)/3)+\[Delta]*(\[Lambda]m*(9/4-(9*\[Nu])/2)+\[Lambda]p*(-9/4+15*\[Nu]-(21*\[Nu]^2)/2)+\[Kappa]p*(57/8-(1009*\[Nu])/16+(327*\[Nu]^2)/4-(58*\[Nu]^3)/3)+\[Kappa]m*(-57/8+(249*\[Nu])/16-(85*\[Nu]^2)/8+(3*\[Nu]^3)/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-3/4+(13*\[Nu])/2-12*\[Nu]^2)+\[Lambda]m*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]m*(-19/8+(159*\[Nu])/16-(143*\[Nu]^2)/16+(11*\[Nu]^3)/4)+\[Kappa]p*(19/8-(1237*\[Nu])/48+(1043*\[Nu]^2)/16-(343*\[Nu]^3)/12+(16*\[Nu]^4)/3)+\[Delta]*(\[Lambda]p*(3/4-(3*\[Nu])/2)+\[Lambda]m*(-3/4+5*\[Nu]-(7*\[Nu]^2)/2)+\[Kappa]m*(19/8-(1009*\[Nu])/48+(1339*\[Nu]^2)/48-(61*\[Nu]^3)/12)+\[Kappa]p*(-19/8+(83*\[Nu])/16-(53*\[Nu]^2)/16+(3*\[Nu]^3)/4)))*\[Chi]p^3)/\[Iota]^2+((\[Lambda]p*(-5/4+5*\[Nu]-(5*\[Nu]^2)/2)+\[Lambda]m*(5/4-(25*\[Nu])/2+25*\[Nu]^2)+\[Kappa]m*(-11/4+(65*\[Nu])/2-(903*\[Nu]^2)/16-(113*\[Nu]^3)/4)+\[Kappa]p*(11/4-(21*\[Nu])/2-(47*\[Nu]^2)/16+(45*\[Nu]^3)/2)+\[Delta]*(\[Lambda]m*(-5/4+(5*\[Nu])/2)+\[Kappa]m*(11/4-5*\[Nu]-(119*\[Nu]^2)/16)+\[Lambda]p*(5/4-10*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]p*(-11/4+27*\[Nu]-(127*\[Nu]^2)/16-(207*\[Nu]^3)/4)))*\[Chi]m^3+(\[Kappa]m^2*(-1/2+(9*\[Nu])/4-\[Nu]^2)+\[Kappa]p^2*(-1/2+(9*\[Nu])/4-\[Nu]^2-3*\[Nu]^3)+\[Kappa]m*(-53/27+(2281*\[Nu])/54-(6472*\[Nu]^2)/27+(11032*\[Nu]^3)/27)+\[Kappa]p*(53/27-(53*\[Nu])/6-(53*\[Nu]^2)/9+(1060*\[Nu]^3)/27+\[Kappa]m*(1-(37*\[Nu])/2+81*\[Nu]^2-92*\[Nu]^3))+\[Delta]*(\[Kappa]m*(53/27-(265*\[Nu])/54-(106*\[Nu]^2)/9)+\[Kappa]m^2*(1/2-(33*\[Nu])/4+25*\[Nu]^2)+\[Kappa]p^2*(1/2-(33*\[Nu])/4+25*\[Nu]^2-21*\[Nu]^3)+\[Kappa]p*(-53/27+(2069*\[Nu])/54-167*\[Nu]^2+(5092*\[Nu]^3)/27+\[Kappa]m*(-1+(5*\[Nu])/2+\[Nu]^2))))*\[Chi]m^5+((\[Lambda]m*(-15/4+15*\[Nu]-(15*\[Nu]^2)/2)+\[Lambda]p*(15/4-(75*\[Nu])/2+75*\[Nu]^2)+\[Kappa]m*(33/4-(63*\[Nu])/2-(113*\[Nu]^2)/16+(101*\[Nu]^3)/2)+\[Kappa]p*(-33/4+(195*\[Nu])/2-(3133*\[Nu]^2)/16-89*\[Nu]^3+36*\[Nu]^4)+\[Delta]*(\[Lambda]p*(-15/4+(15*\[Nu])/2)+\[Lambda]m*(15/4-30*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]m*(-33/4+81*\[Nu]-(805*\[Nu]^2)/16-(221*\[Nu]^3)/2)+\[Kappa]p*(33/4-15*\[Nu]-(329*\[Nu]^2)/16+(9*\[Nu]^3)/2)))*\[Chi]m^2+(\[Kappa]m^2*(5/2-(185*\[Nu])/4+(389*\[Nu]^2)/2-198*\[Nu]^3)+\[Kappa]m*(265/27-(265*\[Nu])/6+(2120*\[Nu]^3)/27)+\[Kappa]p^2*(5/2-(185*\[Nu])/4+(389*\[Nu]^2)/2-222*\[Nu]^3+12*\[Nu]^4)+\[Kappa]p*(-265/27+(11405*\[Nu])/54-(30113*\[Nu]^2)/27+(49157*\[Nu]^3)/27-(3728*\[Nu]^4)/9+\[Kappa]m*(-5+(45*\[Nu])/2-12*\[Nu]^2-11*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-5/2+(25*\[Nu])/4+(3*\[Nu]^2)/2)+\[Kappa]p^2*(-5/2+(25*\[Nu])/4+(3*\[Nu]^2)/2)+\[Kappa]m*(-265/27+(10345*\[Nu])/54-(6766*\[Nu]^2)/9+(16202*\[Nu]^3)/27)+\[Kappa]p*(265/27-(1325*\[Nu])/54-(265*\[Nu]^2)/9+(71*\[Nu]^3)/9+\[Kappa]m*(5-(165*\[Nu])/2+234*\[Nu]^2-97*\[Nu]^3))))*\[Chi]m^4)*\[Chi]p+((\[Lambda]p*(-15/4+15*\[Nu]-(15*\[Nu]^2)/2)+\[Lambda]m*(15/4-(75*\[Nu])/2+75*\[Nu]^2)+\[Kappa]p*(33/4-(63*\[Nu])/2-(85*\[Nu]^2)/16+(67*\[Nu]^3)/2)+\[Kappa]m*(-33/4+(195*\[Nu])/2-(3557*\[Nu]^2)/16-(373*\[Nu]^3)/4+72*\[Nu]^4)+\[Delta]*(\[Lambda]m*(-15/4+(15*\[Nu])/2)+\[Lambda]p*(15/4-30*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]p*(-33/4+81*\[Nu]-(1229*\[Nu]^2)/16-(263*\[Nu]^3)/4)+\[Kappa]m*(33/4-15*\[Nu]-(301*\[Nu]^2)/16+9*\[Nu]^3)))*\[Chi]m+(\[Kappa]m^2*(-5+(45*\[Nu])/2-14*\[Nu]^2-10*\[Nu]^3)+\[Kappa]p^2*(-5+(45*\[Nu])/2-14*\[Nu]^2-4*\[Nu]^3)+\[Kappa]m*(-530/27+(11405*\[Nu])/27-(55354*\[Nu]^2)/27+(79756*\[Nu]^3)/27-(8696*\[Nu]^4)/9)+\[Kappa]p*(530/27-(265*\[Nu])/3+(404*\[Nu]^2)/9+(880*\[Nu]^3)/27+(20*\[Nu]^4)/9+\[Kappa]m*(10-185*\[Nu]+746*\[Nu]^2-760*\[Nu]^3+48*\[Nu]^4))+\[Delta]*(\[Kappa]m^2*(5-(165*\[Nu])/2+218*\[Nu]^2-110*\[Nu]^3)+\[Kappa]p^2*(5-(165*\[Nu])/2+218*\[Nu]^2-68*\[Nu]^3)+\[Kappa]m*(530/27-(1325*\[Nu])/27-14*\[Nu]^2+(112*\[Nu]^3)/9)+\[Kappa]p*(-530/27+(10345*\[Nu])/27-(11908*\[Nu]^2)/9+(24436*\[Nu]^3)/27-(580*\[Nu]^4)/9+\[Kappa]m*(-10+25*\[Nu]+2*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p^2+(\[Lambda]m*(-5/4+5*\[Nu]-(5*\[Nu]^2)/2)+\[Lambda]p*(5/4-(25*\[Nu])/2+25*\[Nu]^2)+\[Kappa]m*(11/4-(21*\[Nu])/2-(19*\[Nu]^2)/16+(11*\[Nu]^3)/2)+\[Kappa]p*(-11/4+(65*\[Nu])/2-(1327*\[Nu]^2)/16-(65*\[Nu]^3)/2+36*\[Nu]^4)+\[Delta]*(\[Lambda]p*(-5/4+(5*\[Nu])/2)+\[Lambda]m*(5/4-10*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]m*(-11/4+27*\[Nu]-(551*\[Nu]^2)/16-7*\[Nu]^3)+\[Kappa]p*(11/4-5*\[Nu]-(91*\[Nu]^2)/16+(9*\[Nu]^3)/2))+(\[Kappa]m*(530/27-(265*\[Nu])/3+(682*\[Nu]^2)/9-(496*\[Nu]^3)/27+(50*\[Nu]^4)/9)+\[Kappa]p^2*(5-(185*\[Nu])/2+357*\[Nu]^2-316*\[Nu]^3+24*\[Nu]^4)+\[Kappa]m^2*(5-(185*\[Nu])/2+357*\[Nu]^2-364*\[Nu]^3+48*\[Nu]^4)+\[Kappa]p*(-530/27+(11405*\[Nu])/27-(50104*\[Nu]^2)/27+(60754*\[Nu]^3)/27-(20734*\[Nu]^4)/27+(320*\[Nu]^5)/27+\[Kappa]m*(-10+45*\[Nu]-32*\[Nu]^2-6*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-5+(25*\[Nu])/2-\[Nu]^2)+\[Kappa]p^2*(-5+(25*\[Nu])/2-\[Nu]^2)+\[Kappa]m*(-530/27+(10345*\[Nu])/27-(3386*\[Nu]^2)/3+(21664*\[Nu]^3)/27-(3650*\[Nu]^4)/27)+\[Kappa]p*(530/27-(1325*\[Nu])/27+(152*\[Nu]^2)/9-(10*\[Nu]^3)/27+(10*\[Nu]^4)/27+\[Kappa]m*(10-165*\[Nu]+404*\[Nu]^2-162*\[Nu]^3))))*\[Chi]m^2)*\[Chi]p^3+(\[Kappa]p^2*(-5/2+(45*\[Nu])/4-9*\[Nu]^2-\[Nu]^3)+\[Kappa]m^2*(-5/2+(45*\[Nu])/4-9*\[Nu]^2+2*\[Nu]^3)+\[Kappa]m*(-265/27+(11405*\[Nu])/54-(22238*\[Nu]^2)/27+(23708*\[Nu]^3)/27-(7940*\[Nu]^4)/27+(640*\[Nu]^5)/27)+\[Kappa]p*(265/27-(265*\[Nu])/6+(139*\[Nu]^2)/3-(452*\[Nu]^3)/27+(40*\[Nu]^4)/9+\[Kappa]m*(5-(185*\[Nu])/2+341*\[Nu]^2-300*\[Nu]^3+48*\[Nu]^4))+\[Delta]*(\[Kappa]p^2*(5/2-(165*\[Nu])/4+93*\[Nu]^2-47*\[Nu]^3)+\[Kappa]m^2*(5/2-(165*\[Nu])/4+93*\[Nu]^2-26*\[Nu]^3)+\[Kappa]m*(265/27-(1325*\[Nu])/54+(152*\[Nu]^2)/9-(176*\[Nu]^3)/27+(20*\[Nu]^4)/27)+\[Kappa]p*(-265/27+(10345*\[Nu])/54-(4141*\[Nu]^2)/9+(9368*\[Nu]^3)/27-(2080*\[Nu]^4)/27+\[Kappa]m*(-5+(25*\[Nu])/2-3*\[Nu]^2))))*\[Chi]m*\[Chi]p^4+(\[Kappa]m^2*(1/2-(37*\[Nu])/4+(65*\[Nu]^2)/2-14*\[Nu]^3)+\[Kappa]m*(53/27-(53*\[Nu])/6+(86*\[Nu]^2)/9-(136*\[Nu]^3)/27+(10*\[Nu]^4)/9)+\[Kappa]p^2*(1/2-(37*\[Nu])/4+(65*\[Nu]^2)/2-38*\[Nu]^3+12*\[Nu]^4)+\[Kappa]p*(-53/27+(2281*\[Nu])/54-(3847*\[Nu]^2)/27+(4585*\[Nu]^3)/27-(2110*\[Nu]^4)/27+(320*\[Nu]^5)/27+\[Kappa]m*(-1+(9*\[Nu])/2-4*\[Nu]^2+\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-1/2+(5*\[Nu])/4-\[Nu]^2/2)+\[Kappa]p^2*(-1/2+(5*\[Nu])/4-\[Nu]^2/2)+\[Kappa]m*(-53/27+(2069*\[Nu])/54-(628*\[Nu]^2)/9+(1030*\[Nu]^3)/27-(170*\[Nu]^4)/27)+\[Kappa]p*(53/27-(265*\[Nu])/54+(11*\[Nu]^2)/3-(43*\[Nu]^3)/27+(10*\[Nu]^4)/27+\[Kappa]m*(1-(33*\[Nu])/2+34*\[Nu]^2-13*\[Nu]^3))))*\[Chi]p^5)/\[Iota]^3)+x^5*(((\[Kappa]m*(-961/512+(8257*\[Nu])/1536+(389*\[Nu]^2)/192-(749*\[Nu]^3)/384)+\[Kappa]p*(961/512-(12101*\[Nu])/1536+(1471*\[Nu]^2)/576+(2317*\[Nu]^3)/384-(91*\[Nu]^4)/48)+\[Delta]*(\[Kappa]p*(-961/512+(2491*\[Nu])/1536+(97*\[Nu]^2)/64-(65*\[Nu]^3)/128)+\[Kappa]m*(961/512-(6335*\[Nu])/1536-(559*\[Nu]^2)/288+(2089*\[Nu]^3)/1152)))*\[Chi]m^2+(\[Kappa]p*(-961/256+(8257*\[Nu])/768+(389*\[Nu]^2)/96-(749*\[Nu]^3)/192)+\[Kappa]m*(961/256-(12101*\[Nu])/768+(1471*\[Nu]^2)/288+(2317*\[Nu]^3)/192-(91*\[Nu]^4)/24)+\[Delta]*(\[Kappa]m*(-961/256+(2491*\[Nu])/768+(97*\[Nu]^2)/32-(65*\[Nu]^3)/64)+\[Kappa]p*(961/256-(6335*\[Nu])/768-(559*\[Nu]^2)/144+(2089*\[Nu]^3)/576)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(-961/512+(8257*\[Nu])/1536+(389*\[Nu]^2)/192-(749*\[Nu]^3)/384)+\[Kappa]p*(961/512-(12101*\[Nu])/1536+(1471*\[Nu]^2)/576+(2317*\[Nu]^3)/384-(91*\[Nu]^4)/48)+\[Delta]*(\[Kappa]p*(-961/512+(2491*\[Nu])/1536+(97*\[Nu]^2)/64-(65*\[Nu]^3)/128)+\[Kappa]m*(961/512-(6335*\[Nu])/1536-(559*\[Nu]^2)/288+(2089*\[Nu]^3)/1152)))*\[Chi]p^2)/\[Iota]^(3/2)+((\[Kappa]m*(3635/1792+(-2543/256+(123*Pi^2)/512)*\[Nu]+(11545/448-(861*Pi^2)/1024)*\[Nu]^2-(303*\[Nu]^3)/64)+\[Kappa]p*(-3635/1792+(82483/5376-(123*Pi^2)/512)*\[Nu]+(-8749/192+(1435*Pi^2)/1024)*\[Nu]^2+(112391/1344-(205*Pi^2)/128)*\[Nu]^3-15*\[Nu]^4)+\[Delta]*(\[Kappa]p*(3635/1792+(-10531/1792+(123*Pi^2)/512)*\[Nu]+(8097/448-(369*Pi^2)/1024)*\[Nu]^2-(225*\[Nu]^3)/64)+\[Kappa]m*(-3635/1792+(60673/5376-(123*Pi^2)/512)*\[Nu]+(-36359/1344+(943*Pi^2)/1024)*\[Nu]^2+(317*\[Nu]^3)/64)))*\[Chi]m^2+(\[Mu]m*(-9/32+(45*\[Nu])/32-(45*\[Nu]^2)/32)+\[Lambda]m*(2-9*\[Nu]+7*\[Nu]^2)+\[Mu]p*(9/32-(105*\[Nu])/32+(285*\[Nu]^2)/32-(15*\[Nu]^3)/4)+\[Kappa]m*(-1627/384+(475*\[Nu])/24-(843*\[Nu]^2)/32+(47*\[Nu]^3)/2)+\[Kappa]m^2*(-207/256+(1389*\[Nu])/128-(2161*\[Nu]^2)/64+(391*\[Nu]^3)/16)+\[Lambda]p*(-2+(79*\[Nu])/3-(481*\[Nu]^2)/6+(127*\[Nu]^3)/3)+\[Kappa]p^2*(-207/256+(1389*\[Nu])/128-(2161*\[Nu]^2)/64+(687*\[Nu]^3)/32-5*\[Nu]^4)+\[Kappa]p*(1627/384-(39295*\[Nu])/576+(49577*\[Nu]^2)/192-(26555*\[Nu]^3)/96+(1045*\[Nu]^4)/9+\[Kappa]m*(207/128-(123*\[Nu])/16+(525*\[Nu]^2)/64-(99*\[Nu]^3)/32))+\[Delta]*(\[Lambda]m*(-2+(67*\[Nu])/3-(79*\[Nu]^2)/2)+\[Mu]p*(-9/32+(27*\[Nu])/32-(9*\[Nu]^2)/32)+\[Lambda]p*(2-5*\[Nu]+\[Nu]^2)+\[Kappa]m^2*(207/256-(285*\[Nu])/128+(81*\[Nu]^2)/64)+\[Mu]m*(9/32-(87*\[Nu])/32+(129*\[Nu]^2)/32)+\[Kappa]m*(1627/384-(17207*\[Nu])/288+(5299*\[Nu]^2)/36-(1625*\[Nu]^3)/16)+\[Kappa]p^2*(207/256-(285*\[Nu])/128+(81*\[Nu]^2)/64-(15*\[Nu]^3)/32)+\[Kappa]p*(-1627/384+(2173*\[Nu])/192-(2339*\[Nu]^2)/192+(235*\[Nu]^3)/32+\[Kappa]m*(-207/128+(591*\[Nu])/32-(2165*\[Nu]^2)/64+(279*\[Nu]^3)/32))))*\[Chi]m^4+((\[Kappa]p*(3635/896+(-2543/128+(123*Pi^2)/256)*\[Nu]+(11545/224-(861*Pi^2)/512)*\[Nu]^2-(303*\[Nu]^3)/32)+\[Kappa]m*(-3635/896+(82483/2688-(123*Pi^2)/256)*\[Nu]+(-8749/96+(1435*Pi^2)/512)*\[Nu]^2+(112391/672-(205*Pi^2)/64)*\[Nu]^3-30*\[Nu]^4)+\[Delta]*(\[Kappa]m*(3635/896+(-10531/896+(123*Pi^2)/256)*\[Nu]+(8097/224-(369*Pi^2)/512)*\[Nu]^2-(225*\[Nu]^3)/32)+\[Kappa]p*(-3635/896+(60673/2688-(123*Pi^2)/256)*\[Nu]+(-36359/672+(943*Pi^2)/512)*\[Nu]^2+(317*\[Nu]^3)/32)))*\[Chi]m+(\[Mu]p*(-9/8+(45*\[Nu])/8-(45*\[Nu]^2)/8)+\[Mu]m*(9/8-(105*\[Nu])/8+(285*\[Nu]^2)/8-15*\[Nu]^3)+\[Kappa]m^2*(207/64-(123*\[Nu])/8+(525*\[Nu]^2)/32-(99*\[Nu]^3)/16)+\[Kappa]p^2*(207/64-(123*\[Nu])/8+(525*\[Nu]^2)/32-(99*\[Nu]^3)/16)+\[Lambda]p*(8-36*\[Nu]+29*\[Nu]^2-2*\[Nu]^3)+\[Lambda]m*(-8+(316*\[Nu])/3-(950*\[Nu]^2)/3+170*\[Nu]^3)+\[Kappa]m*(1627/96-(39295*\[Nu])/144+(24587*\[Nu]^2)/24-(80303*\[Nu]^3)/72+(13211*\[Nu]^4)/36)+\[Kappa]p*(-1627/96+(475*\[Nu])/6-(2425*\[Nu]^2)/24+(4469*\[Nu]^3)/48-(105*\[Nu]^4)/8+\[Kappa]m*(-207/32+(1389*\[Nu])/16-(2161*\[Nu]^2)/8+(1469*\[Nu]^3)/8-20*\[Nu]^4))+\[Delta]*(\[Mu]m*(-9/8+(27*\[Nu])/8-(9*\[Nu]^2)/8)+\[Lambda]m*(8-20*\[Nu]+5*\[Nu]^2)+\[Mu]p*(9/8-(87*\[Nu])/8+(129*\[Nu]^2)/8)+\[Lambda]p*(-8+(268*\[Nu])/3-154*\[Nu]^2+(26*\[Nu]^3)/3)+\[Kappa]m^2*(-207/64+(591*\[Nu])/16-(2165*\[Nu]^2)/32+(279*\[Nu]^3)/16)+\[Kappa]p^2*(-207/64+(591*\[Nu])/16-(2165*\[Nu]^2)/32+(279*\[Nu]^3)/16)+\[Kappa]m*(-1627/96+(2173*\[Nu])/48-(2131*\[Nu]^2)/48+(205*\[Nu]^3)/8)+\[Kappa]p*(1627/96-(17207*\[Nu])/72+(83575*\[Nu]^2)/144-(52729*\[Nu]^3)/144+(2765*\[Nu]^4)/72+\[Kappa]m*(207/32-(285*\[Nu])/16+(81*\[Nu]^2)/8-(15*\[Nu]^3)/8))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(3635/1792+(-2543/256+(123*Pi^2)/512)*\[Nu]+(11545/448-(861*Pi^2)/1024)*\[Nu]^2-(303*\[Nu]^3)/64)+\[Kappa]p*(-3635/1792+(82483/5376-(123*Pi^2)/512)*\[Nu]+(-8749/192+(1435*Pi^2)/1024)*\[Nu]^2+(112391/1344-(205*Pi^2)/128)*\[Nu]^3-15*\[Nu]^4)+\[Delta]*(\[Kappa]p*(3635/1792+(-10531/1792+(123*Pi^2)/512)*\[Nu]+(8097/448-(369*Pi^2)/1024)*\[Nu]^2-(225*\[Nu]^3)/64)+\[Kappa]m*(-3635/1792+(60673/5376-(123*Pi^2)/512)*\[Nu]+(-36359/1344+(943*Pi^2)/1024)*\[Nu]^2+(317*\[Nu]^3)/64))+(\[Mu]m*(-27/16+(135*\[Nu])/16-(135*\[Nu]^2)/16)+\[Mu]p*(27/16-(315*\[Nu])/16+(855*\[Nu]^2)/16-(45*\[Nu]^3)/2)+\[Lambda]m*(12-54*\[Nu]+45*\[Nu]^2-6*\[Nu]^3)+\[Lambda]p*(-12+158*\[Nu]-469*\[Nu]^2+256*\[Nu]^3)+\[Kappa]m*(-1627/64+(475*\[Nu])/4-(9461*\[Nu]^2)/64+(25663*\[Nu]^3)/192-(959*\[Nu]^4)/32)+\[Kappa]m^2*(-621/128+(4167*\[Nu])/64-(6483*\[Nu]^2)/32+(539*\[Nu]^3)/4-20*\[Nu]^4)+\[Kappa]p^2*(-621/128+(4167*\[Nu])/64-(6483*\[Nu]^2)/32+(2251*\[Nu]^3)/16-10*\[Nu]^4)+\[Kappa]p*(1627/64-(39295*\[Nu])/96+(97719*\[Nu]^2)/64-(105241*\[Nu]^3)/64+(133913*\[Nu]^4)/288-(385*\[Nu]^5)/36+\[Kappa]m*(621/64-(369*\[Nu])/8+(1575*\[Nu]^2)/32-(297*\[Nu]^3)/16))+\[Delta]*(\[Mu]p*(-27/16+(81*\[Nu])/16-(27*\[Nu]^2)/16)+\[Lambda]p*(12-30*\[Nu]+9*\[Nu]^2)+\[Mu]m*(27/16-(261*\[Nu])/16+(387*\[Nu]^2)/16)+\[Kappa]m^2*(621/128-(855*\[Nu])/64+(243*\[Nu]^2)/32-(15*\[Nu]^3)/8)+\[Kappa]p^2*(621/128-(855*\[Nu])/64+(243*\[Nu]^2)/32-(15*\[Nu]^3)/16)+\[Lambda]m*(-12+134*\[Nu]-225*\[Nu]^2+26*\[Nu]^3)+\[Kappa]m*(1627/64-(17207*\[Nu])/48+(165263*\[Nu]^2)/192-(97157*\[Nu]^3)/192+(24829*\[Nu]^4)/288)+\[Kappa]p*(-1627/64+(2173*\[Nu])/32-(4023*\[Nu]^2)/64+(6833*\[Nu]^3)/192-(35*\[Nu]^4)/32+\[Kappa]m*(-621/64+(1773*\[Nu])/16-(6495*\[Nu]^2)/32+(837*\[Nu]^3)/16))))*\[Chi]m^2)*\[Chi]p^2+(\[Mu]p*(-9/8+(45*\[Nu])/8-(45*\[Nu]^2)/8)+\[Mu]m*(9/8-(105*\[Nu])/8+(285*\[Nu]^2)/8-15*\[Nu]^3)+\[Kappa]m^2*(207/64-(123*\[Nu])/8+(525*\[Nu]^2)/32-(99*\[Nu]^3)/16)+\[Kappa]p^2*(207/64-(123*\[Nu])/8+(525*\[Nu]^2)/32-(99*\[Nu]^3)/16)+\[Lambda]p*(8-36*\[Nu]+31*\[Nu]^2-6*\[Nu]^3)+\[Lambda]m*(-8+(316*\[Nu])/3-(926*\[Nu]^2)/3+(514*\[Nu]^3)/3)+\[Kappa]m*(1627/96-(39295*\[Nu])/144+(97267*\[Nu]^2)/96-(33577*\[Nu]^3)/32+(14087*\[Nu]^4)/48-(385*\[Nu]^5)/18)+\[Kappa]p*(-1627/96+(475*\[Nu])/6-(3133*\[Nu]^2)/32+(7873*\[Nu]^3)/96-(329*\[Nu]^4)/16+\[Kappa]m*(-207/32+(1389*\[Nu])/16-(2161*\[Nu]^2)/8+(1469*\[Nu]^3)/8-20*\[Nu]^4))+\[Delta]*(\[Mu]m*(-9/8+(27*\[Nu])/8-(9*\[Nu]^2)/8)+\[Lambda]m*(8-20*\[Nu]+7*\[Nu]^2)+\[Mu]p*(9/8-(87*\[Nu])/8+(129*\[Nu]^2)/8)+\[Kappa]m^2*(-207/64+(591*\[Nu])/16-(2165*\[Nu]^2)/32+(279*\[Nu]^3)/16)+\[Kappa]p^2*(-207/64+(591*\[Nu])/16-(2165*\[Nu]^2)/32+(279*\[Nu]^3)/16)+\[Lambda]p*(-8+(268*\[Nu])/3-146*\[Nu]^2+26*\[Nu]^3)+\[Kappa]m*(-1627/96+(2173*\[Nu])/48-(3961*\[Nu]^2)/96+(2273*\[Nu]^3)/96-(35*\[Nu]^4)/16)+\[Kappa]p*(1627/96-(17207*\[Nu])/72+(163907*\[Nu]^2)/288-(10233*\[Nu]^3)/32+(8239*\[Nu]^4)/144+\[Kappa]m*(207/32-(285*\[Nu])/16+(81*\[Nu]^2)/8-(15*\[Nu]^3)/8))))*\[Chi]m*\[Chi]p^3+(\[Mu]m*(-9/32+(45*\[Nu])/32-(45*\[Nu]^2)/32)+\[Mu]p*(9/32-(105*\[Nu])/32+(285*\[Nu]^2)/32-(15*\[Nu]^3)/4)+\[Lambda]m*(2-9*\[Nu]+8*\[Nu]^2-2*\[Nu]^3)+\[Kappa]m^2*(-207/256+(1389*\[Nu])/128-(2161*\[Nu]^2)/64+(391*\[Nu]^3)/16)+\[Lambda]p*(-2+(79*\[Nu])/3-(457*\[Nu]^2)/6+43*\[Nu]^3)+\[Kappa]p^2*(-207/256+(1389*\[Nu])/128-(2161*\[Nu]^2)/64+(687*\[Nu]^3)/32-5*\[Nu]^4)+\[Kappa]m*(-1627/384+(475*\[Nu])/24-(4757*\[Nu]^2)/192+(1149*\[Nu]^3)/64-(119*\[Nu]^4)/32)+\[Kappa]p*(1627/384-(39295*\[Nu])/576+(3031*\[Nu]^2)/12-(140311*\[Nu]^3)/576+(7619*\[Nu]^4)/96-(385*\[Nu]^5)/36+\[Kappa]m*(207/128-(123*\[Nu])/16+(525*\[Nu]^2)/64-(99*\[Nu]^3)/32))+\[Delta]*(\[Mu]p*(-9/32+(27*\[Nu])/32-(9*\[Nu]^2)/32)+\[Kappa]m^2*(207/256-(285*\[Nu])/128+(81*\[Nu]^2)/64)+\[Lambda]p*(2-5*\[Nu]+2*\[Nu]^2)+\[Mu]m*(9/32-(87*\[Nu])/32+(129*\[Nu]^2)/32)+\[Kappa]p^2*(207/256-(285*\[Nu])/128+(81*\[Nu]^2)/64-(15*\[Nu]^3)/32)+\[Lambda]m*(-2+(67*\[Nu])/3-(71*\[Nu]^2)/2+(26*\[Nu]^3)/3)+\[Kappa]m*(1627/384-(17207*\[Nu])/288+(81541*\[Nu]^2)/576-(45139*\[Nu]^3)/576+(301*\[Nu]^4)/32)+\[Kappa]p*(-1627/384+(2173*\[Nu])/192-(1019*\[Nu]^2)/96+(1223*\[Nu]^3)/192-(35*\[Nu]^4)/32+\[Kappa]m*(-207/128+(591*\[Nu])/32-(2165*\[Nu]^2)/64+(279*\[Nu]^3)/32))))*\[Chi]p^4)/\[Iota]^(5/2)+((\[Kappa]m*(-16515/3584+(25831/512-(615*Pi^2)/512)*\[Nu]+(-28655/224+(4305*Pi^2)/1024)*\[Nu]^2+(405*\[Nu]^3)/128)+\[Kappa]p*(16515/3584+(-246877/3584+(615*Pi^2)/512)*\[Nu]+(30763/112-(7995*Pi^2)/1024)*\[Nu]^2+(-251483/896+(615*Pi^2)/64)*\[Nu]^3-(675*\[Nu]^4)/16)+\[Delta]*(\[Kappa]p*(-16515/3584+(147787/3584-(615*Pi^2)/512)*\[Nu]+(-6123/112+(1845*Pi^2)/1024)*\[Nu]^2-(1125*\[Nu]^3)/128)+\[Kappa]m*(16515/3584+(-213847/3584+(615*Pi^2)/512)*\[Nu]+(73719/448-(5535*Pi^2)/1024)*\[Nu]^2-(675*\[Nu]^3)/128)))*\[Chi]m^2+(\[Lambda]m*(-5+(45*\[Nu])/2-(35*\[Nu]^2)/2)+\[Mu]m*(15/32-(75*\[Nu])/32+(75*\[Nu]^2)/32)+\[Lambda]p*(5-(145*\[Nu])/2+(475*\[Nu]^2)/2-140*\[Nu]^3)+\[Kappa]m^2*(303/256-(2211*\[Nu])/128+(3345*\[Nu]^2)/64-(495*\[Nu]^3)/16)+\[Mu]p*(-15/32+(195*\[Nu])/32-(555*\[Nu]^2)/32+(15*\[Nu]^3)/2)+\[Kappa]m*(953/128-(463*\[Nu])/16-(219*\[Nu]^2)/32+(423*\[Nu]^3)/4)+\[Kappa]p^2*(303/256-(2211*\[Nu])/128+(3345*\[Nu]^2)/64-(207*\[Nu]^3)/32-(225*\[Nu]^4)/8)+\[Kappa]p*(-953/128+(7873*\[Nu])/64-(21495*\[Nu]^2)/64-(9261*\[Nu]^3)/32+837*\[Nu]^4+\[Kappa]m*(-303/128+(87*\[Nu])/8-(393*\[Nu]^2)/64-(255*\[Nu]^3)/32))+\[Delta]*(\[Mu]m*(-15/32+(165*\[Nu])/32-(255*\[Nu]^2)/32)+\[Lambda]p*(-5+(25*\[Nu])/2-(5*\[Nu]^2)/2)+\[Mu]p*(15/32-(45*\[Nu])/32+(15*\[Nu]^2)/32)+\[Kappa]m^2*(-303/256+(393*\[Nu])/128+(45*\[Nu]^2)/64)+\[Lambda]m*(5-(125*\[Nu])/2+(245*\[Nu]^2)/2)+\[Kappa]m*(-953/128+(865*\[Nu])/8-(269*\[Nu]^2)/2-(2517*\[Nu]^3)/16)+\[Kappa]p^2*(-303/256+(393*\[Nu])/128+(45*\[Nu]^2)/64-(75*\[Nu]^3)/32)+\[Kappa]p*(953/128-(899*\[Nu])/64-(1283*\[Nu]^2)/64+(1611*\[Nu]^3)/32+\[Kappa]m*(303/128-(477*\[Nu])/16+(3177*\[Nu]^2)/64+(375*\[Nu]^3)/32))))*\[Chi]m^4+(\[Kappa]m^3*(9/128-(45*\[Nu])/128+(9*\[Nu]^2)/32)+\[Kappa]m^2*(237/128-(5505*\[Nu])/128+(8139*\[Nu]^2)/32-(1791*\[Nu]^3)/4)+\[Kappa]m*(4643/1152-(23215*\[Nu])/1152-(4643*\[Nu]^2)/144+(4643*\[Nu]^3)/24)+\[Kappa]p^3*(-9/128+(189*\[Nu])/128-(27*\[Nu]^2)/4+(369*\[Nu]^3)/32-(27*\[Nu]^4)/4)+\[Kappa]p^2*(237/128-(5505*\[Nu])/128+(8139*\[Nu]^2)/32-(17463*\[Nu]^3)/32+(777*\[Nu]^4)/2+\[Kappa]m*(27/128-(135*\[Nu])/128+(27*\[Nu]^2)/32+(27*\[Nu]^3)/32))+\[Kappa]p*(-4643/1152+(124607*\[Nu])/1152-(25111*\[Nu]^2)/32+(77299*\[Nu]^3)/36-(17317*\[Nu]^4)/9+\[Kappa]m*(-237/64+(1185*\[Nu])/64-(237*\[Nu]^3)/4)+\[Kappa]m^2*(-27/128+(567*\[Nu])/128-(81*\[Nu]^2)/4+(189*\[Nu]^3)/8))+\[Delta]*(\[Kappa]m^3*(-9/128+(171*\[Nu])/128-(135*\[Nu]^2)/32)+\[Kappa]m^2*(-237/128+(711*\[Nu])/128+(237*\[Nu]^2)/32)+\[Kappa]p^3*(9/128-(27*\[Nu])/128+(9*\[Nu]^3)/32)+\[Kappa]m*(-4643/1152+(115321*\[Nu])/1152-(42665*\[Nu]^2)/72+(24637*\[Nu]^3)/24)+\[Kappa]p*(4643/1152+\[Kappa]m^2*(27/128-(81*\[Nu])/128)-(4643*\[Nu])/384-(4643*\[Nu]^2)/96+(4643*\[Nu]^3)/36+\[Kappa]m*(237/64-(5031*\[Nu])/64+(2871*\[Nu]^2)/8-(3345*\[Nu]^3)/8))+\[Kappa]p^2*(-237/128+(711*\[Nu])/128+(237*\[Nu]^2)/32-(711*\[Nu]^3)/32+\[Kappa]m*(-27/128+(513*\[Nu])/128-(405*\[Nu]^2)/32+(351*\[Nu]^3)/32))))*\[Chi]m^6+((\[Kappa]p*(-16515/1792+(25831/256-(615*Pi^2)/256)*\[Nu]+(-28655/112+(4305*Pi^2)/512)*\[Nu]^2+(405*\[Nu]^3)/64)+\[Kappa]m*(16515/1792+(-246877/1792+(615*Pi^2)/256)*\[Nu]+(30763/56-(7995*Pi^2)/512)*\[Nu]^2+(-251483/448+(615*Pi^2)/32)*\[Nu]^3-(675*\[Nu]^4)/8)+\[Delta]*(\[Kappa]m*(-16515/1792+(147787/1792-(615*Pi^2)/256)*\[Nu]+(-6123/56+(1845*Pi^2)/512)*\[Nu]^2-(1125*\[Nu]^3)/64)+\[Kappa]p*(16515/1792+(-213847/1792+(615*Pi^2)/256)*\[Nu]+(73719/224-(5535*Pi^2)/512)*\[Nu]^2-(675*\[Nu]^3)/64)))*\[Chi]m+(\[Mu]p*(15/8-(75*\[Nu])/8+(75*\[Nu]^2)/8)+\[Lambda]m*(20-290*\[Nu]+(1845*\[Nu]^2)/2-530*\[Nu]^3)+\[Kappa]m^2*(-303/64+(87*\[Nu])/4-(393*\[Nu]^2)/32-(255*\[Nu]^3)/16)+\[Kappa]p^2*(-303/64+(87*\[Nu])/4-(393*\[Nu]^2)/32-(255*\[Nu]^3)/16)+\[Lambda]p*(-20+90*\[Nu]-(145*\[Nu]^2)/2+5*\[Nu]^3)+\[Mu]m*(-15/8+(195*\[Nu])/8-(555*\[Nu]^2)/8+30*\[Nu]^3)+\[Kappa]m*(-953/32+(7873*\[Nu])/16-(11549*\[Nu]^2)/8-(1799*\[Nu]^3)/16+1965*\[Nu]^4)+\[Kappa]p*(953/32-(463*\[Nu])/4-(215*\[Nu]^2)/4+(1583*\[Nu]^3)/4-(783*\[Nu]^4)/8+\[Kappa]m*(303/32-(2211*\[Nu])/16+(3345*\[Nu]^2)/8-(1197*\[Nu]^3)/8-(225*\[Nu]^4)/2))+\[Delta]*(\[Mu]p*(-15/8+(165*\[Nu])/8-(255*\[Nu]^2)/8)+\[Lambda]m*(-20+50*\[Nu]-(25*\[Nu]^2)/2)+\[Mu]m*(15/8-(45*\[Nu])/8+(15*\[Nu]^2)/8)+\[Lambda]p*(20-250*\[Nu]+(925*\[Nu]^2)/2-25*\[Nu]^3)+\[Kappa]m^2*(303/64-(477*\[Nu])/8+(3177*\[Nu]^2)/32+(375*\[Nu]^3)/16)+\[Kappa]p^2*(303/64-(477*\[Nu])/8+(3177*\[Nu]^2)/32+(375*\[Nu]^3)/16)+\[Kappa]m*(953/32-(899*\[Nu])/16-(1705*\[Nu]^2)/16+(2265*\[Nu]^3)/16)+\[Kappa]p*(-953/32+(865*\[Nu])/2-(10211*\[Nu]^2)/16-(2763*\[Nu]^3)/4+(2493*\[Nu]^4)/8+\[Kappa]m*(-303/32+(393*\[Nu])/16+(45*\[Nu]^2)/8-(75*\[Nu]^3)/8))))*\[Chi]m^3+(\[Kappa]m^2*(-711/64+(3555*\[Nu])/64-(507*\[Nu]^2)/32-(915*\[Nu]^3)/8)+\[Kappa]p^3*(27/64-(135*\[Nu])/64+(27*\[Nu]^2)/16+(27*\[Nu]^3)/16)+\[Kappa]m^3*(-27/64+(567*\[Nu])/64-(81*\[Nu]^2)/2+(189*\[Nu]^3)/4)+\[Kappa]m*(-4643/192+(124607*\[Nu])/192-(159467*\[Nu]^2)/36+(191471*\[Nu]^3)/18-(63179*\[Nu]^4)/9)+\[Kappa]p^2*(-711/64+(3555*\[Nu])/64-(507*\[Nu]^2)/32-(2199*\[Nu]^3)/16+(99*\[Nu]^4)/8+\[Kappa]m*(-81/64+(1701*\[Nu])/64-(243*\[Nu]^2)/2+(2619*\[Nu]^3)/16-(81*\[Nu]^4)/2))+\[Kappa]p*(4643/192-(23215*\[Nu])/192-(11827*\[Nu]^2)/144+(55747*\[Nu]^3)/72-(4235*\[Nu]^4)/18+\[Kappa]m^2*(81/64-(405*\[Nu])/64+(81*\[Nu]^2)/16+(27*\[Nu]^3)/8)+\[Kappa]m*(711/32-(16515*\[Nu])/32+(46605*\[Nu]^2)/16-(10671*\[Nu]^3)/2+(4131*\[Nu]^4)/2))+\[Delta]*(\[Kappa]m^3*(27/64-(81*\[Nu])/64)+\[Kappa]m^2*(711/64-(15093*\[Nu])/64+(32223*\[Nu]^2)/32-(7779*\[Nu]^3)/8)+\[Kappa]p^3*(-27/64+(513*\[Nu])/64-(405*\[Nu]^2)/16+(351*\[Nu]^3)/16)+\[Kappa]m*(4643/192-(4643*\[Nu])/64-(6439*\[Nu]^2)/36+(11827*\[Nu]^3)/36)+\[Kappa]p^2*(711/64-(15093*\[Nu])/64+(32223*\[Nu]^2)/32-(19035*\[Nu]^3)/16+(957*\[Nu]^4)/8+\[Kappa]m*(81/64-(243*\[Nu])/64+(27*\[Nu]^3)/16))+\[Kappa]p*(-4643/192+(115321*\[Nu])/192-(471851*\[Nu]^2)/144+(393731*\[Nu]^3)/72-(26851*\[Nu]^4)/18+\[Kappa]m*(-711/32+(2133*\[Nu])/32+(915*\[Nu]^2)/16-93*\[Nu]^3)+\[Kappa]m^2*(-81/64+(1539*\[Nu])/64-(1215*\[Nu]^2)/16+(351*\[Nu]^3)/8))))*\[Chi]m^5)*\[Chi]p+(\[Kappa]m*(-16515/3584+(25831/512-(615*Pi^2)/512)*\[Nu]+(-28655/224+(4305*Pi^2)/1024)*\[Nu]^2+(405*\[Nu]^3)/128)+\[Kappa]p*(16515/3584+(-246877/3584+(615*Pi^2)/512)*\[Nu]+(30763/112-(7995*Pi^2)/1024)*\[Nu]^2+(-251483/896+(615*Pi^2)/64)*\[Nu]^3-(675*\[Nu]^4)/16)+\[Delta]*(\[Kappa]p*(-16515/3584+(147787/3584-(615*Pi^2)/512)*\[Nu]+(-6123/112+(1845*Pi^2)/1024)*\[Nu]^2-(1125*\[Nu]^3)/128)+\[Kappa]m*(16515/3584+(-213847/3584+(615*Pi^2)/512)*\[Nu]+(73719/448-(5535*Pi^2)/1024)*\[Nu]^2-(675*\[Nu]^3)/128))+(\[Mu]m*(45/16-(225*\[Nu])/16+(225*\[Nu]^2)/16)+\[Lambda]p*(30-435*\[Nu]+(2685*\[Nu]^2)/2-750*\[Nu]^3)+\[Lambda]m*(-30+135*\[Nu]-(225*\[Nu]^2)/2+15*\[Nu]^3)+\[Mu]p*(-45/16+(585*\[Nu])/16-(1665*\[Nu]^2)/16+45*\[Nu]^3)+\[Kappa]m*(2859/64-(1389*\[Nu])/8-(5913*\[Nu]^2)/64+(32413*\[Nu]^3)/64-(6717*\[Nu]^4)/32)+\[Kappa]m^2*(909/128-(6633*\[Nu])/64+(10035*\[Nu]^2)/32-(351*\[Nu]^3)/4-(225*\[Nu]^4)/2)+\[Kappa]p^2*(909/128-(6633*\[Nu])/64+(10035*\[Nu]^2)/32-(2187*\[Nu]^3)/16-(225*\[Nu]^4)/4)+\[Kappa]p*(-2859/64+(23619*\[Nu])/32-(149985*\[Nu]^2)/64+(49691*\[Nu]^3)/64+(53739*\[Nu]^4)/32-99*\[Nu]^5+\[Kappa]m*(-909/64+(261*\[Nu])/4-(1179*\[Nu]^2)/32-(765*\[Nu]^3)/16))+\[Delta]*(\[Mu]m*(-45/16+(495*\[Nu])/16-(765*\[Nu]^2)/16)+\[Lambda]p*(-30+75*\[Nu]-(45*\[Nu]^2)/2)+\[Mu]p*(45/16-(135*\[Nu])/16+(45*\[Nu]^2)/16)+\[Lambda]m*(30-375*\[Nu]+(1305*\[Nu]^2)/2-75*\[Nu]^3)+\[Kappa]m^2*(-909/128+(1179*\[Nu])/64+(135*\[Nu]^2)/32-(75*\[Nu]^3)/8)+\[Kappa]p^2*(-909/128+(1179*\[Nu])/64+(135*\[Nu]^2)/32-(75*\[Nu]^3)/16)+\[Kappa]m*(-2859/64+(2595*\[Nu])/4-(72663*\[Nu]^2)/64-(54563*\[Nu]^3)/64+(20787*\[Nu]^4)/32)+\[Kappa]p*(2859/64-(2697*\[Nu])/32-(10983*\[Nu]^2)/64+(10211*\[Nu]^3)/64-(297*\[Nu]^4)/32+\[Kappa]m*(909/64-(1431*\[Nu])/8+(9531*\[Nu]^2)/32+(1125*\[Nu]^3)/16))))*\[Chi]m^2+(\[Kappa]m^3*(135/128-(675*\[Nu])/128+(135*\[Nu]^2)/32+(27*\[Nu]^3)/8)+\[Kappa]m*(23215/384-(116075*\[Nu])/384+(6089*\[Nu]^2)/288+(36013*\[Nu]^3)/36-(4235*\[Nu]^4)/9)+\[Kappa]p^3*(-135/128+(2835*\[Nu])/128-(405*\[Nu]^2)/4+(4131*\[Nu]^3)/32-(81*\[Nu]^4)/4)+\[Kappa]m^2*(3555/128-(82575*\[Nu])/128+(221583*\[Nu]^2)/64-(190767*\[Nu]^3)/32+(20913*\[Nu]^4)/8)+\[Kappa]p^2*(3555/128-(82575*\[Nu])/128+(221583*\[Nu]^2)/64-(47079*\[Nu]^3)/8+(15753*\[Nu]^4)/8-33*\[Nu]^5+\[Kappa]m*(405/128-(2025*\[Nu])/128+(405*\[Nu]^2)/32+(297*\[Nu]^3)/32))+\[Kappa]p*(-23215/384+(623035*\[Nu])/384-(743441*\[Nu]^2)/72+(3276371*\[Nu]^3)/144-(2080555*\[Nu]^4)/144+(4466*\[Nu]^5)/3+\[Kappa]m^2*(-405/128+(8505*\[Nu])/128-(1215*\[Nu]^2)/4+(1593*\[Nu]^3)/4-81*\[Nu]^4)+\[Kappa]m*(-3555/64+(17775*\[Nu])/64-(4773*\[Nu]^2)/32-(1623*\[Nu]^3)/4+(759*\[Nu]^4)/16))+\[Delta]*(\[Kappa]m^2*(-3555/128+(10665*\[Nu])/128+(2337*\[Nu]^2)/64-(3075*\[Nu]^3)/32)+\[Kappa]p^3*(135/128-(405*\[Nu])/128+(27*\[Nu]^3)/32)+\[Kappa]m^3*(-135/128+(2565*\[Nu])/128-(2025*\[Nu]^2)/32+(351*\[Nu]^3)/8)+\[Kappa]m*(-23215/384+(576605*\[Nu])/384-(2143679*\[Nu]^2)/288+(96353*\[Nu]^3)/9-(271535*\[Nu]^4)/72)+\[Kappa]p^2*(-3555/128+(10665*\[Nu])/128+(2337*\[Nu]^2)/64-(105*\[Nu]^3)/2+\[Kappa]m*(-405/128+(7695*\[Nu])/128-(6075*\[Nu]^2)/32+(3861*\[Nu]^3)/32))+\[Kappa]p*(23215/384-(23215*\[Nu])/128-(15889*\[Nu]^2)/72+(51383*\[Nu]^3)/144-(1045*\[Nu]^4)/48+\[Kappa]m^2*(405/128-(1215*\[Nu])/128+(27*\[Nu]^3)/8)+\[Kappa]m*(3555/64-(75465*\[Nu])/64+(149673*\[Nu]^2)/32-(37023*\[Nu]^3)/8+(8217*\[Nu]^4)/16))))*\[Chi]m^4)*\[Chi]p^2+((\[Mu]p*(15/8-(75*\[Nu])/8+(75*\[Nu]^2)/8)+\[Lambda]m*(20-290*\[Nu]+(1735*\[Nu]^2)/2-470*\[Nu]^3)+\[Kappa]m^2*(-303/64+(87*\[Nu])/4-(393*\[Nu]^2)/32-(255*\[Nu]^3)/16)+\[Kappa]p^2*(-303/64+(87*\[Nu])/4-(393*\[Nu]^2)/32-(255*\[Nu]^3)/16)+\[Lambda]p*(-20+90*\[Nu]-(155*\[Nu]^2)/2+15*\[Nu]^3)+\[Mu]m*(-15/8+(195*\[Nu])/8-(555*\[Nu]^2)/8+30*\[Nu]^3)+\[Kappa]m*(-953/32+(7873*\[Nu])/16-(54387*\[Nu]^2)/32+(23441*\[Nu]^3)/32+(12987*\[Nu]^4)/16-198*\[Nu]^5)+\[Kappa]p*(953/32-(463*\[Nu])/4-(1629*\[Nu]^2)/32+(7957*\[Nu]^3)/32-(2019*\[Nu]^4)/16+\[Kappa]m*(303/32-(2211*\[Nu])/16+(3345*\[Nu]^2)/8-(1197*\[Nu]^3)/8-(225*\[Nu]^4)/2))+\[Delta]*(\[Mu]p*(-15/8+(165*\[Nu])/8-(255*\[Nu]^2)/8)+\[Lambda]m*(-20+50*\[Nu]-(35*\[Nu]^2)/2)+\[Mu]m*(15/8-(45*\[Nu])/8+(15*\[Nu]^2)/8)+\[Lambda]p*(20-250*\[Nu]+(815*\[Nu]^2)/2-75*\[Nu]^3)+\[Kappa]m^2*(303/64-(477*\[Nu])/8+(3177*\[Nu]^2)/32+(375*\[Nu]^3)/16)+\[Kappa]p^2*(303/64-(477*\[Nu])/8+(3177*\[Nu]^2)/32+(375*\[Nu]^3)/16)+\[Kappa]m*(953/32-(899*\[Nu])/16-(3319*\[Nu]^2)/32+(3065*\[Nu]^3)/32-(297*\[Nu]^4)/16)+\[Kappa]p*(-953/32+(865*\[Nu])/2-(28613*\[Nu]^2)/32-(8387*\[Nu]^3)/32+(5829*\[Nu]^4)/16+\[Kappa]m*(-303/32+(393*\[Nu])/16+(45*\[Nu]^2)/8-(75*\[Nu]^3)/8))))*\[Chi]m+(\[Kappa]p^3*(45/32-(225*\[Nu])/32+(45*\[Nu]^2)/8+(27*\[Nu]^3)/8)+\[Kappa]m^3*(-45/32+(945*\[Nu])/32-135*\[Nu]^2+(747*\[Nu]^3)/4-54*\[Nu]^4)+\[Kappa]m^2*(-1185/32+(5925*\[Nu])/32-(1119*\[Nu]^2)/8-168*\[Nu]^3+(363*\[Nu]^4)/8)+\[Kappa]m*(-23215/288+(623035*\[Nu])/288-(914419*\[Nu]^2)/72+(918703*\[Nu]^3)/36-(156035*\[Nu]^4)/9+(19723*\[Nu]^5)/6)+\[Kappa]p^2*(-1185/32+(5925*\[Nu])/32-(1119*\[Nu]^2)/8-(975*\[Nu]^3)/8+(165*\[Nu]^4)/8+\[Kappa]m*(-135/32+(2835*\[Nu])/32-405*\[Nu]^2+(4131*\[Nu]^3)/8-81*\[Nu]^4))+\[Kappa]p*(23215/288-(116075*\[Nu])/288+(9397*\[Nu]^2)/36+(5155*\[Nu]^3)/12-(704*\[Nu]^4)/3-(143*\[Nu]^5)/36+\[Kappa]m^2*(135/32-(675*\[Nu])/32+(135*\[Nu]^2)/8+(27*\[Nu]^3)/2)+\[Kappa]m*(1185/16-(27525*\[Nu])/16+(17487*\[Nu]^2)/2-(55599*\[Nu]^3)/4+5448*\[Nu]^4-132*\[Nu]^5))+\[Delta]*(\[Kappa]m^3*(45/32-(135*\[Nu])/32+(9*\[Nu]^3)/4)+\[Kappa]p^3*(-45/32+(855*\[Nu])/32-(675*\[Nu]^2)/8+(351*\[Nu]^3)/8)+\[Kappa]m*(23215/288-(23215*\[Nu])/96-(4421*\[Nu]^2)/72+(8095*\[Nu]^3)/36-(451*\[Nu]^4)/12)+\[Kappa]m^2*(1185/32-(25155*\[Nu])/32+(22989*\[Nu]^2)/8-2844*\[Nu]^3+(4389*\[Nu]^4)/8)+\[Kappa]p^2*(1185/32-(25155*\[Nu])/32+(22989*\[Nu]^2)/8-(19275*\[Nu]^3)/8+(2475*\[Nu]^4)/8+\[Kappa]m*(135/32-(405*\[Nu])/32+(27*\[Nu]^3)/8))+\[Kappa]p*(-23215/288+(576605*\[Nu])/288-(159431*\[Nu]^2)/18+(131117*\[Nu]^3)/12-(47575*\[Nu]^4)/12+(5291*\[Nu]^5)/36+\[Kappa]m*(-1185/16+(3555*\[Nu])/16+(33*\[Nu]^2)/2-(435*\[Nu]^3)/4)+\[Kappa]m^2*(-135/32+(2565*\[Nu])/32-(2025*\[Nu]^2)/8+(351*\[Nu]^3)/2))))*\[Chi]m^3)*\[Chi]p^3+(\[Mu]m*(15/32-(75*\[Nu])/32+(75*\[Nu]^2)/32)+\[Lambda]p*(5-(145*\[Nu])/2+210*\[Nu]^2-110*\[Nu]^3)+\[Kappa]m^2*(303/256-(2211*\[Nu])/128+(3345*\[Nu]^2)/64-(495*\[Nu]^3)/16)+\[Lambda]m*(-5+(45*\[Nu])/2-20*\[Nu]^2+5*\[Nu]^3)+\[Mu]p*(-15/32+(195*\[Nu])/32-(555*\[Nu]^2)/32+(15*\[Nu]^3)/2)+\[Kappa]p^2*(303/256-(2211*\[Nu])/128+(3345*\[Nu]^2)/64-(207*\[Nu]^3)/32-(225*\[Nu]^4)/8)+\[Kappa]m*(953/128-(463*\[Nu])/16-(347*\[Nu]^2)/64+(2061*\[Nu]^3)/64-(453*\[Nu]^4)/32)+\[Kappa]p*(-953/128+(7873*\[Nu])/64-(14843*\[Nu]^2)/32+(8517*\[Nu]^3)/64+(8331*\[Nu]^4)/32-99*\[Nu]^5+\[Kappa]m*(-303/128+(87*\[Nu])/8-(393*\[Nu]^2)/64-(255*\[Nu]^3)/32))+\[Delta]*(\[Mu]m*(-15/32+(165*\[Nu])/32-(255*\[Nu]^2)/32)+\[Lambda]p*(-5+(25*\[Nu])/2-5*\[Nu]^2)+\[Mu]p*(15/32-(45*\[Nu])/32+(15*\[Nu]^2)/32)+\[Kappa]m^2*(-303/256+(393*\[Nu])/128+(45*\[Nu]^2)/64)+\[Lambda]m*(5-(125*\[Nu])/2+95*\[Nu]^2-25*\[Nu]^3)+\[Kappa]p^2*(-303/256+(393*\[Nu])/128+(45*\[Nu]^2)/64-(75*\[Nu]^3)/32)+\[Kappa]m*(-953/128+(865*\[Nu])/8-(16799*\[Nu]^2)/64+(3649*\[Nu]^3)/64+(843*\[Nu]^4)/32)+\[Kappa]p*(953/128-(899*\[Nu])/64-(149*\[Nu]^2)/8+(1757*\[Nu]^3)/64-(297*\[Nu]^4)/32+\[Kappa]m*(303/128-(477*\[Nu])/16+(3177*\[Nu]^2)/64+(375*\[Nu]^3)/32)))+(\[Kappa]m^3*(135/128-(675*\[Nu])/128+(135*\[Nu]^2)/32+(27*\[Nu]^3)/8)+\[Kappa]p^3*(-135/128+(2835*\[Nu])/128-(405*\[Nu]^2)/4+(4131*\[Nu]^3)/32-(81*\[Nu]^4)/4)+\[Kappa]m^2*(3555/128-(82575*\[Nu])/128+(12363*\[Nu]^2)/4-(73719*\[Nu]^3)/16+(7095*\[Nu]^4)/4-132*\[Nu]^5)+\[Kappa]m*(23215/384-(116075*\[Nu])/384+(2867*\[Nu]^2)/9-(125*\[Nu]^3)/4+(913*\[Nu]^4)/96-(2717*\[Nu]^5)/288)+\[Kappa]p^2*(3555/128-(82575*\[Nu])/128+(12363*\[Nu]^2)/4-(142935*\[Nu]^3)/32+(7593*\[Nu]^4)/4-66*\[Nu]^5+\[Kappa]m*(405/128-(2025*\[Nu])/128+(405*\[Nu]^2)/32+(297*\[Nu]^3)/32))+\[Kappa]p*(-23215/384+(623035*\[Nu])/384-(2497819*\[Nu]^2)/288+(551831*\[Nu]^3)/36-(990517*\[Nu]^4)/96+(656249*\[Nu]^5)/288-(715*\[Nu]^6)/36+\[Kappa]m^2*(-405/128+(8505*\[Nu])/128-(1215*\[Nu]^2)/4+(1593*\[Nu]^3)/4-81*\[Nu]^4)+\[Kappa]m*(-3555/64+(17775*\[Nu])/64-(4179*\[Nu]^2)/16-(129*\[Nu]^3)/2+(297*\[Nu]^4)/8))+\[Delta]*(\[Kappa]m^2*(-3555/128+(10665*\[Nu])/128-(39*\[Nu]^2)/2-(87*\[Nu]^3)/16)+\[Kappa]p^3*(135/128-(405*\[Nu])/128+(27*\[Nu]^3)/32)+\[Kappa]m^3*(-135/128+(2565*\[Nu])/128-(2025*\[Nu]^2)/32+(351*\[Nu]^3)/8)+\[Kappa]m*(-23215/384+(576605*\[Nu])/384-(833867*\[Nu]^2)/144+6710*\[Nu]^3-(255937*\[Nu]^4)/96+(87659*\[Nu]^5)/288)+\[Kappa]p^2*(-3555/128+(10665*\[Nu])/128-(39*\[Nu]^2)/2-(831*\[Nu]^3)/32+\[Kappa]m*(-405/128+(7695*\[Nu])/128-(6075*\[Nu]^2)/32+(3861*\[Nu]^3)/32))+\[Kappa]p*(23215/384-(23215*\[Nu])/128+(22099*\[Nu]^2)/288+(515*\[Nu]^3)/12-(715*\[Nu]^4)/96-(143*\[Nu]^5)/288+\[Kappa]m^2*(405/128-(1215*\[Nu])/128+(27*\[Nu]^3)/8)+\[Kappa]m*(3555/64-(75465*\[Nu])/64+(62949*\[Nu]^2)/16-(26733*\[Nu]^3)/8+(5511*\[Nu]^4)/8))))*\[Chi]m^2)*\[Chi]p^4+(\[Kappa]p^3*(27/64-(135*\[Nu])/64+(27*\[Nu]^2)/16+(27*\[Nu]^3)/16)+\[Kappa]m^3*(-27/64+(567*\[Nu])/64-(81*\[Nu]^2)/2+(189*\[Nu]^3)/4)+\[Kappa]m^2*(-711/64+(3555*\[Nu])/64-(1941*\[Nu]^2)/32+(177*\[Nu]^3)/8-(33*\[Nu]^4)/8)+\[Kappa]m*(-4643/192+(124607*\[Nu])/192-(223745*\[Nu]^2)/72+(43252*\[Nu]^3)/9-(137401*\[Nu]^4)/48+(93665*\[Nu]^5)/144-(715*\[Nu]^6)/18)+\[Kappa]p^2*(-711/64+(3555*\[Nu])/64-(1941*\[Nu]^2)/32-(15*\[Nu]^3)/16+(33*\[Nu]^4)/4+\[Kappa]m*(-81/64+(1701*\[Nu])/64-(243*\[Nu]^2)/2+(2619*\[Nu]^3)/16-(81*\[Nu]^4)/2))+\[Kappa]p*(4643/192-(23215*\[Nu])/192+(22435*\[Nu]^2)/144-(483*\[Nu]^3)/8+(275*\[Nu]^4)/16-(1001*\[Nu]^5)/144+\[Kappa]m^2*(81/64-(405*\[Nu])/64+(81*\[Nu]^2)/16+(27*\[Nu]^3)/8)+\[Kappa]m*(711/32-(16515*\[Nu])/32+(37095*\[Nu]^2)/16-(12471*\[Nu]^3)/4+(2673*\[Nu]^4)/2-132*\[Nu]^5))+\[Delta]*(\[Kappa]m^3*(27/64-(81*\[Nu])/64)+\[Kappa]p^3*(-27/64+(513*\[Nu])/64-(405*\[Nu]^2)/16+(351*\[Nu]^3)/16)+\[Kappa]m^2*(711/64-(15093*\[Nu])/64+(22713*\[Nu]^2)/32-(3663*\[Nu]^3)/8+(561*\[Nu]^4)/8)+\[Kappa]m*(4643/192-(4643*\[Nu])/64+(4253*\[Nu]^2)/72-(121*\[Nu]^3)/4+(517*\[Nu]^4)/48-(143*\[Nu]^5)/144)+\[Kappa]p^2*(711/64-(15093*\[Nu])/64+(22713*\[Nu]^2)/32-(10803*\[Nu]^3)/16+(759*\[Nu]^4)/4+\[Kappa]m*(81/64-(243*\[Nu])/64+(27*\[Nu]^3)/16))+\[Kappa]p*(-4643/192+(115321*\[Nu])/192-(281473*\[Nu]^2)/144+(18249*\[Nu]^3)/8-(17039*\[Nu]^4)/16+(24167*\[Nu]^5)/144+\[Kappa]m*(-711/32+(2133*\[Nu])/32-(519*\[Nu]^2)/16+(3*\[Nu]^3)/4)+\[Kappa]m^2*(-81/64+(1539*\[Nu])/64-(1215*\[Nu]^2)/16+(351*\[Nu]^3)/8))))*\[Chi]m*\[Chi]p^5+(\[Kappa]m^3*(9/128-(45*\[Nu])/128+(9*\[Nu]^2)/32)+\[Kappa]p^3*(-9/128+(189*\[Nu])/128-(27*\[Nu]^2)/4+(369*\[Nu]^3)/32-(27*\[Nu]^4)/4)+\[Kappa]m^2*(237/128-(5505*\[Nu])/128+(11523*\[Nu]^2)/64-(5115*\[Nu]^3)/32+(297*\[Nu]^4)/8)+\[Kappa]m*(4643/1152-(23215*\[Nu])/1152+(2615*\[Nu]^2)/96-(1375*\[Nu]^3)/72+(2387*\[Nu]^4)/288-(143*\[Nu]^5)/96)+\[Kappa]p^2*(237/128-(5505*\[Nu])/128+(11523*\[Nu]^2)/64-(4467*\[Nu]^3)/16+(1353*\[Nu]^4)/8-33*\[Nu]^5+\[Kappa]m*(27/128-(135*\[Nu])/128+(27*\[Nu]^2)/32+(27*\[Nu]^3)/32))+\[Kappa]p*(-4643/1152+(124607*\[Nu])/1152-(65405*\[Nu]^2)/144+(105721*\[Nu]^3)/144-(152449*\[Nu]^4)/288+(49049*\[Nu]^5)/288-(715*\[Nu]^6)/36+\[Kappa]m^2*(-27/128+(567*\[Nu])/128-(81*\[Nu]^2)/4+(189*\[Nu]^3)/8)+\[Kappa]m*(-237/64+(1185*\[Nu])/64-(717*\[Nu]^2)/32+9*\[Nu]^3-(33*\[Nu]^4)/16))+\[Delta]*(\[Kappa]m^3*(-9/128+(171*\[Nu])/128-(135*\[Nu]^2)/32)+\[Kappa]p^3*(9/128-(27*\[Nu])/128+(9*\[Nu]^3)/32)+\[Kappa]m^2*(-237/128+(711*\[Nu])/128-(243*\[Nu]^2)/64+(33*\[Nu]^3)/32)+\[Kappa]m*(-4643/1152+(115321*\[Nu])/1152-(25157*\[Nu]^2)/96+(16819*\[Nu]^3)/72-(24167*\[Nu]^4)/288+(1001*\[Nu]^5)/96)+\[Kappa]p^2*(-237/128+(711*\[Nu])/128-(243*\[Nu]^2)/64+(3*\[Nu]^3)/16+\[Kappa]m*(-27/128+(513*\[Nu])/128-(405*\[Nu]^2)/32+(351*\[Nu]^3)/32))+\[Kappa]p*(4643/1152+\[Kappa]m^2*(27/128-(81*\[Nu])/128)-(4643*\[Nu])/384+(1601*\[Nu]^2)/144-(803*\[Nu]^3)/144+(77*\[Nu]^4)/32-(143*\[Nu]^5)/288+\[Kappa]m*(237/64-(5031*\[Nu])/64+(6729*\[Nu]^2)/32-(1287*\[Nu]^3)/8+(561*\[Nu]^4)/16))))*\[Chi]p^6)/\[Iota]^(7/2))


(* ::Text:: *)
(*The following expression corresponds to Eqs. (5.16) and (5.17) of the paper [see also Eq. (6.8) of arXiv:2511.10735]*)


z1$full$x\[Iota] = z1$pp$loc$x\[Iota] + z1$pp$log$x\[Iota] + z1$pp$hered$x\[Iota] + z1$S1$x\[Iota] + z1$S2$x\[Iota] + z1$S3$x\[Iota] + z1$S4$x\[Iota] + z1$S5$x\[Iota] + z1$S6$x\[Iota] + z1$SID$x\[Iota]


(* ::Section:: *)
(*Gyroscopic invariant*)


(* ::Subsection::Closed:: *)
(*In terms of energy and angular momentum*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (C1) of the paper*)


\[Psi]1$S0$\[CurlyEpsilon]j = (\[CurlyEpsilon]*(3/4-(3*\[Delta])/4+\[Nu]/2))/j+\[CurlyEpsilon]^2*((69/16-(69*\[Delta])/16+(21/4+(9*\[Delta])/8)*\[Nu]-(3*\[Nu]^2)/8)/j^2+(-3/2+(3*\[Delta])/2+(-9/4-(3*\[Delta])/4)*\[Nu]+\[Nu]^2/2)/j)+\[CurlyEpsilon]^3*((-303/16+(303*\[Delta])/16+(-39/2-(177*\[Delta])/8)*\[Nu]+(75/4+(9*\[Delta])/4)*\[Nu]^2-(3*\[Nu]^3)/4)/j^2+(633/16-(633*\[Delta])/16+(309/8+(129*\[Delta])/4)*\[Nu]+(-669/32-(45*\[Delta])/32)*\[Nu]^2+(5*\[Nu]^3)/16)/j^3+(15/32-(15*\[Delta])/32+(27/16+(9*\[Delta])/8)*\[Nu]+(-33/16-(9*\[Delta])/16)*\[Nu]^2+(3*\[Nu]^3)/8)/j);


(* ::Text:: *)
(*The following expression corresponds to Eq. (C2) of the paper*)


\[Psi]1$S1$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(3/2)*((1/2-\[Delta]/2-2*\[Nu])*\[Chi]m+(-1/2+\[Delta]/2)*\[Chi]p))/j^(3/2)+\[CurlyEpsilon]^(5/2)*(((45/4+\[Delta]*(-45/4-(17*\[Nu])/2)-45*\[Nu]+3*\[Nu]^2)*\[Chi]m+(-45/4+\[Delta]*(45/4-(15*\[Nu])/2)-\[Nu]+5*\[Nu]^2)*\[Chi]p)/j^(5/2)+((-15/4+(31*\[Nu])/2-3*\[Nu]^2+\[Delta]*(15/4+3*\[Nu]))*\[Chi]m+(15/4-2*\[Nu]^2+\[Delta]*(-15/4+(7*\[Nu])/2))*\[Chi]p)/j^(3/2))+\[CurlyEpsilon]^(7/2)*(((-90+(813*\[Nu])/2-(1677*\[Nu]^2)/8+(15*\[Nu]^3)/2+\[Delta]*(90+(309*\[Nu])/4-(259*\[Nu]^2)/8))*\[Chi]m+(90-(27*\[Nu])/4-(859*\[Nu]^2)/8+16*\[Nu]^3+\[Delta]*(-90+(261*\[Nu])/2-(225*\[Nu]^2)/8))*\[Chi]p)/j^(5/2)+((51/16-(69*\[Nu])/4+(319*\[Nu]^2)/16-3*\[Nu]^3+\[Delta]*(-51/16-(15*\[Nu])/4+(73*\[Nu]^2)/16))*\[Chi]m+(-51/16+(3*\[Nu])/4+(151*\[Nu]^2)/16-3*\[Nu]^3+\[Delta]*(51/16-9*\[Nu]+(73*\[Nu]^2)/16))*\[Chi]p)/j^(3/2)+((729/4-786*\[Nu]+(4269*\[Nu]^2)/16-(15*\[Nu]^3)/4+\[Delta]*(-729/4-(1275*\[Nu])/8+(507*\[Nu]^2)/16))*\[Chi]m+(-729/4-(51*\[Nu])/4+(2571*\[Nu]^2)/16-(51*\[Nu]^3)/4+\[Delta]*(729/4-(1629*\[Nu])/8+(453*\[Nu]^2)/16))*\[Chi]p)/j^(7/2));


(* ::Text:: *)
(*The following expression corresponds to Eq. (C3) of the paper*)


\[Psi]1$S2$\[CurlyEpsilon]j = \[CurlyEpsilon]^3*(((-15/4+\[Delta]*(15/4-15*\[Nu])+(27*\[Nu])/2+6*\[Nu]^2)*\[Chi]m^2+(15/2-(15*\[Delta])/2-33*\[Nu]+12*\[Nu]^2)*\[Chi]m*\[Chi]p+(-15/4+\[Delta]*(15/4-3*\[Nu])+(3*\[Nu])/2)*\[Chi]p^2)/j^2+((10-37*\[Nu]-12*\[Nu]^2+\[Delta]*(-10+40*\[Nu]))*\[Chi]m^2+(-20+\[Delta]*(20-\[Nu]/2)+(173*\[Nu])/2-26*\[Nu]^2)*\[Chi]m*\[Chi]p+(10-(7*\[Nu])/2+\[Delta]*(-10+(13*\[Nu])/2))*\[Chi]p^2)/j^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (C4) of the paper*)


\[Psi]1$S3$\[CurlyEpsilon]j = \[CurlyEpsilon]^(7/2)*(((-3/2+\[Delta]*(3/2-6*\[Nu])+12*\[Nu]-24*\[Nu]^2)*\[Chi]m^3+(9/2-18*\[Nu]+\[Delta]*(-9/2+18*\[Nu]))*\[Chi]m^2*\[Chi]p+(-9/2+(9*\[Delta])/2+18*\[Nu])*\[Chi]m*\[Chi]p^2+(3/2-(3*\[Delta])/2)*\[Chi]p^3)/j^(5/2)+((3-24*\[Nu]+48*\[Nu]^2+\[Delta]*(-3+12*\[Nu]))*\[Chi]m^3+(-9+\[Delta]*(9-36*\[Nu])+36*\[Nu])*\[Chi]m^2*\[Chi]p+(9-9*\[Delta]-36*\[Nu])*\[Chi]m*\[Chi]p^2+(-3+3*\[Delta])*\[Chi]p^3)/j^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$SID$\[CurlyEpsilon]j = (\[CurlyEpsilon]^(3/2)*((-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]m+(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]p))/j^(3/2)+\[CurlyEpsilon]^(5/2)*(((\[Delta]*((\[Kappa]m*\[Nu])/2+(\[Kappa]p*\[Nu])/2)+\[Kappa]m*((13*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]p*((13*\[Nu])/2-(3*\[Nu]^2)/2))*\[Chi]m+(\[Delta]*((\[Kappa]m*\[Nu])/2+(\[Kappa]p*\[Nu])/2)+\[Kappa]m*((13*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]p*((13*\[Nu])/2-(3*\[Nu]^2)/2))*\[Chi]p)/j^(3/2)+((\[Delta]*((-3*\[Kappa]m*\[Nu])/2-(3*\[Kappa]p*\[Nu])/2)+\[Kappa]m*((-27*\[Nu])/2+(3*\[Nu]^2)/2)+\[Kappa]p*((-27*\[Nu])/2+(3*\[Nu]^2)/2))*\[Chi]m+(\[Delta]*((-3*\[Kappa]m*\[Nu])/2-(3*\[Kappa]p*\[Nu])/2)+\[Kappa]m*((-27*\[Nu])/2+(3*\[Nu]^2)/2)+\[Kappa]p*((-27*\[Nu])/2+(3*\[Nu]^2)/2))*\[Chi]p)/j^(5/2))+\[CurlyEpsilon]^3*((((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]m*(-9/2+(27*\[Nu])/4)+\[Kappa]p*(9/2-(69*\[Nu])/4-6*\[Nu]^2)+\[Delta]*((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]m*(9/2+(71*\[Nu])/4)+\[Kappa]p*(-9/2+(95*\[Nu])/4)))*\[Chi]m^2+((15*\[Lambda]m*\[Nu])/2+(15*\[Lambda]p*\[Nu])/2+\[Kappa]m*(9-(17*\[Nu])/2-25*\[Nu]^2)+\[Kappa]p*(-9+(79*\[Nu])/2-13*\[Nu]^2)+\[Delta]*((15*\[Lambda]m*\[Nu])/2+(15*\[Lambda]p*\[Nu])/2+\[Kappa]p*(9+(19*\[Nu])/2)+\[Kappa]m*(-9+(43*\[Nu])/2)))*\[Chi]m*\[Chi]p+((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Delta]*(\[Kappa]m*(9/2-(33*\[Nu])/4)+\[Kappa]p*(-9/2-(9*\[Nu])/4)+(15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4)+\[Kappa]p*(9/2+(35*\[Nu])/4-19*\[Nu]^2)+\[Kappa]m*(-9/2+(131*\[Nu])/4-13*\[Nu]^2))*\[Chi]p^2)/j^3+((\[Kappa]m*(9/4-(9*\[Nu])/4)-(9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Delta]*(\[Kappa]p*(9/4-(39*\[Nu])/4)+\[Kappa]m*(-9/4-(27*\[Nu])/4)-(9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4)+\[Kappa]p*(-9/4+(39*\[Nu])/4+3*\[Nu]^2))*\[Chi]m^2+((-9*\[Lambda]m*\[Nu])/2-(9*\[Lambda]p*\[Nu])/2+\[Delta]*(\[Kappa]m*(9/2-(15*\[Nu])/2)+\[Kappa]p*(-9/2-(3*\[Nu])/2)-(9*\[Lambda]m*\[Nu])/2-(9*\[Lambda]p*\[Nu])/2)+\[Kappa]p*(9/2-(33*\[Nu])/2+6*\[Nu]^2)+\[Kappa]m*(-9/2+(15*\[Nu])/2+12*\[Nu]^2))*\[Chi]m*\[Chi]p+((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]m*(9/4-(57*\[Nu])/4+6*\[Nu]^2)+\[Kappa]p*(-9/4-(9*\[Nu])/4+9*\[Nu]^2)+\[Delta]*((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]p*(9/4+(9*\[Nu])/4)+\[Kappa]m*(-9/4+(21*\[Nu])/4)))*\[Chi]p^2)/j^2)+\[CurlyEpsilon]^(7/2)*(((\[Kappa]m*((-267*\[Nu])/32+(65*\[Nu]^2)/8-(3*\[Nu]^3)/2)+\[Kappa]p*((-267*\[Nu])/32+(65*\[Nu]^2)/8-(3*\[Nu]^3)/2)+\[Delta]*(\[Kappa]m*((-39*\[Nu])/32+(5*\[Nu]^2)/8)+\[Kappa]p*((-39*\[Nu])/32+(5*\[Nu]^2)/8)))*\[Chi]m+(\[Kappa]m*((-267*\[Nu])/32+(65*\[Nu]^2)/8-(3*\[Nu]^3)/2)+\[Kappa]p*((-267*\[Nu])/32+(65*\[Nu]^2)/8-(3*\[Nu]^3)/2)+\[Delta]*(\[Kappa]m*((-39*\[Nu])/32+(5*\[Nu]^2)/8)+\[Kappa]p*((-39*\[Nu])/32+(5*\[Nu]^2)/8)))*\[Chi]p)/j^(3/2)+((\[Kappa]m*((11541*\[Nu])/112-(411*\[Nu]^2)/7+(15*\[Nu]^3)/4)+\[Kappa]p*((11541*\[Nu])/112-(411*\[Nu]^2)/7+(15*\[Nu]^3)/4)+\[Delta]*(\[Kappa]m*((2217*\[Nu])/112-(9*\[Nu]^2)/2)+\[Kappa]p*((2217*\[Nu])/112-(9*\[Nu]^2)/2)))*\[Chi]m+(\[Lambda]p*(-9/8+(9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]p^2*((33*\[Nu])/8-(33*\[Nu]^2)/4)+\[Lambda]m*(9/8-(9*\[Nu])/2-(9*\[Nu]^2)/2)+\[Kappa]m*(3/8-(3*\[Nu])/4-3*\[Nu]^2)+\[Mu]m*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Mu]p*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Kappa]m^2*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Delta]*(\[Lambda]p*(9/8-(9*\[Nu])/4)+(33*\[Kappa]m^2*\[Nu])/8-(27*\[Kappa]p^2*\[Nu])/8+(9*\[Mu]m*\[Nu])/8+(9*\[Mu]p*\[Nu])/8+\[Kappa]m*(-3/8+(3*\[Nu])/2)+\[Lambda]m*(-9/8+(9*\[Nu])/4)+\[Kappa]p*(3/8-(15*\[Nu])/2+(3*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(-3/8+(39*\[Nu])/4-(39*\[Nu]^2)/2+\[Kappa]m*((3*\[Nu])/4-(3*\[Nu]^2)/2)))*\[Chi]m^3+(\[Kappa]m*((11541*\[Nu])/112-(411*\[Nu]^2)/7+(15*\[Nu]^3)/4)+\[Kappa]p*((11541*\[Nu])/112-(411*\[Nu]^2)/7+(15*\[Nu]^3)/4)+\[Delta]*(\[Kappa]m*((2217*\[Nu])/112-(9*\[Nu]^2)/2)+\[Kappa]p*((2217*\[Nu])/112-(9*\[Nu]^2)/2))+(\[Lambda]p*(27/8-(27*\[Nu])/2)+\[Lambda]m*(-27/8+(27*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]m^2*((39*\[Nu])/8-(39*\[Nu]^2)/4)+\[Kappa]m*(-9/8+(27*\[Nu])/4-9*\[Nu]^2)+\[Mu]m*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]p*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Kappa]p^2*((-21*\[Nu])/8+(21*\[Nu]^2)/4)+\[Delta]*((9*\[Kappa]m)/8+\[Lambda]m*(27/8-(27*\[Nu])/4)-(21*\[Kappa]m^2*\[Nu])/8+(39*\[Kappa]p^2*\[Nu])/8+(27*\[Mu]m*\[Nu])/8+(27*\[Mu]p*\[Nu])/8+\[Lambda]p*(-27/8+(27*\[Nu])/4)+\[Kappa]p*(-9/8+12*\[Nu]+(9*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(9/8-(39*\[Nu])/4+(21*\[Nu]^2)/2+\[Kappa]m*((9*\[Nu])/4-(9*\[Nu]^2)/2)))*\[Chi]m^2)*\[Chi]p+(\[Kappa]m*(9/8-(9*\[Nu])/4)+\[Lambda]p*(-27/8+(27*\[Nu])/2)+\[Kappa]m^2*((39*\[Nu])/8-(39*\[Nu]^2)/4)+\[Mu]m*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]p*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Kappa]p^2*((-21*\[Nu])/8+(21*\[Nu]^2)/4)+\[Lambda]m*(27/8-(27*\[Nu])/2+(27*\[Nu]^2)/2)+\[Delta]*(\[Lambda]p*(27/8-(27*\[Nu])/4)-(21*\[Kappa]m^2*\[Nu])/8+(39*\[Kappa]p^2*\[Nu])/8+(27*\[Mu]m*\[Nu])/8+(27*\[Mu]p*\[Nu])/8+\[Kappa]m*(-9/8+(9*\[Nu])/2)+\[Lambda]m*(-27/8+(27*\[Nu])/4)+\[Kappa]p*(9/8+(15*\[Nu])/2+(9*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(-9/8-(3*\[Nu])/4+(21*\[Nu]^2)/2+\[Kappa]m*((9*\[Nu])/4-(9*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p^2+(\[Kappa]m*(-3/8+(9*\[Nu])/4)+\[Kappa]p^2*((33*\[Nu])/8-(33*\[Nu]^2)/4)+\[Mu]m*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Mu]p*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Lambda]m*(-9/8+(9*\[Nu])/2+(9*\[Nu]^2)/2)+\[Kappa]m^2*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Lambda]p*(9/8-(9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*((3*\[Kappa]m)/8+\[Lambda]m*(9/8-(9*\[Nu])/4)+(33*\[Kappa]m^2*\[Nu])/8-(27*\[Kappa]p^2*\[Nu])/8+(9*\[Mu]m*\[Nu])/8+(9*\[Mu]p*\[Nu])/8+\[Lambda]p*(-9/8+(9*\[Nu])/4)+\[Kappa]p*(-3/8-6*\[Nu]+(3*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(3/8+(27*\[Nu])/4-(27*\[Nu]^2)/2+\[Kappa]m*((3*\[Nu])/4-(3*\[Nu]^2)/2)))*\[Chi]p^3)/j^(5/2)+((\[Kappa]m*((-36993*\[Nu])/224+(3513*\[Nu]^2)/56-(15*\[Nu]^3)/8)+\[Kappa]p*((-36993*\[Nu])/224+(3513*\[Nu]^2)/56-(15*\[Nu]^3)/8)+\[Delta]*(\[Kappa]m*((-6837*\[Nu])/224+(15*\[Nu]^2)/4)+\[Kappa]p*((-6837*\[Nu])/224+(15*\[Nu]^2)/4)))*\[Chi]m+(\[Kappa]m^2*((45*\[Nu])/8-(45*\[Nu]^2)/4)+\[Mu]m*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Mu]p*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Lambda]m*(-15/8+(15*\[Nu])/2+(15*\[Nu]^2)/2)+\[Kappa]m*(-9/8+(9*\[Nu])/4+9*\[Nu]^2)+\[Lambda]p*(15/8-(15*\[Nu])/2+15*\[Nu]^2)+\[Kappa]p^2*((-63*\[Nu])/8+(63*\[Nu]^2)/4)+\[Delta]*(\[Kappa]m*(9/8-(9*\[Nu])/2)+\[Lambda]m*(15/8-(15*\[Nu])/4)-(63*\[Kappa]m^2*\[Nu])/8+(45*\[Kappa]p^2*\[Nu])/8-(15*\[Mu]m*\[Nu])/8-(15*\[Mu]p*\[Nu])/8+\[Lambda]p*(-15/8+(15*\[Nu])/4)+\[Kappa]p*(-9/8+(27*\[Nu])/2-(9*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(9/8-(81*\[Nu])/4+(81*\[Nu]^2)/2+\[Kappa]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)))*\[Chi]m^3+(\[Kappa]m*((-36993*\[Nu])/224+(3513*\[Nu]^2)/56-(15*\[Nu]^3)/8)+\[Kappa]p*((-36993*\[Nu])/224+(3513*\[Nu]^2)/56-(15*\[Nu]^3)/8)+\[Delta]*(\[Kappa]m*((-6837*\[Nu])/224+(15*\[Nu]^2)/4)+\[Kappa]p*((-6837*\[Nu])/224+(15*\[Nu]^2)/4))+(\[Lambda]p*(-45/8+(45*\[Nu])/2)+\[Kappa]p^2*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]m*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Mu]p*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Kappa]m^2*((-81*\[Nu])/8+(81*\[Nu]^2)/4)+\[Lambda]m*(45/8-(45*\[Nu])/2+(45*\[Nu]^2)/2)+\[Kappa]m*(27/8-(81*\[Nu])/4+27*\[Nu]^2)+\[Delta]*((-27*\[Kappa]m)/8+\[Lambda]p*(45/8-(45*\[Nu])/4)+(27*\[Kappa]m^2*\[Nu])/8-(81*\[Kappa]p^2*\[Nu])/8-(45*\[Mu]m*\[Nu])/8-(45*\[Mu]p*\[Nu])/8+\[Lambda]m*(-45/8+(45*\[Nu])/4)+\[Kappa]p*(27/8-27*\[Nu]-(27*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(-27/8+(81*\[Nu])/4-(27*\[Nu]^2)/2+\[Kappa]m*((-27*\[Nu])/4+(27*\[Nu]^2)/2)))*\[Chi]m^2)*\[Chi]p+(\[Lambda]p*(45/8-(45*\[Nu])/2)+\[Kappa]m*(-27/8+(27*\[Nu])/4)+\[Lambda]m*(-45/8+(45*\[Nu])/2-(45*\[Nu]^2)/2)+\[Kappa]p^2*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]m*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Mu]p*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Kappa]m^2*((-81*\[Nu])/8+(81*\[Nu]^2)/4)+\[Delta]*(\[Kappa]m*(27/8-(27*\[Nu])/2)+\[Lambda]m*(45/8-(45*\[Nu])/4)+(27*\[Kappa]m^2*\[Nu])/8-(81*\[Kappa]p^2*\[Nu])/8-(45*\[Mu]m*\[Nu])/8-(45*\[Mu]p*\[Nu])/8+\[Lambda]p*(-45/8+(45*\[Nu])/4)+\[Kappa]p*(-27/8-(27*\[Nu])/2-(27*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(27/8-(27*\[Nu])/4-(27*\[Nu]^2)/2+\[Kappa]m*((-27*\[Nu])/4+(27*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p^2+(\[Kappa]m*(9/8-(27*\[Nu])/4)+\[Lambda]p*(-15/8+(15*\[Nu])/2-15*\[Nu]^2)+\[Kappa]m^2*((45*\[Nu])/8-(45*\[Nu]^2)/4)+\[Lambda]m*(15/8-(15*\[Nu])/2-(15*\[Nu]^2)/2)+\[Mu]m*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Mu]p*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Kappa]p^2*((-63*\[Nu])/8+(63*\[Nu]^2)/4)+\[Delta]*((-9*\[Kappa]m)/8+\[Lambda]p*(15/8-(15*\[Nu])/4)-(63*\[Kappa]m^2*\[Nu])/8+(45*\[Kappa]p^2*\[Nu])/8-(15*\[Mu]m*\[Nu])/8-(15*\[Mu]p*\[Nu])/8+\[Lambda]m*(-15/8+(15*\[Nu])/4)+\[Kappa]p*(9/8+9*\[Nu]-(9*\[Kappa]m*\[Nu])/4))+\[Kappa]p*(-9/8-(45*\[Nu])/4+(45*\[Nu]^2)/2+\[Kappa]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)))*\[Chi]p^3)/j^(7/2));


(* ::Text:: *)
(*The following expression corresponds to Eqs. (5.18) of the paper*)


\[Psi]1$full$\[CurlyEpsilon]j = \[Psi]1$S0$\[CurlyEpsilon]j + \[Psi]1$S1$\[CurlyEpsilon]j + \[Psi]1$S2$\[CurlyEpsilon]j + \[Psi]1$S3$\[CurlyEpsilon]j + \[Psi]1$SID$\[CurlyEpsilon]j;


(* ::Subsection::Closed:: *)
(*In terms of frequencies*)


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S0$x\[Iota] = (x*(3/4-(3*\[Delta])/4+\[Nu]/2))/\[Iota]+x^2*((-9/16+(9*\[Delta])/16+(-2-(3*\[Delta])/8)*\[Nu]+\[Nu]^2/4)/\[Iota]+(-9/4+(9*\[Delta])/4+(11/4-(3*\[Delta])/4)*\[Nu]+(7*\[Nu]^2)/8)/\[Iota]^2)+x^3*((-75/64+(75*\[Delta])/64+(-93/32-(3*\[Delta])/8)*\[Nu]+(-29/96-(5*\[Delta])/32)*\[Nu]^2+(5*\[Nu]^3)/48)/\[Iota]+(75/64-(75*\[Delta])/64+(-141/32+(123*Pi^2)/512+(103*\[Delta])/16-(123*Pi^2*\[Delta])/512)*\[Nu]+(-233/48+(41*Pi^2)/256-(3*\[Delta])/4)*\[Nu]^2+(7*\[Nu]^3)/8)/\[Iota]^2+(27/4-(27*\[Delta])/4+(37/4-(615*Pi^2)/512-(43*\[Delta])/2+(615*Pi^2*\[Delta])/512)*\[Nu]+(79/3-(205*Pi^2)/256-(15*\[Delta])/8)*\[Nu]^2+(5*\[Nu]^3)/2)/\[Iota]^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S1$x\[Iota] = (x^(3/2)*((-1/2+\[Delta]*(1/2+(2*\[Nu])/3)+2*\[Nu])*\[Chi]m+(1/2+\[Delta]*(-1/2+\[Nu]/2)+\[Nu]/6-\[Nu]^2/3)*\[Chi]p))/\[Iota]^(3/2)+x^(5/2)*(((-15/16+(25*\[Nu])/8+(3*\[Nu]^2)/2+\[Delta]*(15/16+(5*\[Nu])/24+\[Nu]^2/2))*\[Chi]m+(15/16-(17*\[Nu])/48+(13*\[Nu]^2)/12-\[Nu]^3/4+\[Delta]*(-15/16-\[Nu]/16+(3*\[Nu]^2)/8))*\[Chi]p)/\[Iota]^(3/2)+((45/16-(25*\[Nu])/2+8*\[Nu]^2+\[Delta]*(-45/16+(10*\[Nu])/3+(37*\[Nu]^2)/12))*\[Chi]m+(-45/16+(223*\[Nu])/48-(17*\[Nu]^2)/6-(23*\[Nu]^3)/12+\[Delta]*(45/16-(41*\[Nu])/16+(17*\[Nu]^2)/8))*\[Chi]p)/\[Iota]^(5/2))+x^(7/2)*(((-695/256+(307*\[Nu])/32+(601*\[Nu]^2)/192+(13*\[Nu]^3)/16+\[Delta]*(695/256+(43*\[Nu])/32+(437*\[Nu]^2)/576+(13*\[Nu]^3)/48))*\[Chi]m+(695/256-(35*\[Nu])/256+(1423*\[Nu]^2)/1152+(89*\[Nu]^3)/576-(13*\[Nu]^4)/96+\[Delta]*(-695/256+(55*\[Nu])/256+(19*\[Nu]^2)/48+(13*\[Nu]^3)/64))*\[Chi]p)/\[Iota]^(3/2)+((551/128+(731/192-(451*Pi^2)/512)*\[Nu]+(-4115/48+(451*Pi^2)/128)*\[Nu]^2+10*\[Nu]^3+\[Delta]*(-551/128+(-3679/192+(451*Pi^2)/512)*\[Nu]+(-6557/288+(287*Pi^2)/384)*\[Nu]^2+(185*\[Nu]^3)/48))*\[Chi]m+(-551/128+(-7427/384+(451*Pi^2)/512)*\[Nu]+(-4261/576+(287*Pi^2)/1536)*\[Nu]^2+(4609/288-(287*Pi^2)/768)*\[Nu]^3-(115*\[Nu]^4)/48+\[Delta]*(551/128+(8143/384-(451*Pi^2)/512)*\[Nu]+(-1955/96+(287*Pi^2)/512)*\[Nu]^2+(85*\[Nu]^3)/32))*\[Chi]p)/\[Iota]^(5/2)+((-3195/256+(-3853/64+(3075*Pi^2)/512)*\[Nu]+(26137/64-(3075*Pi^2)/128)*\[Nu]^2+(579*\[Nu]^3)/16+\[Delta]*(3195/256+(5757/64-(3075*Pi^2)/512)*\[Nu]+(8185/64-(615*Pi^2)/128)*\[Nu]^2+(29*\[Nu]^3)/2))*\[Chi]m+(3195/256+(23625/256-(3075*Pi^2)/512)*\[Nu]+(8079/128-(615*Pi^2)/512)*\[Nu]^2+(-4987/64+(615*Pi^2)/256)*\[Nu]^3-(319*\[Nu]^4)/32+\[Delta]*(-3195/256+(-28789/256+(3075*Pi^2)/512)*\[Nu]+(2187/32-(1845*Pi^2)/512)*\[Nu]^2+(609*\[Nu]^3)/64))*\[Chi]p)/\[Iota]^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S2$x\[Iota] = (x^2*((5/8-(17*\[Nu])/12-(13*\[Nu]^2)/3+\[Delta]*(-5/8+(5*\[Nu])/2))*\[Chi]m^2+(-5/4+(13*\[Nu])/2-6*\[Nu]^2+\[Delta]*(5/4+(2*\[Nu])/3-(4*\[Nu]^2)/3))*\[Chi]m*\[Chi]p+(5/8-(5*\[Nu])/12-(5*\[Nu]^2)/6+\[Nu]^3/3+\[Delta]*(-5/8+(3*\[Nu])/2-\[Nu]^2/2))*\[Chi]p^2))/\[Iota]^2+x^3*(((-79/16+(445*\[Nu])/18-(163*\[Nu]^2)/24-(314*\[Nu]^3)/9+\[Delta]*(79/16-(551*\[Nu])/24+(229*\[Nu]^2)/12))*\[Chi]m^2+(79/8-(161*\[Nu])/3+(307*\[Nu]^2)/4-(136*\[Nu]^3)/3+\[Delta]*(-79/8+(637*\[Nu])/36-(71*\[Nu]^2)/18-(110*\[Nu]^3)/9))*\[Chi]m*\[Chi]p+(-79/16+(229*\[Nu])/18-(307*\[Nu]^2)/24-(4*\[Nu]^3)/3+(32*\[Nu]^4)/9+\[Delta]*(79/16-(263*\[Nu])/24+(115*\[Nu]^2)/12-(13*\[Nu]^3)/3))*\[Chi]p^2)/\[Iota]^3+((15/32-(35*\[Nu])/24-(35*\[Nu]^2)/24-(13*\[Nu]^3)/3+\[Delta]*(-15/32+(15*\[Nu])/16+(5*\[Nu]^2)/2))*\[Chi]m^2+(-15/16+3*\[Nu]+(11*\[Nu]^2)/4-6*\[Nu]^3+\[Delta]*(15/16-(7*\[Nu])/24+(5*\[Nu]^2)/2-(4*\[Nu]^3)/3))*\[Chi]m*\[Chi]p+(15/32-(17*\[Nu])/24+(37*\[Nu]^2)/24-(13*\[Nu]^3)/6+\[Nu]^4/3+\[Delta]*(-15/32+(3*\[Nu])/16+(7*\[Nu]^2)/4-\[Nu]^3/2))*\[Chi]p^2)/\[Iota]^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S3$x\[Iota] = (x^(5/2)*((-23/24+(23*\[Nu])/3-(46*\[Nu]^2)/3+\[Delta]*(23/24-(17*\[Nu])/9-(70*\[Nu]^2)/9))*\[Chi]m^3+(23/8-(227*\[Nu])/24-(49*\[Nu]^2)/4+(49*\[Nu]^3)/3+\[Delta]*(-23/8+(367*\[Nu])/24-(91*\[Nu]^2)/6))*\[Chi]m^2*\[Chi]p+(-23/8+(229*\[Nu])/12-(133*\[Nu]^2)/4+(35*\[Nu]^3)/3+\[Delta]*(23/8-(7*\[Nu])/4-(21*\[Nu]^2)/4+(7*\[Nu]^3)/3))*\[Chi]m*\[Chi]p^2+(23/24-(133*\[Nu])/72-(7*\[Nu]^2)/6+(7*\[Nu]^3)/4-(7*\[Nu]^4)/18+\[Delta]*(-23/24+(91*\[Nu])/24-(35*\[Nu]^2)/12+(7*\[Nu]^3)/12))*\[Chi]p^3))/\[Iota]^(5/2)+x^(7/2)*(((-31/64+(229*\[Nu])/96+3*\[Nu]^2-(115*\[Nu]^3)/6+\[Delta]*(31/64-(359*\[Nu])/288-(11*\[Nu]^2)/3-(175*\[Nu]^3)/18))*\[Chi]m^3+(93/64-(1141*\[Nu])/192+(25*\[Nu]^2)/8-(429*\[Nu]^3)/16+(245*\[Nu]^4)/12+\[Delta]*(-93/64+(227*\[Nu])/64+(907*\[Nu]^2)/96-(455*\[Nu]^3)/24))*\[Chi]m^2*\[Chi]p+(-93/64+(23*\[Nu])/4+(659*\[Nu]^2)/96-(1987*\[Nu]^3)/48+(175*\[Nu]^4)/12+\[Delta]*(93/64-(7*\[Nu])/3+(535*\[Nu]^2)/96-(595*\[Nu]^3)/48+(35*\[Nu]^4)/12))*\[Chi]m*\[Chi]p^2+(31/64-(871*\[Nu])/576+(595*\[Nu]^2)/288-(665*\[Nu]^3)/96+(301*\[Nu]^4)/72-(35*\[Nu]^5)/72+\[Delta]*(-31/64+(137*\[Nu])/192+(81*\[Nu]^2)/16-(147*\[Nu]^3)/32+(35*\[Nu]^4)/48))*\[Chi]p^3)/\[Iota]^(5/2)+((619/64-(4157*\[Nu])/48+(2833*\[Nu]^2)/12-(533*\[Nu]^3)/3+\[Delta]*(-619/64+(6853*\[Nu])/144+(157*\[Nu]^2)/16-(3301*\[Nu]^3)/36))*\[Chi]m^3+(-1857/64+(32953*\[Nu])/192-(9161*\[Nu]^2)/48-(4861*\[Nu]^3)/48+(2519*\[Nu]^4)/12+\[Delta]*(1857/64-(11047*\[Nu])/64+(9529*\[Nu]^2)/32-(1361*\[Nu]^3)/8))*\[Chi]m^2*\[Chi]p+(1857/64-(6447*\[Nu])/32+(14357*\[Nu]^2)/32-387*\[Nu]^3+143*\[Nu]^4+\[Delta]*(-1857/64+(8105*\[Nu])/96-(1913*\[Nu]^2)/32-(285*\[Nu]^3)/8+(803*\[Nu]^4)/24))*\[Chi]m*\[Chi]p^2+(-619/64+(21751*\[Nu])/576-(13183*\[Nu]^2)/288+(1435*\[Nu]^3)/96+(517*\[Nu]^4)/36-(451*\[Nu]^5)/72+\[Delta]*(619/64-(7313*\[Nu])/192+(687*\[Nu]^2)/16-(963*\[Nu]^3)/32+(385*\[Nu]^4)/48))*\[Chi]p^3)/\[Iota]^(7/2));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S4$x\[Iota] = (x^3*((353/216-(3035*\[Nu])/324-(284*\[Nu]^2)/81+(4804*\[Nu]^3)/81+\[Delta]*(-353/216+(353*\[Nu])/27-(706*\[Nu]^2)/27))*\[Chi]m^4+(-353/54+(553*\[Nu])/9-(1600*\[Nu]^2)/9+(3952*\[Nu]^3)/27+\[Delta]*(353/54-(1658*\[Nu])/81-(920*\[Nu]^2)/27+(3680*\[Nu]^3)/81))*\[Chi]m^3*\[Chi]p+(353/36-(2399*\[Nu])/54-(43*\[Nu]^2)/27+(2710*\[Nu]^3)/27-(1160*\[Nu]^4)/27+\[Delta]*(-353/36+(200*\[Nu])/3-(1093*\[Nu]^2)/9+(140*\[Nu]^3)/3))*\[Chi]m^2*\[Chi]p^2+(-353/54+(1447*\[Nu])/27-(1198*\[Nu]^2)/9+(2660*\[Nu]^3)/27-(560*\[Nu]^4)/27+\[Delta]*(353/54-(1022*\[Nu])/81-(290*\[Nu]^2)/27+(440*\[Nu]^3)/27-(320*\[Nu]^4)/81))*\[Chi]m*\[Chi]p^3+(353/216-(1763*\[Nu])/324+(25*\[Nu]^2)/81+(50*\[Nu]^3)/9-(260*\[Nu]^4)/81+(40*\[Nu]^5)/81+\[Delta]*(-353/216+(247*\[Nu])/27-(35*\[Nu]^2)/3+(140*\[Nu]^3)/27-(20*\[Nu]^4)/27))*\[Chi]p^4))/\[Iota]^3;


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$S5$x\[Iota] = (x^(7/2)*((-1715/576+(1715*\[Nu])/48-(1715*\[Nu]^2)/12+(1715*\[Nu]^3)/9+\[Delta]*(1715/576-(7111*\[Nu])/432-(1213*\[Nu]^2)/108+(3179*\[Nu]^3)/27))*\[Chi]m^5+(8575/576-(179741*\[Nu])/1728+(75505*\[Nu]^2)/864+(26059*\[Nu]^3)/54-(26059*\[Nu]^4)/54+\[Delta]*(-8575/576+(81107*\[Nu])/576-(29657*\[Nu]^2)/72+(4169*\[Nu]^3)/12))*\[Chi]m^4*\[Chi]p+(-8575/288+(46807*\[Nu])/144-(58129*\[Nu]^2)/48+(30745*\[Nu]^3)/18-(5731*\[Nu]^4)/9+\[Delta]*(8575/288-(57181*\[Nu])/432-(12001*\[Nu]^2)/432+(19679*\[Nu]^3)/54-(4433*\[Nu]^4)/27))*\[Chi]m^3*\[Chi]p^2+(8575/288-(151883*\[Nu])/864+(8921*\[Nu]^2)/54+(49049*\[Nu]^3)/144-(86801*\[Nu]^4)/216+(5291*\[Nu]^5)/54+\[Delta]*(-8575/288+(71821*\[Nu])/288-(30745*\[Nu]^2)/48+(72919*\[Nu]^3)/144-(4147*\[Nu]^4)/36))*\[Chi]m^2*\[Chi]p^3+(-8575/576+(10541*\[Nu])/72-(7469*\[Nu]^2)/16+(38533*\[Nu]^3)/72-(34463*\[Nu]^4)/144+(143*\[Nu]^5)/4+\[Delta]*(8575/576-(10813*\[Nu])/216-(539*\[Nu]^2)/432+(1573*\[Nu]^3)/24-(17303*\[Nu]^4)/432+(715*\[Nu]^5)/108))*\[Chi]m*\[Chi]p^4+(1715/576-(24805*\[Nu])/1728+(8327*\[Nu]^2)/864+(5291*\[Nu]^3)/432-(6721*\[Nu]^4)/432+(2431*\[Nu]^5)/432-(143*\[Nu]^6)/216+\[Delta]*(-1715/576+(4169*\[Nu])/192-(5731*\[Nu]^2)/144+(4147*\[Nu]^3)/144-(143*\[Nu]^4)/16+(143*\[Nu]^5)/144))*\[Chi]p^5))/\[Iota]^(7/2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$SID$x\[Iota] = (x^(3/2)*((-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]m+(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]p))/\[Iota]^(3/2)+(x^2*((\[Delta]*(\[Kappa]p*(3/8-(11*\[Nu])/4)+\[Kappa]m*(-3/8-(9*\[Nu])/4))+\[Kappa]m*(3/8-(3*\[Nu])/2)+\[Kappa]p*(-3/8+\[Nu]/2+\[Nu]^2/2))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(3/4-(7*\[Nu])/2)+\[Kappa]p*(-3/4-(5*\[Nu])/2))+\[Kappa]p*(3/4-5*\[Nu]+\[Nu]^2)+\[Kappa]m*(-3/4-\[Nu]+2*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*(\[Kappa]p*(3/8-(3*\[Nu])/4)+\[Kappa]m*(-3/8-\[Nu]/4))+\[Kappa]m*(3/8-(7*\[Nu])/2+\[Nu]^2)+\[Kappa]p*(-3/8-(3*\[Nu])/2+(3*\[Nu]^2)/2))*\[Chi]p^2))/\[Iota]^2+x^(5/2)*(((\[Delta]*((\[Kappa]m*\[Nu])/2+(\[Kappa]p*\[Nu])/2)+\[Kappa]m*((37*\[Nu])/8-(3*\[Nu]^2)/4)+\[Kappa]p*((37*\[Nu])/8-(3*\[Nu]^2)/4))*\[Chi]m+(\[Delta]*((\[Kappa]m*\[Nu])/2+(\[Kappa]p*\[Nu])/2)+\[Kappa]m*((37*\[Nu])/8-(3*\[Nu]^2)/4)+\[Kappa]p*((37*\[Nu])/8-(3*\[Nu]^2)/4))*\[Chi]p)/\[Iota]^(3/2)+((\[Delta]*((-3*\[Kappa]m*\[Nu])/2-(3*\[Kappa]p*\[Nu])/2)+\[Kappa]m*((-3*\[Nu])/8-(9*\[Nu]^2)/4)+\[Kappa]p*((-3*\[Nu])/8-(9*\[Nu]^2)/4))*\[Chi]m+(\[Kappa]p^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Kappa]m*(-11/8+(5*\[Nu])/12+(61*\[Nu]^2)/3)+\[Kappa]p*(11/8-(73*\[Nu])/6+(80*\[Nu]^2)/3+\[Kappa]m*((3*\[Nu])/4-(3*\[Nu]^2)/2))+\[Delta]*(\[Kappa]m*(11/8-(11*\[Nu])/2)+(3*\[Kappa]m^2*\[Nu])/4+\[Kappa]p*(-11/8+(19*\[Nu])/12+(3*\[Kappa]m*\[Nu])/4+(7*\[Nu]^2)/3)))*\[Chi]m^3+(\[Delta]*((-3*\[Kappa]m*\[Nu])/2-(3*\[Kappa]p*\[Nu])/2)+\[Kappa]m*((-3*\[Nu])/8-(9*\[Nu]^2)/4)+\[Kappa]p*((-3*\[Nu])/8-(9*\[Nu]^2)/4)+(\[Kappa]m^2*((3*\[Nu])/2-3*\[Nu]^2)+\[Kappa]p^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Kappa]m*(33/8-(643*\[Nu])/24+(247*\[Nu]^2)/6)+\[Kappa]p*(-33/8+(173*\[Nu])/24+(157*\[Nu]^2)/6-(7*\[Nu]^3)/6+\[Kappa]m*((9*\[Nu])/4-(9*\[Nu]^2)/2))+\[Delta]*((3*\[Kappa]m^2*\[Nu])/4+(3*\[Kappa]p^2*\[Nu])/2+\[Kappa]p*(33/8-(539*\[Nu])/24+(9*\[Kappa]m*\[Nu])/4+(77*\[Nu]^2)/12)+\[Kappa]m*(-33/8-(119*\[Nu])/24+(119*\[Nu]^2)/12)))*\[Chi]m^2)*\[Chi]p+(\[Kappa]m^2*((3*\[Nu])/2-3*\[Nu]^2)+\[Kappa]p^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Kappa]m*(-33/8+(16*\[Nu])/3+(35*\[Nu]^2)/3-(7*\[Nu]^3)/2)+\[Kappa]p*(33/8-(299*\[Nu])/12+(68*\[Nu]^2)/3-(7*\[Nu]^3)/6+\[Kappa]m*((9*\[Nu])/4-(9*\[Nu]^2)/2))+\[Delta]*((3*\[Kappa]m^2*\[Nu])/4+(3*\[Kappa]p^2*\[Nu])/2+\[Kappa]m*(33/8-(247*\[Nu])/12+(49*\[Nu]^2)/6)+\[Kappa]p*(-33/8-(41*\[Nu])/6+(9*\[Kappa]m*\[Nu])/4+(49*\[Nu]^2)/6)))*\[Chi]m*\[Chi]p^2+(\[Kappa]p^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Kappa]m*(11/8-(247*\[Nu])/24+(49*\[Nu]^2)/6-(7*\[Nu]^3)/6)+\[Kappa]p*(-11/8-(35*\[Nu])/24+(35*\[Nu]^2)/6-(7*\[Nu]^3)/3+\[Kappa]m*((3*\[Nu])/4-(3*\[Nu]^2)/2))+\[Delta]*((3*\[Kappa]m^2*\[Nu])/4+\[Kappa]m*(-11/8-(7*\[Nu])/24+(7*\[Nu]^2)/12)+\[Kappa]p*(11/8-(29*\[Nu])/8+(3*\[Kappa]m*\[Nu])/4+(7*\[Nu]^2)/4)))*\[Chi]p^3)/\[Iota]^(5/2))+x^3*((((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]m*(9/32+(59*\[Nu])/8-7*\[Nu]^2)+\[Kappa]p*(-9/32+(67*\[Nu])/8-(43*\[Nu]^2)/8+\[Nu]^3/2)+\[Delta]*((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]p*(9/32+(103*\[Nu])/16-(11*\[Nu]^2)/4)+\[Kappa]m*(-9/32+(101*\[Nu])/16-(5*\[Nu]^2)/2)))*\[Chi]m^2+((-9*\[Lambda]m*\[Nu])/2-(9*\[Lambda]p*\[Nu])/2+\[Kappa]p*(9/16+(53*\[Nu])/4-(59*\[Nu]^2)/4+\[Nu]^3)+\[Kappa]m*(-9/16+(61*\[Nu])/4-(23*\[Nu]^2)/2+2*\[Nu]^3)+\[Delta]*((-9*\[Lambda]m*\[Nu])/2-(9*\[Lambda]p*\[Nu])/2+\[Kappa]m*(9/16+(115*\[Nu])/8-4*\[Nu]^2)+\[Kappa]p*(-9/16+(113*\[Nu])/8-(7*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p+((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]m*(9/32+(47*\[Nu])/8-(31*\[Nu]^2)/4+\[Nu]^3)+\[Kappa]p*(-9/32+(55*\[Nu])/8-(49*\[Nu]^2)/8+(3*\[Nu]^3)/2)+\[Delta]*((-9*\[Lambda]m*\[Nu])/4-(9*\[Lambda]p*\[Nu])/4+\[Kappa]p*(9/32+(127*\[Nu])/16-(5*\[Nu]^2)/4)+\[Kappa]m*(-9/32+(125*\[Nu])/16-\[Nu]^2)))*\[Chi]p^2)/\[Iota]^2+(((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]m*(-33/16-(131*\[Nu])/16+(83*\[Nu]^2)/4)+\[Kappa]p*(33/16-(357*\[Nu])/16+(219*\[Nu]^2)/8+3*\[Nu]^3)+\[Delta]*((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]p*(-33/16+(27*\[Nu])/16-(105*\[Nu]^2)/8)+\[Kappa]m*(33/16-(67*\[Nu])/16-10*\[Nu]^2)))*\[Chi]m^2+(\[Kappa]m^2*(3/8+(11*\[Nu])/4-17*\[Nu]^2)+\[Kappa]m*(47/12-(94*\[Nu])/3+(188*\[Nu]^2)/3)+\[Kappa]p^2*(3/8-(5*\[Nu])/4+\[Nu]^2/2+\[Nu]^3)+\[Kappa]p*(-47/12+(176*\[Nu])/9-(23*\[Nu]^2)/3-(284*\[Nu]^3)/9+\[Kappa]m*(-3/4+(17*\[Nu])/2-22*\[Nu]^2))+\[Delta]*(\[Kappa]m^2*(-3/8+(3*\[Nu])/2)+\[Kappa]p^2*(-3/8+(11*\[Nu])/2-(19*\[Nu]^2)/2)+\[Kappa]m*(-47/12+(209*\[Nu])/54+(1274*\[Nu]^2)/27)+\[Kappa]p*(47/12-(1693*\[Nu])/54+(1694*\[Nu]^2)/27+\[Kappa]m*(3/4+3*\[Nu]-9*\[Nu]^2))))*\[Chi]m^4+(((15*\[Lambda]m*\[Nu])/2+(15*\[Lambda]p*\[Nu])/2+\[Kappa]p*(-33/8-(19*\[Nu])/8+(71*\[Nu]^2)/4+6*\[Nu]^3)+\[Kappa]m*(33/8-(245*\[Nu])/8+31*\[Nu]^2+12*\[Nu]^3)+\[Delta]*((15*\[Lambda]m*\[Nu])/2+(15*\[Lambda]p*\[Nu])/2+\[Kappa]m*(-33/8-(85*\[Nu])/8-14*\[Nu]^2)+\[Kappa]p*(33/8-(179*\[Nu])/8-(31*\[Nu]^2)/4)))*\[Chi]m+(\[Kappa]m^2*(-3/2+13*\[Nu]-28*\[Nu]^2)+\[Kappa]m*(-47/3+(134*\[Nu])/3+108*\[Nu]^2-144*\[Nu]^3)+\[Kappa]p^2*(-3/2+21*\[Nu]-54*\[Nu]^2+4*\[Nu]^3)+\[Kappa]p*(47/3-(1250*\[Nu])/9+332*\[Nu]^2-(976*\[Nu]^3)/9+\[Kappa]m*(3+6*\[Nu]-60*\[Nu]^2+8*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(3/2+10*\[Nu]-20*\[Nu]^2)+\[Kappa]p^2*(3/2+2*\[Nu]-10*\[Nu]^2)+\[Kappa]m*(47/3-(2480*\[Nu])/27+(3152*\[Nu]^2)/27)+\[Kappa]p*(-47/3+(784*\[Nu])/27+(1940*\[Nu]^2)/27-(80*\[Nu]^3)/9+\[Kappa]m*(-3+28*\[Nu]-32*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p+((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]m*(-33/16+(93*\[Nu])/16-3*\[Nu]^2+6*\[Nu]^3)+\[Kappa]p*(33/16-(133*\[Nu])/16+(29*\[Nu]^2)/8+9*\[Nu]^3)+\[Delta]*((15*\[Lambda]m*\[Nu])/4+(15*\[Lambda]p*\[Nu])/4+\[Kappa]p*(-33/16-(197*\[Nu])/16-(7*\[Nu]^2)/8)+\[Kappa]m*(33/16-(291*\[Nu])/16+(9*\[Nu]^2)/4))+(\[Kappa]m*(47/2-(1634*\[Nu])/9+(1171*\[Nu]^2)/3-(1444*\[Nu]^3)/9)+\[Kappa]p^2*(9/4+(9*\[Nu])/2-45*\[Nu]^2+6*\[Nu]^3)+\[Kappa]m^2*(9/4+(9*\[Nu])/2-36*\[Nu]^2+12*\[Nu]^3)+\[Kappa]p*(-47/2+(574*\[Nu])/9+(385*\[Nu]^2)/3-(1232*\[Nu]^3)/9+(20*\[Nu]^4)/9+\[Kappa]m*(-9/2+51*\[Nu]-114*\[Nu]^2+12*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-9/4+21*\[Nu]-24*\[Nu]^2)+\[Kappa]p^2*(-9/4+21*\[Nu]-15*\[Nu]^2)+\[Kappa]m*(-47/2+(151*\[Nu])/9+(611*\[Nu]^2)/9-(250*\[Nu]^3)/9)+\[Kappa]p*(47/2-(1211*\[Nu])/9+(1091*\[Nu]^2)/9-(110*\[Nu]^3)/9+\[Kappa]m*(9/2+18*\[Nu]-36*\[Nu]^2))))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]p^2*(-3/2+13*\[Nu]-22*\[Nu]^2+4*\[Nu]^3)+\[Kappa]m^2*(-3/2+21*\[Nu]-48*\[Nu]^2+8*\[Nu]^3)+\[Kappa]m*(-47/3+(1090*\[Nu])/27+(250*\[Nu]^2)/9-40*\[Nu]^3+(160*\[Nu]^4)/27)+\[Kappa]p*(47/3-(2786*\[Nu])/27+(1450*\[Nu]^2)/9-(608*\[Nu]^3)/9+(40*\[Nu]^4)/27+\[Kappa]m*(3+6*\[Nu]-48*\[Nu]^2+16*\[Nu]^3))+\[Delta]*(\[Kappa]p^2*(3/2+10*\[Nu]-14*\[Nu]^2)+\[Kappa]m^2*(3/2+2*\[Nu]-4*\[Nu]^2)+\[Kappa]m*(47/3-(788*\[Nu])/9+(722*\[Nu]^2)/9-(140*\[Nu]^3)/9)+\[Kappa]p*(-47/3-(20*\[Nu])/3+46*\[Nu]^2-20*\[Nu]^3+\[Kappa]m*(-3+28*\[Nu]-20*\[Nu]^2))))*\[Chi]m*\[Chi]p^3+(\[Kappa]m^2*(3/8-(5*\[Nu])/4-\[Nu]^2)+\[Kappa]p^2*(3/8+(11*\[Nu])/4-(19*\[Nu]^2)/2+5*\[Nu]^3)+\[Kappa]m*(47/12-(788*\[Nu])/27+(361*\[Nu]^2)/9-(140*\[Nu]^3)/9+(40*\[Nu]^4)/27)+\[Kappa]p*(-47/12+(46*\[Nu])/27+(136*\[Nu]^2)/9-(140*\[Nu]^3)/9+(100*\[Nu]^4)/27+\[Kappa]m*(-3/4+(17*\[Nu])/2-16*\[Nu]^2+4*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-3/8+(11*\[Nu])/2-2*\[Nu]^2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]m*(-47/12+(31*\[Nu])/18+(25*\[Nu]^2)/9-(10*\[Nu]^3)/9)+\[Kappa]p*(47/12-(27*\[Nu])/2+13*\[Nu]^2-(10*\[Nu]^3)/3+\[Kappa]m*(3/4+3*\[Nu]-3*\[Nu]^2))))*\[Chi]p^4)/\[Iota]^3)+x^(7/2)*(((\[Kappa]m*((917*\[Nu])/128+(95*\[Nu]^2)/96-(13*\[Nu]^3)/32)+\[Kappa]p*((917*\[Nu])/128+(95*\[Nu]^2)/96-(13*\[Nu]^3)/32)+\[Delta]*(\[Kappa]m*((11*\[Nu])/32+(5*\[Nu]^2)/24)+\[Kappa]p*((11*\[Nu])/32+(5*\[Nu]^2)/24)))*\[Chi]m+(\[Kappa]m*((917*\[Nu])/128+(95*\[Nu]^2)/96-(13*\[Nu]^3)/32)+\[Kappa]p*((917*\[Nu])/128+(95*\[Nu]^2)/96-(13*\[Nu]^3)/32)+\[Delta]*(\[Kappa]m*((11*\[Nu])/32+(5*\[Nu]^2)/24)+\[Kappa]p*((11*\[Nu])/32+(5*\[Nu]^2)/24)))*\[Chi]p)/\[Iota]^(3/2)+((\[Kappa]m*((-7015*\[Nu])/448+(659/28-(123*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)+\[Kappa]p*((-7015*\[Nu])/448+(659/28-(123*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)+\[Delta]*(\[Kappa]m*((845*\[Nu])/112-(3*\[Nu]^2)/4)+\[Kappa]p*((845*\[Nu])/112-(3*\[Nu]^2)/4)))*\[Chi]m+(\[Mu]m*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Mu]p*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Kappa]m^2*((-15*\[Nu])/4+(33*\[Nu]^2)/4)+\[Lambda]p*(3/8-9*\[Nu]+21*\[Nu]^2)+\[Lambda]m*(-3/8-7*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]p^2*((-87*\[Nu])/32+(57*\[Nu]^2)/8-(15*\[Nu]^3)/8)+\[Kappa]m*(15/64+(55*\[Nu])/4-(2155*\[Nu]^2)/48+(361*\[Nu]^3)/12)+\[Kappa]p*(-15/64+(1529*\[Nu])/96-(1297*\[Nu]^2)/24+(100*\[Nu]^3)/3+\[Kappa]m*((-207*\[Nu])/32+(123*\[Nu]^2)/8-(15*\[Nu]^3)/8))+\[Delta]*(\[Lambda]m*(3/8-(33*\[Nu])/4)+(9*\[Mu]m*\[Nu])/8+(9*\[Mu]p*\[Nu])/8+\[Kappa]m*(-15/64+(1889*\[Nu])/96-(485*\[Nu]^2)/24)+\[Kappa]p^2*((-15*\[Nu])/4+(3*\[Nu]^2)/4)+\[Lambda]p*(-3/8-(31*\[Nu])/4+\[Nu]^2)+\[Kappa]m^2*((-87*\[Nu])/32+(27*\[Nu]^2)/16)+\[Kappa]p*(15/64+(295*\[Nu])/16-(605*\[Nu]^2)/48+(35*\[Nu]^3)/12+\[Kappa]m*((-207*\[Nu])/32+(39*\[Nu]^2)/16))))*\[Chi]m^3+(\[Kappa]m*((-7015*\[Nu])/448+(659/28-(123*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)+\[Kappa]p*((-7015*\[Nu])/448+(659/28-(123*Pi^2)/256)*\[Nu]^2-(45*\[Nu]^3)/16)+\[Delta]*(\[Kappa]m*((845*\[Nu])/112-(3*\[Nu]^2)/4)+\[Kappa]p*((845*\[Nu])/112-(3*\[Nu]^2)/4))+(\[Mu]m*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]p*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Lambda]m*(9/8-27*\[Nu]+(111*\[Nu]^2)/2)+\[Lambda]p*(-9/8-21*\[Nu]+60*\[Nu]^2)+\[Kappa]m^2*((-147*\[Nu])/16+(45*\[Nu]^2)/2-(15*\[Nu]^3)/4)+\[Kappa]p^2*((-327*\[Nu])/32+(189*\[Nu]^2)/8-(15*\[Nu]^3)/8)+\[Kappa]m*(-45/64+(3709*\[Nu])/64-(16561*\[Nu]^2)/96+(1543*\[Nu]^3)/24)+\[Kappa]p*(45/64+(3069*\[Nu])/64-(14017*\[Nu]^2)/96+(905*\[Nu]^3)/16-(35*\[Nu]^4)/24+\[Kappa]m*((-621*\[Nu])/32+(369*\[Nu]^2)/8-(45*\[Nu]^3)/8))+\[Delta]*((27*\[Mu]m*\[Nu])/8+(27*\[Mu]p*\[Nu])/8+\[Lambda]p*(9/8-(99*\[Nu])/4+3*\[Nu]^2)+\[Kappa]m^2*((-327*\[Nu])/32+(51*\[Nu]^2)/16)+\[Kappa]p^2*((-147*\[Nu])/16+(33*\[Nu]^2)/8)+\[Lambda]m*(-9/8-(93*\[Nu])/4+6*\[Nu]^2)+\[Kappa]m*(45/64+(2889*\[Nu])/64-(1079*\[Nu]^2)/24+(623*\[Nu]^3)/48)+\[Kappa]p*(-45/64+(3349*\[Nu])/64-(2875*\[Nu]^2)/48+(385*\[Nu]^3)/48+\[Kappa]m*((-621*\[Nu])/32+(117*\[Nu]^2)/16))))*\[Chi]m^2)*\[Chi]p+(\[Mu]m*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Mu]p*((27*\[Nu])/8-(27*\[Nu]^2)/4)+\[Lambda]p*(9/8-27*\[Nu]+48*\[Nu]^2)+\[Lambda]m*(-9/8-21*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]m^2*((-147*\[Nu])/16+(45*\[Nu]^2)/2-(15*\[Nu]^3)/4)+\[Kappa]p^2*((-327*\[Nu])/32+(189*\[Nu]^2)/8-(15*\[Nu]^3)/8)+\[Kappa]m*(45/64+(1479*\[Nu])/32-(1715*\[Nu]^2)/12+(2063*\[Nu]^3)/48-(35*\[Nu]^4)/8)+\[Kappa]p*(-45/64+(955*\[Nu])/16-(8087*\[Nu]^2)/48+(779*\[Nu]^3)/16-(35*\[Nu]^4)/24+\[Kappa]m*((-621*\[Nu])/32+(369*\[Nu]^2)/8-(45*\[Nu]^3)/8))+\[Delta]*((27*\[Mu]m*\[Nu])/8+(27*\[Mu]p*\[Nu])/8+\[Kappa]m^2*((-327*\[Nu])/32+(51*\[Nu]^2)/16)+\[Kappa]p^2*((-147*\[Nu])/16+(33*\[Nu]^2)/8)+\[Lambda]m*(9/8-(99*\[Nu])/4+6*\[Nu]^2)+\[Lambda]p*(-9/8-(93*\[Nu])/4+9*\[Nu]^2)+\[Kappa]m*(-45/64+(865*\[Nu])/16-(1361*\[Nu]^2)/24+(259*\[Nu]^3)/24)+\[Kappa]p*(45/64+(1389*\[Nu])/32-(2383*\[Nu]^2)/48+(287*\[Nu]^3)/24+\[Kappa]m*((-621*\[Nu])/32+(117*\[Nu]^2)/16))))*\[Chi]m*\[Chi]p^2+(\[Mu]m*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Mu]p*((9*\[Nu])/8-(9*\[Nu]^2)/4)+\[Kappa]m^2*((-15*\[Nu])/4+(33*\[Nu]^2)/4)+\[Lambda]m*(3/8-9*\[Nu]+(27*\[Nu]^2)/2)+\[Lambda]p*(-3/8-7*\[Nu]+15*\[Nu]^2)+\[Kappa]p^2*((-87*\[Nu])/32+(57*\[Nu]^2)/8-(15*\[Nu]^3)/8)+\[Kappa]m*(-15/64+(3391*\[Nu])/192-(4801*\[Nu]^2)/96+(851*\[Nu]^3)/48-(35*\[Nu]^4)/24)+\[Kappa]p*(15/64+(769*\[Nu])/64-(4013*\[Nu]^2)/96+(33*\[Nu]^3)/2-(35*\[Nu]^4)/12+\[Kappa]m*((-207*\[Nu])/32+(123*\[Nu]^2)/8-(15*\[Nu]^3)/8))+\[Delta]*((9*\[Mu]m*\[Nu])/8+(9*\[Mu]p*\[Nu])/8+\[Kappa]p^2*((-15*\[Nu])/4+(3*\[Nu]^2)/4)+\[Kappa]m^2*((-87*\[Nu])/32+(27*\[Nu]^2)/16)+\[Lambda]p*(3/8-(33*\[Nu])/4+3*\[Nu]^2)+\[Lambda]m*(-3/8-(31*\[Nu])/4+4*\[Nu]^2)+\[Kappa]m*(15/64+(1069*\[Nu])/64-(415*\[Nu]^2)/24+(91*\[Nu]^3)/48)+\[Kappa]p*(-15/64+(4111*\[Nu])/192-(817*\[Nu]^2)/48+(133*\[Nu]^3)/48+\[Kappa]m*((-207*\[Nu])/32+(39*\[Nu]^2)/16))))*\[Chi]p^3)/\[Iota]^(5/2)+((\[Kappa]m*((14463*\[Nu])/896+(-14123/224+(615*Pi^2)/256)*\[Nu]^2-(225*\[Nu]^3)/32)+\[Kappa]p*((14463*\[Nu])/896+(-14123/224+(615*Pi^2)/256)*\[Nu]^2-(225*\[Nu]^3)/32)+\[Delta]*(\[Kappa]m*((513*\[Nu])/224-(45*\[Nu]^2)/8)+\[Kappa]p*((513*\[Nu])/224-(45*\[Nu]^2)/8)))*\[Chi]m+(\[Lambda]m*(15/8+(55*\[Nu])/4-60*\[Nu]^2)+\[Lambda]p*(-15/8+(105*\[Nu])/4-60*\[Nu]^2)+\[Kappa]m^2*((15*\[Nu])/2-(75*\[Nu]^2)/4)+\[Mu]m*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Mu]p*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Kappa]p^2*((63*\[Nu])/32-3*\[Nu]^2-(75*\[Nu]^3)/8)+\[Kappa]m*(405/64-(1621*\[Nu])/32+(25*\[Nu]^2)/2+138*\[Nu]^3)+\[Kappa]p*(-405/64+(581*\[Nu])/16-(1955*\[Nu]^2)/16+(831*\[Nu]^3)/4+\[Kappa]m*((303*\[Nu])/32-(87*\[Nu]^2)/4-(75*\[Nu]^3)/8))+\[Delta]*((-15*\[Mu]m*\[Nu])/8-(15*\[Mu]p*\[Nu])/8+\[Lambda]m*(-15/8+(45*\[Nu])/2)+\[Kappa]p^2*((15*\[Nu])/2-(15*\[Nu]^2)/4)+\[Lambda]p*(15/8+(35*\[Nu])/2-(5*\[Nu]^2)/2)+\[Kappa]m^2*((63*\[Nu])/32+(15*\[Nu]^2)/16)+\[Kappa]m*(-405/64-(345*\[Nu])/16+(195*\[Nu]^2)/4)+\[Kappa]p*(405/64-(2663*\[Nu])/32+(1367*\[Nu]^2)/16+(171*\[Nu]^3)/8+\[Kappa]m*((303*\[Nu])/32-(45*\[Nu]^2)/16))))*\[Chi]m^3+(\[Kappa]m^2*(-171/64+(171*\[Nu])/8-(171*\[Nu]^2)/4)+\[Kappa]m^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]m*(-983/96+(1729*\[Nu])/32+(237*\[Nu]^2)/4-(2677*\[Nu]^3)/6)+\[Kappa]p^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8)+\[Kappa]p^2*(-171/64+(579*\[Nu])/16-(2277*\[Nu]^2)/16+(645*\[Nu]^3)/4+\[Kappa]m*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8))+\[Kappa]p*(983/96-(34133*\[Nu])/288+(16439*\[Nu]^2)/36-(10541*\[Nu]^3)/18+\[Kappa]m^2*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]m*(171/32-(105*\[Nu])/8-(567*\[Nu]^2)/8+(303*\[Nu]^3)/2))+\[Delta]*(\[Kappa]m^2*(171/64+(99*\[Nu])/16-(135*\[Nu]^2)/2)+\[Kappa]m*(983/96-(983*\[Nu])/12+(983*\[Nu]^2)/6)+\[Kappa]p^2*(171/64-(69*\[Nu])/8+(39*\[Nu]^2)/16+(33*\[Nu]^3)/4+\[Kappa]m*((-27*\[Nu])/16+(27*\[Nu]^2)/8))+\[Kappa]p*(-983/96+(7153*\[Nu])/144-(34*\[Nu]^2)/3-(847*\[Nu]^3)/9+\[Kappa]m*(-171/32+(375*\[Nu])/8-102*\[Nu]^2)+\[Kappa]m^2*((-27*\[Nu])/16+(27*\[Nu]^2)/8))))*\[Chi]m^5+(\[Kappa]m*((14463*\[Nu])/896+(-14123/224+(615*Pi^2)/256)*\[Nu]^2-(225*\[Nu]^3)/32)+\[Kappa]p*((14463*\[Nu])/896+(-14123/224+(615*Pi^2)/256)*\[Nu]^2-(225*\[Nu]^3)/32)+\[Delta]*(\[Kappa]m*((513*\[Nu])/224-(45*\[Nu]^2)/8)+\[Kappa]p*((513*\[Nu])/224-(45*\[Nu]^2)/8))+(\[Lambda]p*(45/8+(165*\[Nu])/4-150*\[Nu]^2)+\[Lambda]m*(-45/8+(315*\[Nu])/4-150*\[Nu]^2)+\[Mu]m*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Mu]p*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Kappa]m^2*((183*\[Nu])/16-(99*\[Nu]^2)/4-(75*\[Nu]^3)/4)+\[Kappa]p^2*((543*\[Nu])/32-(81*\[Nu]^2)/2-(75*\[Nu]^3)/8)+\[Kappa]m*(-1215/64-(241*\[Nu])/64+(3077*\[Nu]^2)/32+(1905*\[Nu]^3)/8)+\[Kappa]p*(1215/64-(14089*\[Nu])/64+(13253*\[Nu]^2)/32+(1289*\[Nu]^3)/16-(99*\[Nu]^4)/8+\[Kappa]m*((909*\[Nu])/32-(261*\[Nu]^2)/4-(225*\[Nu]^3)/8))+\[Delta]*((-45*\[Mu]m*\[Nu])/8-(45*\[Mu]p*\[Nu])/8+\[Lambda]m*(45/8+(105*\[Nu])/2-15*\[Nu]^2)+\[Lambda]p*(-45/8+(135*\[Nu])/2-(15*\[Nu]^2)/2)+\[Kappa]m^2*((543*\[Nu])/32-(105*\[Nu]^2)/16)+\[Kappa]p^2*((183*\[Nu])/16-(15*\[Nu]^2)/8)+\[Kappa]m*(1215/64-(8765*\[Nu])/64+(1519*\[Nu]^2)/16+(1407*\[Nu]^3)/16)+\[Kappa]p*(-1215/64+(223*\[Nu])/64-(145*\[Nu]^2)/8+(927*\[Nu]^3)/16+\[Kappa]m*((909*\[Nu])/32-(135*\[Nu]^2)/16))))*\[Chi]m^2+(\[Kappa]m^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]m*(4915/96-(35357*\[Nu])/72+(26479*\[Nu]^2)/18-(11734*\[Nu]^3)/9)+\[Kappa]p^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8)+\[Kappa]m^2*(855/64-(435*\[Nu])/64-(8955*\[Nu]^2)/32+(2985*\[Nu]^3)/8)+\[Kappa]p^2*(855/64-(3279*\[Nu])/64-(1449*\[Nu]^2)/32+(3051*\[Nu]^3)/16-(33*\[Nu]^4)/8+\[Kappa]m*((-243*\[Nu])/32+(243*\[Nu]^2)/8-(135*\[Nu]^3)/8))+\[Kappa]p*(-4915/96+(5357*\[Nu])/18-(6089*\[Nu]^2)/36-(61351*\[Nu]^3)/72+(1045*\[Nu]^4)/6+\[Kappa]m^2*((-243*\[Nu])/32+(243*\[Nu]^2)/8-(27*\[Nu]^3)/2)+\[Kappa]m*(-855/32+(8967*\[Nu])/32-(13563*\[Nu]^2)/16+(2469*\[Nu]^3)/4))+\[Delta]*(\[Kappa]m^2*(-855/64+(5835*\[Nu])/64-(2415*\[Nu]^2)/16)+\[Kappa]m^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]p^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]m*(-4915/96+(42293*\[Nu])/288+(16687*\[Nu]^2)/48-(16687*\[Nu]^3)/36)+\[Kappa]p^2*(-855/64+(8679*\[Nu])/64-(2373*\[Nu]^2)/8+(627*\[Nu]^3)/16+\[Kappa]m*((-81*\[Nu])/16+(81*\[Nu]^2)/8))+\[Kappa]p*(4915/96-(125867*\[Nu])/288+(49193*\[Nu]^2)/48-(13805*\[Nu]^3)/36+\[Kappa]m^2*((-81*\[Nu])/16+(81*\[Nu]^2)/8)+\[Kappa]m*(855/32-(147*\[Nu])/32-(2247*\[Nu]^2)/8+(561*\[Nu]^3)/8))))*\[Chi]m^4)*\[Chi]p+((\[Lambda]m*(45/8+(165*\[Nu])/4-120*\[Nu]^2)+\[Lambda]p*(-45/8+(315*\[Nu])/4-120*\[Nu]^2)+\[Mu]m*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Mu]p*((-45*\[Nu])/8+(45*\[Nu]^2)/4)+\[Kappa]m^2*((183*\[Nu])/16-(99*\[Nu]^2)/4-(75*\[Nu]^3)/4)+\[Kappa]p^2*((543*\[Nu])/32-(81*\[Nu]^2)/2-(75*\[Nu]^3)/8)+\[Kappa]m*(1215/64-(1583*\[Nu])/8+(7693*\[Nu]^2)/16-(639*\[Nu]^3)/16-(297*\[Nu]^4)/8)+\[Kappa]p*(-1215/64-(833*\[Nu])/32+(1991*\[Nu]^2)/8+(1055*\[Nu]^3)/16-(99*\[Nu]^4)/8+\[Kappa]m*((909*\[Nu])/32-(261*\[Nu]^2)/4-(225*\[Nu]^3)/8))+\[Delta]*((-45*\[Mu]m*\[Nu])/8-(45*\[Mu]p*\[Nu])/8+\[Lambda]p*(45/8+(105*\[Nu])/2-(45*\[Nu]^2)/2)+\[Lambda]m*(-45/8+(135*\[Nu])/2-15*\[Nu]^2)+\[Kappa]m^2*((543*\[Nu])/32-(105*\[Nu]^2)/16)+\[Kappa]p^2*((183*\[Nu])/16-(15*\[Nu]^2)/8)+\[Kappa]m*(-1215/64-(601*\[Nu])/32-(427*\[Nu]^2)/8+(555*\[Nu]^3)/8)+\[Kappa]p*(1215/64-(1835*\[Nu])/16+(1003*\[Nu]^2)/16+(261*\[Nu]^3)/4+\[Kappa]m*((909*\[Nu])/32-(135*\[Nu]^2)/16))))*\[Chi]m+(\[Kappa]m^3*((-81*\[Nu])/16+(81*\[Nu]^2)/4-(27*\[Nu]^3)/2)+\[Kappa]p^3*((-81*\[Nu])/16+(81*\[Nu]^2)/4-(27*\[Nu]^3)/4)+\[Kappa]m^2*(-855/32+(4125*\[Nu])/16-(5877*\[Nu]^2)/8+(1047*\[Nu]^3)/2)+\[Kappa]m*(-4915/48+(65761*\[Nu])/144+(16513*\[Nu]^2)/144-(97537*\[Nu]^3)/72+(3421*\[Nu]^4)/6)+\[Kappa]p^2*(-855/32+(4599*\[Nu])/16-(1611*\[Nu]^2)/2+(3381*\[Nu]^3)/8-(33*\[Nu]^4)/4+\[Kappa]m*((-189*\[Nu])/16+(189*\[Nu]^2)/4-(81*\[Nu]^3)/4))+\[Kappa]p*(4915/48-(15561*\[Nu])/16+(44539*\[Nu]^2)/16-(8809*\[Nu]^3)/4+(902*\[Nu]^4)/3+\[Kappa]m^2*((-189*\[Nu])/16+(189*\[Nu]^2)/4-27*\[Nu]^3)+\[Kappa]m*(855/16-(807*\[Nu])/8-(2367*\[Nu]^2)/4+(6639*\[Nu]^3)/8-(99*\[Nu]^4)/4))+\[Delta]*(\[Kappa]m^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]p^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]m*(4915/48-(26479*\[Nu])/36+(70285*\[Nu]^2)/48-(23111*\[Nu]^3)/36)+\[Kappa]m^2*(855/32+(285*\[Nu])/16-(969*\[Nu]^2)/4+(891*\[Nu]^3)/8)+\[Kappa]p^2*(855/32-(189*\[Nu])/16-(1845*\[Nu]^2)/8+(231*\[Nu]^3)/4+\[Kappa]m*((-27*\[Nu])/2+27*\[Nu]^2))+\[Kappa]p*(-4915/48+(2273*\[Nu])/8+(20399*\[Nu]^2)/48-(4191*\[Nu]^3)/8+(143*\[Nu]^4)/6+\[Kappa]m^2*((-27*\[Nu])/2+27*\[Nu]^2)+\[Kappa]m*(-855/16+(3507*\[Nu])/8-(3081*\[Nu]^2)/4+(1023*\[Nu]^3)/8))))*\[Chi]m^3)*\[Chi]p^2+(\[Lambda]p*(15/8+(55*\[Nu])/4-30*\[Nu]^2)+\[Lambda]m*(-15/8+(105*\[Nu])/4-30*\[Nu]^2)+\[Kappa]m^2*((15*\[Nu])/2-(75*\[Nu]^2)/4)+\[Mu]m*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Mu]p*((-15*\[Nu])/8+(15*\[Nu]^2)/4)+\[Kappa]p^2*((63*\[Nu])/32-3*\[Nu]^2-(75*\[Nu]^3)/8)+\[Kappa]m*(-405/64+(899*\[Nu])/64+(977*\[Nu]^2)/32+(569*\[Nu]^3)/16-(99*\[Nu]^4)/8)+\[Kappa]p*(405/64-(1817*\[Nu])/64+(2533*\[Nu]^2)/32+(35*\[Nu]^3)/2-(99*\[Nu]^4)/4+\[Kappa]m*((303*\[Nu])/32-(87*\[Nu]^2)/4-(75*\[Nu]^3)/8))+\[Delta]*((-15*\[Mu]m*\[Nu])/8-(15*\[Mu]p*\[Nu])/8+\[Lambda]m*(15/8+(35*\[Nu])/2-10*\[Nu]^2)+\[Lambda]p*(-15/8+(45*\[Nu])/2-(15*\[Nu]^2)/2)+\[Kappa]p^2*((15*\[Nu])/2-(15*\[Nu]^2)/4)+\[Kappa]m^2*((63*\[Nu])/32+(15*\[Nu]^2)/16)+\[Kappa]m*(405/64-(3901*\[Nu])/64+(851*\[Nu]^2)/16-(21*\[Nu]^3)/16)+\[Kappa]p*(-405/64-(2805*\[Nu])/64+(27*\[Nu]^2)/2+(183*\[Nu]^3)/16+\[Kappa]m*((303*\[Nu])/32-(45*\[Nu]^2)/16)))+(\[Kappa]m^3*((-81*\[Nu])/16+(81*\[Nu]^2)/4-(27*\[Nu]^3)/2)+\[Kappa]p^3*((-81*\[Nu])/16+(81*\[Nu]^2)/4-(27*\[Nu]^3)/4)+\[Kappa]m^2*(855/32-(1845*\[Nu])/32-(2673*\[Nu]^2)/16+(957*\[Nu]^3)/4-33*\[Nu]^4)+\[Kappa]m*(4915/48-(1797*\[Nu])/2+(116983*\[Nu]^2)/48-(32571*\[Nu]^3)/16+(5269*\[Nu]^4)/12)+\[Kappa]p^2*(855/32-(897*\[Nu])/32-(5859*\[Nu]^2)/16+(765*\[Nu]^3)/2-(33*\[Nu]^4)/2+\[Kappa]m*((-189*\[Nu])/16+(189*\[Nu]^2)/4-(81*\[Nu]^3)/4))+\[Kappa]p*(-4915/48+(6887*\[Nu])/18+(42823*\[Nu]^2)/144-(17479*\[Nu]^3)/16+(16687*\[Nu]^4)/36-(143*\[Nu]^5)/36+\[Kappa]m^2*((-189*\[Nu])/16+(189*\[Nu]^2)/4-27*\[Nu]^3)+\[Kappa]m*(-855/16+(8481*\[Nu])/16-(11079*\[Nu]^2)/8+(5979*\[Nu]^3)/8-(99*\[Nu]^4)/4))+\[Delta]*(\[Kappa]m^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]p^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]m^2*(-855/32+(7245*\[Nu])/32-(3141*\[Nu]^2)/8+(759*\[Nu]^3)/8)+\[Kappa]m*(-4915/48+(3361*\[Nu])/16+(3421*\[Nu]^2)/16-(15257*\[Nu]^3)/48+(1573*\[Nu]^4)/24)+\[Kappa]p^2*(-855/32+(6297*\[Nu])/32-(1011*\[Nu]^2)/4+(429*\[Nu]^3)/8+\[Kappa]m*((-27*\[Nu])/2+27*\[Nu]^2))+\[Kappa]p*(4915/48-(95251*\[Nu])/144+(48965*\[Nu]^2)/48-(7095*\[Nu]^3)/16+(1573*\[Nu]^4)/72+\[Kappa]m^2*((-27*\[Nu])/2+27*\[Nu]^2)+\[Kappa]m*(855/16+(339*\[Nu])/16-384*\[Nu]^2+(1353*\[Nu]^3)/8))))*\[Chi]m^2)*\[Chi]p^3+(\[Kappa]m^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]p^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8)+\[Kappa]m^2*(-855/64+(2415*\[Nu])/16-(3141*\[Nu]^2)/8+(759*\[Nu]^3)/4-(33*\[Nu]^4)/2)+\[Kappa]m*(-4915/96+(53717*\[Nu])/288-(2585*\[Nu]^2)/144-(2497*\[Nu]^3)/12+(1859*\[Nu]^4)/18-(715*\[Nu]^5)/72)+\[Kappa]p^2*(-855/64+(213*\[Nu])/2-(3555*\[Nu]^2)/16+(1035*\[Nu]^3)/8-(33*\[Nu]^4)/4+\[Kappa]m*((-243*\[Nu])/32+(243*\[Nu]^2)/8-(135*\[Nu]^3)/8))+\[Kappa]p*(4915/96-(109433*\[Nu])/288+(119285*\[Nu]^2)/144-(5291*\[Nu]^3)/8+(1496*\[Nu]^4)/9-(143*\[Nu]^5)/72+\[Kappa]m^2*((-243*\[Nu])/32+(243*\[Nu]^2)/8-(27*\[Nu]^3)/2)+\[Kappa]m*(855/32-(141*\[Nu])/4-(1899*\[Nu]^2)/8+(2013*\[Nu]^3)/8-(165*\[Nu]^4)/4))+\[Delta]*(\[Kappa]m^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]p^3*((-27*\[Nu])/8+(27*\[Nu]^2)/4)+\[Kappa]m^2*(855/64-(105*\[Nu])/8-33*\[Nu]^2+(99*\[Nu]^3)/8)+\[Kappa]m*(4915/96-(5867*\[Nu])/18+(23111*\[Nu]^2)/48-(5269*\[Nu]^3)/24+(1001*\[Nu]^4)/36)+\[Kappa]p^2*(855/64+(501*\[Nu])/16-(1833*\[Nu]^2)/16+(231*\[Nu]^3)/4+\[Kappa]m*((-81*\[Nu])/16+(81*\[Nu]^2)/8))+\[Kappa]p*(-4915/96+(5149*\[Nu])/144+(7381*\[Nu]^2)/48-(517*\[Nu]^3)/3+(1573*\[Nu]^4)/36+\[Kappa]m^2*((-81*\[Nu])/16+(81*\[Nu]^2)/8)+\[Kappa]m*(-855/32+204*\[Nu]-(1041*\[Nu]^2)/4+(561*\[Nu]^3)/8))))*\[Chi]m*\[Chi]p^4+(\[Kappa]m^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]p^3*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8)+\[Kappa]m^2*(171/64-(651*\[Nu])/64-(99*\[Nu]^2)/32+(33*\[Nu]^3)/8)+\[Kappa]m*(983/96-(5867*\[Nu])/72+(23111*\[Nu]^2)/144-(5269*\[Nu]^3)/48+(1001*\[Nu]^4)/36-(143*\[Nu]^5)/72)+\[Kappa]p^2*(171/64+(297*\[Nu])/64-(1233*\[Nu]^2)/32+(693*\[Nu]^3)/16-(99*\[Nu]^4)/8+\[Kappa]m*((-27*\[Nu])/32+(27*\[Nu]^2)/8-(27*\[Nu]^3)/8))+\[Kappa]p*(-983/96+17*\[Nu]+(1331*\[Nu]^2)/48-(3091*\[Nu]^3)/48+(143*\[Nu]^4)/4-(143*\[Nu]^5)/24+\[Kappa]m^2*((-27*\[Nu])/32+(27*\[Nu]^2)/8)+\[Kappa]m*(-171/32+(1599*\[Nu])/32-(1719*\[Nu]^2)/16+(495*\[Nu]^3)/8-(33*\[Nu]^4)/4))+\[Delta]*(\[Kappa]m^2*(-171/64+(1731*\[Nu])/64-(363*\[Nu]^2)/16+(33*\[Nu]^3)/8)+\[Kappa]m*(-983/96+(3641*\[Nu])/288+(143*\[Nu]^2)/24-(143*\[Nu]^3)/16+(143*\[Nu]^4)/72)+\[Kappa]p^2*(-171/64+(783*\[Nu])/64-(135*\[Nu]^2)/8+(99*\[Nu]^3)/16+\[Kappa]m*((-27*\[Nu])/16+(27*\[Nu]^2)/8))+\[Kappa]p*(983/96-(4309*\[Nu])/96+(517*\[Nu]^2)/8-(1661*\[Nu]^3)/48+(143*\[Nu]^4)/24+\[Kappa]m^2*((-27*\[Nu])/16+(27*\[Nu]^2)/8)+\[Kappa]m*(171/32+(165*\[Nu])/32-(165*\[Nu]^2)/8+(33*\[Nu]^3)/4))))*\[Chi]p^5)/\[Iota]^(7/2));


(* ::Text:: *)
(*The following expression corresponds to Eqs. (5.19) of the paper*)


\[Psi]1$full$x\[Iota] = \[Psi]1$S0$x\[Iota] + \[Psi]1$S1$x\[Iota] + \[Psi]1$S2$x\[Iota] + \[Psi]1$S3$x\[Iota] + \[Psi]1$S4$x\[Iota] + \[Psi]1$S5$x\[Iota] + \[Psi]1$SID$x\[Iota];


(* ::Section:: *)
(*Circular links*)


(* ::Subsection::Closed:: *)
(*j in terms of \[CurlyEpsilon]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.2) of arXiv:2511.10735*)


j$circ$pp$\[CurlyEpsilon] = 1+\[CurlyEpsilon]*(9/4+\[Nu]/4)+\[CurlyEpsilon]^2*(81/16-2*\[Nu]+\[Nu]^2/16)+\[CurlyEpsilon]^3*(945/64+(-7699/192+(41*Pi^2)/32)*\[Nu]+\[Nu]^2/2+\[Nu]^3/64)+\[CurlyEpsilon]^4*(14337/256+(229/4-(123*Pi^2)/64)*\[Nu]^2+\[Nu]^4/256+\[Nu]*(-218431/1920-(128*EulerGamma)/5+(677*Pi^2)/512-(64*Log[16*\[CurlyEpsilon]])/5));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.2a) of the paper*)


j$circ$S1$\[CurlyEpsilon] = \[CurlyEpsilon]^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p)+\[CurlyEpsilon]^(5/2)*(\[Delta]*(-27/2+(7*\[Nu])/4)*\[Chi]m+(-27/2+13*\[Nu]+\[Nu]^2/4)*\[Chi]p)+\[CurlyEpsilon]^(7/2)*(\[Delta]*(-1863/32+(1399*\[Nu])/32-(3*\[Nu]^2)/16)*\[Chi]m+(-1863/32+(6281*\[Nu])/64-(587*\[Nu]^2)/32+(3*\[Nu]^3)/64)*\[Chi]p);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.2b) of the paper*)


j$circ$S2$\[CurlyEpsilon] = \[CurlyEpsilon]^2*((1-4*\[Nu])*\[Chi]m^2+2*\[Delta]*\[Chi]m*\[Chi]p+\[Chi]p^2)+\[CurlyEpsilon]^3*((55/4-(225*\[Nu])/4+\[Nu]^2)*\[Chi]m^2+\[Delta]*(55/2-(37*\[Nu])/2)*\[Chi]m*\[Chi]p+(55/4-(69*\[Nu])/4+5*\[Nu]^2)*\[Chi]p^2)+\[CurlyEpsilon]^4*((99-(3461*\[Nu])/8+135*\[Nu]^2)*\[Chi]m^2+\[Delta]*(198-(905*\[Nu])/4+(85*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(99-(1517*\[Nu])/8+(311*\[Nu]^2)/4-2*\[Nu]^3)*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.2c) of the paper*)


j$circ$S3$\[CurlyEpsilon] = \[CurlyEpsilon]^(7/2)*(\[Delta]*(-6+24*\[Nu])*\[Chi]m^3+(-18+77*\[Nu]-20*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-18+10*\[Nu])*\[Chi]m*\[Chi]p^2+(-6+5*\[Nu])*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.2d) of the paper*)


j$circ$S4$\[CurlyEpsilon] = \[CurlyEpsilon]^4*((1-8*\[Nu]+16*\[Nu]^2)*\[Chi]m^4+\[Delta]*(4-16*\[Nu])*\[Chi]m^3*\[Chi]p+(6-24*\[Nu])*\[Chi]m^2*\[Chi]p^2+4*\[Delta]*\[Chi]m*\[Chi]p^3+\[Chi]p^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


j$circ$SID$\[CurlyEpsilon] = \[CurlyEpsilon]^2*((\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]m^2+(2*\[Delta]*\[Kappa]p+\[Kappa]m*(2-4*\[Nu]))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m+\[Kappa]p*(1-2*\[Nu]))*\[Chi]p^2)+\[CurlyEpsilon]^3*((\[Delta]*\[Kappa]m*(23/4-(9*\[Nu])/4)+\[Kappa]p*(23/4-(55*\[Nu])/4+\[Nu]^2/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(23/2-(9*\[Nu])/2)+\[Kappa]m*(23/2-(55*\[Nu])/2+\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(23/4-(9*\[Nu])/4)+\[Kappa]p*(23/4-(55*\[Nu])/4+\[Nu]^2/2))*\[Chi]p^2)+\[CurlyEpsilon]^(7/2)*((\[Lambda]m*(-2+6*\[Nu])+\[Kappa]m*(-4+22*\[Nu])+\[Delta]*(\[Lambda]p*(-2+2*\[Nu])+\[Kappa]p*(-4+14*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(-12+51*\[Nu]-10*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-6+6*\[Nu])+\[Kappa]m*(-12+27*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-6+18*\[Nu])+\[Kappa]m*(-12+36*\[Nu]-20*\[Nu]^2)+\[Delta]*(\[Lambda]p*(-6+6*\[Nu])+\[Kappa]p*(-12+12*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-2+6*\[Nu])+\[Kappa]p*(-4+7*\[Nu]-10*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-4-\[Nu])+\[Lambda]m*(-2+2*\[Nu])))*\[Chi]p^3)+\[CurlyEpsilon]^4*((\[Delta]*\[Kappa]m*(429/14-(1339*\[Nu])/56+\[Nu]^2)+\[Kappa]p*(429/14-(4771*\[Nu])/56+(659*\[Nu]^2)/28))*\[Chi]m^2+(\[Delta]*(\[Kappa]m*(1/2-2*\[Nu])+\[Mu]m*(3/4-(3*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(1/2-\[Nu])-3*\[Lambda]m*\[Nu])+\[Kappa]m^2*(1/4-\[Nu]-(9*\[Nu]^2)/2)+\[Mu]p*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]p^2*(1/4-\[Nu]+(11*\[Nu]^2)/2)+\[Lambda]p*(-3*\[Nu]+6*\[Nu]^2)+\[Kappa]p*(1/2-3*\[Nu]+13*\[Nu]^2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(429/7-(1339*\[Nu])/28+2*\[Nu]^2)+\[Kappa]m*(429/7-(4771*\[Nu])/28+(659*\[Nu]^2)/14))*\[Chi]m+(\[Delta]*(\[Kappa]p*(2-6*\[Nu])+\[Mu]p*(3-6*\[Nu])+\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])-6*\[Lambda]p*\[Nu])+\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Mu]m*(3-12*\[Nu]+6*\[Nu]^2)+\[Kappa]m*(2-10*\[Nu]+8*\[Nu]^2)+\[Lambda]m*(-6*\[Nu]+12*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(429/14-(1339*\[Nu])/56+\[Nu]^2)+\[Kappa]p*(429/14-(4771*\[Nu])/56+(659*\[Nu]^2)/28)+(\[Delta]*(\[Mu]m*(9/2-9*\[Nu])+\[Kappa]m*(3-6*\[Nu])+\[Kappa]m*\[Kappa]p*(3-6*\[Nu]))+\[Kappa]p*(3-12*\[Nu]-14*\[Nu]^2)+\[Kappa]p^2*(3/2-6*\[Nu]-7*\[Nu]^2)+\[Mu]p*(9/2-18*\[Nu]+9*\[Nu]^2)+\[Kappa]m^2*(3/2-6*\[Nu]+13*\[Nu]^2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(2-6*\[Nu])+\[Delta]*(\[Mu]p*(3-6*\[Nu])+\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])+\[Kappa]p*(2-2*\[Nu])+6*\[Lambda]p*\[Nu])+\[Lambda]m*(6*\[Nu]-12*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Mu]m*(3-12*\[Nu]+6*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*(\[Kappa]m/2+\[Mu]m*(3/4-(3*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(1/2-\[Nu])+3*\[Lambda]m*\[Nu])+\[Lambda]p*(3*\[Nu]-6*\[Nu]^2)+\[Kappa]m^2*(1/4-\[Nu]-(9*\[Nu]^2)/2)+\[Mu]p*(3/4-3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]p^2*(1/4-\[Nu]+(11*\[Nu]^2)/2)+\[Kappa]p*(1/2-\[Nu]+9*\[Nu]^2))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.1a) of the paper*)


j$circ$full$\[CurlyEpsilon] = j$circ$pp$\[CurlyEpsilon] + j$circ$S1$\[CurlyEpsilon] + j$circ$S2$\[CurlyEpsilon] + j$circ$S3$\[CurlyEpsilon] + j$circ$S4$\[CurlyEpsilon] + j$circ$SID$\[CurlyEpsilon];


(* ::Subsection::Closed:: *)
(*K in terms of x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4b) of arXiv:2511.10735*)


K$circ$pp$x = 1+3*x+x^2*(27/2-7*\[Nu])+x^3*(135/2+(-649/4+(123*Pi^2)/32)*\[Nu]+7*\[Nu]^2)+x^4*(2835/8+(5861/12-(451*Pi^2)/32)*\[Nu]^2-(98*\[Nu]^3)/27+\[Nu]*(-275941/360-(2512*EulerGamma)/15+(48007*Pi^2)/3072-(592*Log[2])/15-(1458*Log[3])/5-(1256*Log[x])/15));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.3a) of the paper*)


K$circ$S1$x = x^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p)+x^(5/2)*(\[Delta]*(-34+(17*\[Nu])/2)*\[Chi]m+(-34+(81*\[Nu])/2-2*\[Nu]^2)*\[Chi]p)+x^(7/2)*(\[Delta]*(-252+(5317*\[Nu])/24-(22*\[Nu]^2)/3)*\[Chi]m+(-252+(11581*\[Nu])/24-(733*\[Nu]^2)/6+(2*\[Nu]^3)/3)*\[Chi]p)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.3b) of the paper*)


K$circ$S2$x = x^2*((3/2-6*\[Nu])*\[Chi]m^2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2)+x^3*((67/2-(279*\[Nu])/2+10*\[Nu]^2)*\[Chi]m^2+\[Delta]*(67-55*\[Nu])*\[Chi]m*\[Chi]p+(67/2-(99*\[Nu])/2+14*\[Nu]^2)*\[Chi]p^2)+x^4*((4835/12-(14507*\[Nu])/8+(1501*\[Nu]^2)/2-(20*\[Nu]^3)/3)*\[Chi]m^2+\[Delta]*(4835/6-(12913*\[Nu])/12+(497*\[Nu]^2)/3)*\[Chi]m*\[Chi]p+(4835/12-(6995*\[Nu])/8+(1298*\[Nu]^2)/3-(88*\[Nu]^3)/3)*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.3c) of the paper*)


K$circ$S3$x = x^(7/2)*(\[Delta]*(-16+64*\[Nu])*\[Chi]m^3+(-48+209*\[Nu]-68*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-48+34*\[Nu])*\[Chi]m*\[Chi]p^2+(-16+17*\[Nu])*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.3d) of the paper*)


K$circ$S4$x = x^4*((27/8-27*\[Nu]+54*\[Nu]^2)*\[Chi]m^4+\[Delta]*(27/2-54*\[Nu])*\[Chi]m^3*\[Chi]p+(81/4-81*\[Nu])*\[Chi]m^2*\[Chi]p^2+(27*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(27*\[Chi]p^4)/8);


(* ::Text:: *)
(*The following expression is not given in the paper*)


K$circ$SID$x = x^2*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2)+x^3*((\[Delta]*\[Kappa]m*(39/2-(17*\[Nu])/2)+\[Kappa]p*(39/2-(95*\[Nu])/2+5*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(39-17*\[Nu])+\[Kappa]m*(39-95*\[Nu]+10*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(39/2-(17*\[Nu])/2)+\[Kappa]p*(39/2-(95*\[Nu])/2+5*\[Nu]^2))*\[Chi]p^2)+x^(7/2)*((\[Lambda]m*(-9+27*\[Nu])+\[Kappa]m*(-7+55*\[Nu])+\[Delta]*(\[Lambda]p*(-9+9*\[Nu])+\[Kappa]p*(-7+41*\[Nu])))*\[Chi]m^3+(\[Lambda]p*(-27+81*\[Nu])+\[Kappa]p*(-21+114*\[Nu]-34*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-27+27*\[Nu])+\[Kappa]m*(-21+72*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(-27+81*\[Nu])+\[Kappa]m*(-21+63*\[Nu]-68*\[Nu]^2)+\[Delta]*(\[Kappa]p*(-21+21*\[Nu])+\[Lambda]p*(-27+27*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-9+27*\[Nu])+\[Kappa]p*(-7+4*\[Nu]-34*\[Nu]^2)+\[Delta]*(\[Kappa]m*(-7-10*\[Nu])+\[Lambda]m*(-9+9*\[Nu])))*\[Chi]p^3)+x^4*((\[Delta]*\[Kappa]m*(2299/14-(8291*\[Nu])/56+(41*\[Nu]^2)/3)+\[Kappa]p*(2299/14-(26683*\[Nu])/56+(14435*\[Nu]^2)/84-(10*\[Nu]^3)/3))*\[Chi]m^2+(\[Kappa]m^2*(-3/8+(3*\[Nu])/2-(45*\[Nu]^2)/2)+\[Mu]p*(15/4-15*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2+21*\[Nu]^2)+\[Lambda]p*(-15*\[Nu]+30*\[Nu]^2)+\[Kappa]p*(-3/4+(9*\[Nu])/2+39*\[Nu]^2)+\[Delta]*(\[Mu]m*(15/4-(15*\[Nu])/2)-15*\[Lambda]m*\[Nu]+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)+\[Kappa]m*(-3/4+3*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(2299/7-(8291*\[Nu])/28+(82*\[Nu]^2)/3)+\[Kappa]m*(2299/7-(26683*\[Nu])/28+(14435*\[Nu]^2)/42-(20*\[Nu]^3)/3))*\[Chi]m+(\[Kappa]m*(-3+15*\[Nu]-12*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Mu]m*(15-60*\[Nu]+30*\[Nu]^2)+\[Lambda]m*(-30*\[Nu]+60*\[Nu]^2)+\[Delta]*(\[Mu]p*(15-30*\[Nu])-30*\[Lambda]p*\[Nu]+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])+\[Kappa]p*(-3+9*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(2299/14-(8291*\[Nu])/56+(41*\[Nu]^2)/3)+\[Kappa]p*(2299/14-(26683*\[Nu])/56+(14435*\[Nu]^2)/84-(10*\[Nu]^3)/3)+(\[Kappa]p*(-9/2+18*\[Nu]-96*\[Nu]^2)+\[Kappa]p^2*(-9/4+9*\[Nu]-48*\[Nu]^2)+\[Kappa]m^2*(-9/4+9*\[Nu]+39*\[Nu]^2)+\[Mu]p*(45/2-90*\[Nu]+45*\[Nu]^2)+\[Delta]*(\[Mu]m*(45/2-45*\[Nu])+\[Kappa]m*(-9/2+9*\[Nu])+\[Kappa]m*\[Kappa]p*(-9/2+9*\[Nu])))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-3+9*\[Nu])+\[Lambda]m*(30*\[Nu]-60*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(-3+12*\[Nu]-6*\[Nu]^2)+\[Mu]m*(15-60*\[Nu]+30*\[Nu]^2)+\[Delta]*(\[Mu]p*(15-30*\[Nu])+30*\[Lambda]p*\[Nu]+\[Kappa]p*(-3+3*\[Nu])+\[Kappa]m^2*(-3/2+3*\[Nu])+\[Kappa]p^2*(-3/2+3*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Lambda]p*(15*\[Nu]-30*\[Nu]^2)+\[Kappa]m^2*(-3/8+(3*\[Nu])/2-(45*\[Nu]^2)/2)+\[Mu]p*(15/4-15*\[Nu]+(15*\[Nu]^2)/2)+\[Kappa]p^2*(-3/8+(3*\[Nu])/2+21*\[Nu]^2)+\[Kappa]p*(-3/4+(3*\[Nu])/2+45*\[Nu]^2)+\[Delta]*((-3*\[Kappa]m)/4+\[Mu]m*(15/4-(15*\[Nu])/2)+15*\[Lambda]m*\[Nu]+\[Kappa]m*\[Kappa]p*(-3/4+(3*\[Nu])/2)))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.1b) of the paper*)


K$circ$full$x = K$circ$pp$x + K$circ$S1$x + K$circ$S2$x + K$circ$S3$x + K$circ$S4$x + K$circ$SID$x;


(* ::Subsection::Closed:: *)
(*\[ScriptCapitalC] in terms of x [criterion for the ISCO shift]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.2) of the paper*)


\[ScriptCapitalC]$circ$pp$x = 1 - 6*x + 14*x^2*\[Nu] + x^3*((397/2 - (123*Pi^2)/16)*\[Nu] - 14*\[Nu]^2) + x^4*((-4223/6 + (451*Pi^2)/16)*\[Nu]^2 + (196*\[Nu]^3)/27 + \[Nu]*(-215729/180 + (5024*EulerGamma)/15 + (58265*Pi^2)/1536 + (1184*Log[2])/15 + (2916*Log[3])/5 + (2512*Log[x])/15));


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4a) of the paper*)


\[ScriptCapitalC]$circ$S1$x = x^(3/2)*(8*\[Delta]*\[Chi]m + (8 - 4*\[Nu])*\[Chi]p) + x^(5/2)*(\[Delta]*(-4 - 17*\[Nu])*\[Chi]m + (-4 - 45*\[Nu] + 4*\[Nu]^2)*\[Chi]p) + x^(7/2)*(\[Delta]*((-1465*\[Nu])/12 + (44*\[Nu]^2)/3)*\[Chi]m + ((-1465*\[Nu])/12 + (373*\[Nu]^2)/3 - (4*\[Nu]^3)/3)*\[Chi]p);


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4b) of the paper*)


\[ScriptCapitalC]$circ$S2$x = x^2*((-3+12*\[Nu])*\[Chi]m^2-6*\[Delta]*\[Chi]m*\[Chi]p-3*\[Chi]p^2)+x^3*((8-21*\[Nu]-20*\[Nu]^2)*\[Chi]m^2+\[Delta]*(16+62*\[Nu])*\[Chi]m*\[Chi]p+(8+51*\[Nu]-16*\[Nu]^2)*\[Chi]p^2)+x^4*((-10/3+(203*\[Nu])/4-253*\[Nu]^2+(40*\[Nu]^3)/3)*\[Chi]m^2+\[Delta]*(-20/3+(169*\[Nu])/6-(544*\[Nu]^2)/3)*\[Chi]m*\[Chi]p+(-10/3-(37*\[Nu])/4-(670*\[Nu]^2)/3+(104*\[Nu]^3)/3)*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4c) of the paper*)


\[ScriptCapitalC]$circ$S3$x = x^(7/2)*(\[Delta]*(-4+16*\[Nu])*\[Chi]m^3+(-12+32*\[Nu]+64*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-12-32*\[Nu])*\[Chi]m*\[Chi]p^2+(-4-16*\[Nu])*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4d) of the paper*)


\[ScriptCapitalC]$circ$S4$x = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[ScriptCapitalC]$circ$SID$x = x^2*((-3*\[Delta]*\[Kappa]m+\[Kappa]p*(-3+6*\[Nu]))*\[Chi]m^2+(-6*\[Delta]*\[Kappa]p+\[Kappa]m*(-6+12*\[Nu]))*\[Chi]m*\[Chi]p+(-3*\[Delta]*\[Kappa]m+\[Kappa]p*(-3+6*\[Nu]))*\[Chi]p^2)+x^3*((\[Delta]*\[Kappa]m*(-12+17*\[Nu])+\[Kappa]p*(-12+41*\[Nu]-10*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-24+34*\[Nu])+\[Kappa]m*(-24+82*\[Nu]-20*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-12+17*\[Nu])+\[Kappa]p*(-12+41*\[Nu]-10*\[Nu]^2))*\[Chi]p^2)+x^(7/2)*((\[Delta]*(\[Lambda]p*(18-18*\[Nu])+\[Kappa]p*(-22-10*\[Nu]))+\[Lambda]m*(18-54*\[Nu])+\[Kappa]m*(-22+34*\[Nu]))*\[Chi]m^3+(\[Lambda]p*(54-162*\[Nu])+\[Kappa]p*(-66+150*\[Nu]+32*\[Nu]^2)+\[Delta]*(\[Lambda]m*(54-54*\[Nu])+\[Kappa]m*(-66+18*\[Nu])))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(54-162*\[Nu])+\[Kappa]m*(-66+198*\[Nu]+64*\[Nu]^2)+\[Delta]*(\[Lambda]p*(54-54*\[Nu])+\[Kappa]p*(-66+66*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(18-54*\[Nu])+\[Kappa]p*(-22+82*\[Nu]+32*\[Nu]^2)+\[Delta]*(\[Lambda]m*(18-18*\[Nu])+\[Kappa]m*(-22+38*\[Nu])))*\[Chi]p^3)+x^4*((\[Delta]*\[Kappa]m*(-251/14+(2243*\[Nu])/28-(82*\[Nu]^2)/3)+\[Kappa]p*(-251/14+(3247*\[Nu])/28-(5363*\[Nu]^2)/42+(20*\[Nu]^3)/3))*\[Chi]m^2+(\[Lambda]p*(30*\[Nu]-60*\[Nu]^2)+\[Kappa]p^2*(15/2-30*\[Nu]-15*\[Nu]^2)+\[Mu]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Kappa]p*(15-90*\[Nu]+30*\[Nu]^2)+\[Kappa]m^2*(15/2-30*\[Nu]+45*\[Nu]^2)+\[Delta]*(\[Kappa]m*(15-60*\[Nu])+\[Kappa]m*\[Kappa]p*(15-30*\[Nu])+30*\[Lambda]m*\[Nu]+\[Mu]m*(-15/2+15*\[Nu])))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-251/7+(2243*\[Nu])/14-(164*\[Nu]^2)/3)+\[Kappa]m*(-251/7+(3247*\[Nu])/14-(5363*\[Nu]^2)/21+(40*\[Nu]^3)/3))*\[Chi]m+(\[Lambda]m*(60*\[Nu]-120*\[Nu]^2)+\[Mu]m*(-30+120*\[Nu]-60*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(60-240*\[Nu]+120*\[Nu]^2)+\[Kappa]m*(60-300*\[Nu]+240*\[Nu]^2)+\[Delta]*(\[Kappa]p*(60-180*\[Nu])+\[Kappa]m^2*(30-60*\[Nu])+\[Kappa]p^2*(30-60*\[Nu])+60*\[Lambda]p*\[Nu]+\[Mu]p*(-30+60*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-251/14+(2243*\[Nu])/28-(82*\[Nu]^2)/3)+\[Kappa]p*(-251/14+(3247*\[Nu])/28-(5363*\[Nu]^2)/42+(20*\[Nu]^3)/3)+(\[Mu]p*(-45+180*\[Nu]-90*\[Nu]^2)+\[Kappa]m^2*(45-180*\[Nu]+30*\[Nu]^2)+\[Kappa]p^2*(45-180*\[Nu]+150*\[Nu]^2)+\[Kappa]p*(90-360*\[Nu]+300*\[Nu]^2)+\[Delta]*(\[Kappa]m*(90-180*\[Nu])+\[Kappa]m*\[Kappa]p*(90-180*\[Nu])+\[Mu]m*(-45+90*\[Nu])))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(60-180*\[Nu])+\[Mu]m*(-30+120*\[Nu]-60*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(60-240*\[Nu]+120*\[Nu]^2)+\[Lambda]m*(-60*\[Nu]+120*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(30-60*\[Nu])+\[Kappa]p^2*(30-60*\[Nu])+\[Kappa]p*(60-60*\[Nu])-60*\[Lambda]p*\[Nu]+\[Mu]p*(-30+60*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(15-30*\[Nu]-90*\[Nu]^2)+\[Kappa]p^2*(15/2-30*\[Nu]-15*\[Nu]^2)+\[Mu]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Kappa]m^2*(15/2-30*\[Nu]+45*\[Nu]^2)+\[Lambda]p*(-30*\[Nu]+60*\[Nu]^2)+\[Delta]*(15*\[Kappa]m+\[Kappa]m*\[Kappa]p*(15-30*\[Nu])-30*\[Lambda]m*\[Nu]+\[Mu]m*(-15/2+15*\[Nu])))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.1) of the paper*)


\[ScriptCapitalC]$circ$full$x = \[ScriptCapitalC]$circ$pp$x + \[ScriptCapitalC]$circ$S1$x + \[ScriptCapitalC]$circ$S2$x + \[ScriptCapitalC]$circ$S3$x + \[ScriptCapitalC]$circ$S4$x + \[ScriptCapitalC]$circ$SID$x;


(* ::Subsection::Closed:: *)
(*\[Iota] in terms of x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.4a) of arXiv:2511.10735*)


\[Iota]$circ$pp$x = 1+x*(-9/2+(7*\[Nu])/3)+x^2*(-9/4+(397/12-(41*Pi^2)/32)*\[Nu]+(28*\[Nu]^2)/9)+x^3*(-27/4+(445/12-(41*Pi^2)/32)*\[Nu]^2+(245*\[Nu]^3)/81+\[Nu]*(-210059/1080+(2512*EulerGamma)/45+(58265*Pi^2)/9216+(592*Log[2])/45+(486*Log[3])/5+(1256*Log[x])/45));


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S1$x = Sqrt[x]*((4*\[Delta]*\[Chi]m)/3+(4/3-(2*\[Nu])/3)*\[Chi]p)+x^(3/2)*(\[Delta]*(-2/3+(61*\[Nu])/18)*\[Chi]m+(-2/3-(23*\[Nu])/18-(22*\[Nu]^2)/9)*\[Chi]p)+x^(5/2)*(\[Delta]*(3+(4663/72-(41*Pi^2)/12)*\[Nu]+(43*\[Nu]^2)/9)*\[Chi]m+(3+(4555/72-(41*Pi^2)/12)*\[Nu]+(-257/6+(41*Pi^2)/24)*\[Nu]^2-(44*\[Nu]^3)/9)*\[Chi]p);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S2$x = x*((23/18-(46*\[Nu])/9)*\[Chi]m^2+\[Delta]*(23/9-(16*\[Nu])/9)*\[Chi]m*\[Chi]p+(23/18-(16*\[Nu])/9+(4*\[Nu]^2)/9)*\[Chi]p^2)+x^2*((-4/9+(37*\[Nu])/6-(122*\[Nu]^2)/9)*\[Chi]m^2+\[Delta]*(-8/9+(35*\[Nu])/9-(62*\[Nu]^2)/9)*\[Chi]m*\[Chi]p+(-4/9-\[Nu]/2-(10*\[Nu]^2)/3+(20*\[Nu]^3)/9)*\[Chi]p^2)+x^3*((-89/72+(21133/216-(533*Pi^2)/96)*\[Nu]+(-40909/108+(533*Pi^2)/24)*\[Nu]^2-(517*\[Nu]^3)/27)*\[Chi]m^2+\[Delta]*(-89/36+(19897/108-(533*Pi^2)/48)*\[Nu]+(-135+(41*Pi^2)/6)*\[Nu]^2-(388*\[Nu]^3)/27)*\[Chi]m*\[Chi]p+(-89/72+(19729/216-(533*Pi^2)/96)*\[Nu]+(-14065/108+(41*Pi^2)/6)*\[Nu]^2+(973/27-(41*Pi^2)/24)*\[Nu]^3+(160*\[Nu]^4)/27)*\[Chi]p^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S3$x = x^(3/2)*(\[Delta]*(28/27-(112*\[Nu])/27)*\[Chi]m^3+(28/9-(46*\[Nu])/3+(104*\[Nu]^2)/9)*\[Chi]m^2*\[Chi]p+\[Delta]*(28/9-(52*\[Nu])/9+(16*\[Nu]^2)/9)*\[Chi]m*\[Chi]p^2+(28/27-(26*\[Nu])/9+(16*\[Nu]^2)/9-(8*\[Nu]^3)/27)*\[Chi]p^3)+x^(5/2)*(\[Delta]*((875*\[Nu])/162-(886*\[Nu]^2)/81)*\[Chi]m^3+((695*\[Nu])/54-(484*\[Nu]^2)/9+(1256*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p+\[Delta]*((515*\[Nu])/54-(484*\[Nu]^2)/27+(250*\[Nu]^3)/27)*\[Chi]m*\[Chi]p^2+((335*\[Nu])/162-(134*\[Nu]^2)/27+(178*\[Nu]^3)/27-(152*\[Nu]^4)/81)*\[Chi]p^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S4$x = x^2*((241/324-(482*\[Nu])/81+(964*\[Nu]^2)/81)*\[Chi]m^4+\[Delta]*(241/81-(140*\[Nu])/9+(1184*\[Nu]^2)/81)*\[Chi]m^3*\[Chi]p+(241/54-(778*\[Nu])/27+(1294*\[Nu]^2)/27-(440*\[Nu]^3)/27)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(241/81-(296*\[Nu])/27+(220*\[Nu]^2)/27-(128*\[Nu]^3)/81)*\[Chi]m*\[Chi]p^3+(241/324-(296*\[Nu])/81+(110*\[Nu]^2)/27-(128*\[Nu]^3)/81+(16*\[Nu]^4)/81)*\[Chi]p^4)+x^3*((28/81+(3287*\[Nu])/972-(6394*\[Nu]^2)/243+(7052*\[Nu]^3)/243)*\[Chi]m^4+\[Delta]*(112/81+(4175*\[Nu])/243-(6199*\[Nu]^2)/81+(14596*\[Nu]^3)/243)*\[Chi]m^3*\[Chi]p+(56/27+(3719*\[Nu])/162-(12815*\[Nu]^2)/81+(16526*\[Nu]^3)/81-(7096*\[Nu]^4)/81)*\[Chi]m^2*\[Chi]p^2+\[Delta]*(112/81+(4607*\[Nu])/243-(3241*\[Nu]^2)/81+(1004*\[Nu]^3)/27-(2512*\[Nu]^4)/243)*\[Chi]m*\[Chi]p^3+(28/81+(4151*\[Nu])/972-(2389*\[Nu]^2)/243+(1130*\[Nu]^3)/81-(2032*\[Nu]^4)/243+(368*\[Nu]^5)/243)*\[Chi]p^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S5$x = x^(5/2)*(\[Delta]*(115/243-(920*\[Nu])/243+(1840*\[Nu]^2)/243)*\[Chi]m^5+(575/243-(11107*\[Nu])/486+(16828*\[Nu]^2)/243-(15256*\[Nu]^3)/243)*\[Chi]m^4*\[Chi]p+\[Delta]*(1150/243-(8414*\[Nu])/243+(16952*\[Nu]^2)/243-(6784*\[Nu]^3)/243)*\[Chi]m^3*\[Chi]p^2+(1150/243-(10321*\[Nu])/243+(1036*\[Nu]^2)/9-(21488*\[Nu]^3)/243+(4544*\[Nu]^4)/243)*\[Chi]m^2*\[Chi]p^3+\[Delta]*(575/243-(3814*\[Nu])/243+(1696*\[Nu]^2)/81-(2272*\[Nu]^3)/243+(320*\[Nu]^4)/243)*\[Chi]m*\[Chi]p^4+(115/243-(1907*\[Nu])/486+(1696*\[Nu]^2)/243-(1136*\[Nu]^3)/243+(320*\[Nu]^4)/243-(32*\[Nu]^5)/243)*\[Chi]p^5);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$S6$x = x^3*((1511/5832-(1511*\[Nu])/486+(3022*\[Nu]^2)/243-(12088*\[Nu]^3)/729)*\[Chi]m^6+\[Delta]*(1511/972-(3926*\[Nu])/243+(13276*\[Nu]^2)/243-(14464*\[Nu]^3)/243)*\[Chi]m^5*\[Chi]p+(7555/1944-(4025*\[Nu])/81+(53672*\[Nu]^2)/243-(30512*\[Nu]^3)/81+(38432*\[Nu]^4)/243)*\[Chi]m^4*\[Chi]p^2+\[Delta]*(7555/1458-(42230*\[Nu])/729+(15256*\[Nu]^2)/81-(122656*\[Nu]^3)/729+(29440*\[Nu]^4)/729)*\[Chi]m^3*\[Chi]p^3+(7555/1944-(8545*\[Nu])/162+(50572*\[Nu]^2)/243-(65008*\[Nu]^3)/243+(3400*\[Nu]^4)/27-(4640*\[Nu]^5)/243)*\[Chi]m^2*\[Chi]p^4+\[Delta]*(1511/972-(4520*\[Nu])/243+(9608*\[Nu]^2)/243-(7360*\[Nu]^3)/243+(2320*\[Nu]^4)/243-(256*\[Nu]^5)/243)*\[Chi]m*\[Chi]p^5+(1511/5832-(904*\[Nu])/243+(2402*\[Nu]^2)/243-(7360*\[Nu]^3)/729+(1160*\[Nu]^4)/243-(256*\[Nu]^5)/243+(64*\[Nu]^6)/729)*\[Chi]p^6);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Iota]$circ$SID$x = x*((-1/2*(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1/2+\[Nu]))*\[Chi]m^2+(-(\[Delta]*\[Kappa]p)+\[Kappa]m*(-1+2*\[Nu]))*\[Chi]m*\[Chi]p+(-1/2*(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1/2+\[Nu]))*\[Chi]p^2)+x^(3/2)*((\[Delta]*\[Kappa]p*(-4/3+(8*\[Nu])/3)+\[Kappa]m*(-4/3+(16*\[Nu])/3))*\[Chi]m^3+(\[Delta]*\[Kappa]m*(-4+6*\[Nu])+\[Kappa]p*(-4+14*\[Nu]-(4*\[Nu]^2)/3))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(-4+4*\[Nu])+\[Kappa]m*(-4+12*\[Nu]-(8*\[Nu]^2)/3))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-4/3+(2*\[Nu])/3)+\[Kappa]p*(-4/3+(10*\[Nu])/3-(4*\[Nu]^2)/3))*\[Chi]p^3)+x^2*((\[Delta]*\[Kappa]m*(-2+\[Nu]/2)+\[Kappa]p*(-2+(9*\[Nu])/2+3*\[Nu]^2))*\[Chi]m^2+(\[Kappa]m^2*(1/4-\[Nu])+\[Kappa]p*(-13/6+13*\[Nu]-(52*\[Nu]^2)/3)+\[Kappa]p^2*(1/4-\[Nu]+\[Nu]^2)+\[Delta]*(\[Kappa]m*\[Kappa]p*(1/2-\[Nu])+\[Kappa]m*(-13/6+(26*\[Nu])/3)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-4+\[Nu])+\[Kappa]m*(-4+9*\[Nu]+6*\[Nu]^2))*\[Chi]m+(\[Kappa]m*(-26/3+46*\[Nu]-(136*\[Nu]^2)/3)+\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])+\[Kappa]p*(-26/3+(86*\[Nu])/3-(16*\[Nu]^2)/3)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-2+\[Nu]/2)+\[Kappa]p*(-2+(9*\[Nu])/2+3*\[Nu]^2)+(\[Kappa]p^2*(3/2-6*\[Nu]+2*\[Nu]^2)+\[Kappa]m^2*(3/2-6*\[Nu]+4*\[Nu]^2)+\[Kappa]p*(-13+60*\[Nu]-(134*\[Nu]^2)/3+(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(3-6*\[Nu])+\[Kappa]m*(-13+34*\[Nu]-(34*\[Nu]^2)/3)))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*\[Kappa]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Kappa]m*(-26/3+34*\[Nu]-(68*\[Nu]^2)/3+(8*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m^2*(1-2*\[Nu])+\[Kappa]p^2*(1-2*\[Nu])+\[Kappa]p*(-26/3+(50*\[Nu])/3-(20*\[Nu]^2)/3)))*\[Chi]m*\[Chi]p^3+(\[Kappa]m^2*(1/4-\[Nu])+\[Kappa]p^2*(1/4-\[Nu]+\[Nu]^2)+\[Kappa]p*(-13/6+7*\[Nu]-6*\[Nu]^2+(4*\[Nu]^3)/3)+\[Delta]*(\[Kappa]m*\[Kappa]p*(1/2-\[Nu])+\[Kappa]m*(-13/6+(8*\[Nu])/3-(2*\[Nu]^2)/3)))*\[Chi]p^4)+x^(5/2)*((\[Lambda]m*(3-9*\[Nu])+\[Kappa]m*(-25/3+(457*\[Nu])/18-(38*\[Nu]^2)/9)+\[Delta]*(\[Lambda]p*(3-3*\[Nu])+\[Kappa]p*(-25/3+(157*\[Nu])/18+(77*\[Nu]^2)/9)))*\[Chi]m^3+(\[Kappa]m*(-74/27+(592*\[Nu])/27-(1184*\[Nu]^2)/27)+\[Kappa]m*\[Kappa]p*(2-12*\[Nu]+16*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(1-4*\[Nu])+\[Kappa]p*(-74/27+(148*\[Nu])/9-(592*\[Nu]^2)/27)+\[Kappa]p^2*(1-4*\[Nu]+4*\[Nu]^2)))*\[Chi]m^5+((\[Lambda]p*(9-27*\[Nu])+\[Kappa]p*(-25+(493*\[Nu])/6-9*\[Nu]^2-(52*\[Nu]^3)/9)+\[Delta]*(\[Lambda]m*(9-9*\[Nu])+\[Kappa]m*(-25+(193*\[Nu])/6+(52*\[Nu]^2)/3)))*\[Chi]m^2+(\[Kappa]m^2*(5-(57*\[Nu])/2+34*\[Nu]^2)+\[Kappa]p^2*(5-(57*\[Nu])/2+38*\[Nu]^2-2*\[Nu]^3)+\[Kappa]p*(-370/27+(2681*\[Nu])/27-(5134*\[Nu]^2)/27+(440*\[Nu]^3)/9)+\[Delta]*(\[Kappa]m*(-370/27+(647*\[Nu])/9-(1844*\[Nu]^2)/27)+\[Kappa]m*\[Kappa]p*(10-37*\[Nu]+18*\[Nu]^2)))*\[Chi]m^4)*\[Chi]p+((\[Lambda]m*(9-27*\[Nu])+\[Kappa]m*(-25+(529*\[Nu])/6-(16*\[Nu]^2)/3-(104*\[Nu]^3)/9)+\[Delta]*(\[Lambda]p*(9-9*\[Nu])+\[Kappa]p*(-25+(229*\[Nu])/6+9*\[Nu]^2)))*\[Chi]m+(\[Kappa]m*\[Kappa]p*(20-108*\[Nu]+128*\[Nu]^2-8*\[Nu]^3)+\[Kappa]m*(-740/27+(4804*\[Nu])/27-(8132*\[Nu]^2)/27+112*\[Nu]^3)+\[Delta]*(\[Kappa]p^2*(10-34*\[Nu]+12*\[Nu]^2)+\[Kappa]m^2*(10-34*\[Nu]+20*\[Nu]^2)+\[Kappa]p*(-740/27+(1108*\[Nu])/9-(2668*\[Nu]^2)/27+(64*\[Nu]^3)/9)))*\[Chi]m^3)*\[Chi]p^2+(\[Lambda]p*(3-9*\[Nu])+\[Kappa]p*(-25/3+(565*\[Nu])/18-(5*\[Nu]^2)/9-(52*\[Nu]^3)/9)+\[Delta]*(\[Lambda]m*(3-3*\[Nu])+\[Kappa]m*(-25/3+(265*\[Nu])/18+(2*\[Nu]^2)/9))+(\[Kappa]m^2*(10-51*\[Nu]+60*\[Nu]^2-8*\[Nu]^3)+\[Kappa]p^2*(10-51*\[Nu]+52*\[Nu]^2-4*\[Nu]^3)+\[Kappa]p*(-740/27+(4246*\[Nu])/27-(2008*\[Nu]^2)/9+(2296*\[Nu]^3)/27-(32*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m*\[Kappa]p*(20-62*\[Nu]+28*\[Nu]^2)+\[Kappa]m*(-740/27+(922*\[Nu])/9-84*\[Nu]^2+(400*\[Nu]^3)/27)))*\[Chi]m^2)*\[Chi]p^3+(\[Kappa]m*\[Kappa]p*(10-48*\[Nu]+48*\[Nu]^2-8*\[Nu]^3)+\[Kappa]m*(-370/27+(1844*\[Nu])/27-84*\[Nu]^2+(800*\[Nu]^3)/27-(64*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m^2*(5-14*\[Nu]+4*\[Nu]^2)+\[Kappa]p^2*(5-14*\[Nu]+8*\[Nu]^2)+\[Kappa]p*(-370/27+(368*\[Nu])/9-(316*\[Nu]^2)/9+(224*\[Nu]^3)/27)))*\[Chi]m*\[Chi]p^4+(\[Kappa]m^2*(1-(9*\[Nu])/2+2*\[Nu]^2)+\[Kappa]p^2*(1-(9*\[Nu])/2+6*\[Nu]^2-2*\[Nu]^3)+\[Kappa]p*(-74/27+(313*\[Nu])/27-(142*\[Nu]^2)/9+(208*\[Nu]^3)/27-(32*\[Nu]^4)/27)+\[Delta]*(\[Kappa]m*\[Kappa]p*(2-5*\[Nu]+2*\[Nu]^2)+\[Kappa]m*(-74/27+(55*\[Nu])/9-(32*\[Nu]^2)/9+(16*\[Nu]^3)/27)))*\[Chi]p^5)+x^3*((\[Delta]*\[Kappa]m*(-691/168+(-4883/168+(41*Pi^2)/32)*\[Nu]+(17*\[Nu]^2)/6)+\[Kappa]p*(-691/168+(-1167/56+(41*Pi^2)/32)*\[Nu]+(5959/84-(41*Pi^2)/16)*\[Nu]^2+5*\[Nu]^3))*\[Chi]m^2+(\[Mu]p*(-5/4+5*\[Nu]-(5*\[Nu]^2)/2)+\[Kappa]m^2*(13/4-(169*\[Nu])/12+(71*\[Nu]^2)/6)+\[Lambda]p*(8-35*\[Nu]+22*\[Nu]^2)+\[Kappa]p*(-263/18+(1153*\[Nu])/18-(224*\[Nu]^2)/9-(524*\[Nu]^3)/9)+\[Kappa]p^2*(13/4-(169*\[Nu])/12+(35*\[Nu]^2)/6+(11*\[Nu]^3)/3)+\[Delta]*(\[Lambda]m*(8-19*\[Nu])+\[Mu]m*(-5/4+(5*\[Nu])/2)+\[Kappa]m*(-263/18+(209*\[Nu])/6-(50*\[Nu]^2)/9)+\[Kappa]m*\[Kappa]p*(13/2-(91*\[Nu])/6+\[Nu]^2/3)))*\[Chi]m^4+(\[Kappa]m^2*(55/24-(55*\[Nu])/3+(110*\[Nu]^2)/3)+\[Kappa]p^2*(55/24-(55*\[Nu])/3+(275*\[Nu]^2)/6-(110*\[Nu]^3)/3)+\[Kappa]p^3*(-1/8+(3*\[Nu])/4-(3*\[Nu]^2)/2+\[Nu]^3)+\[Kappa]p*(-1907/648+(9535*\[Nu])/324-(7628*\[Nu]^2)/81+(7628*\[Nu]^3)/81+\[Kappa]m^2*(-3/8+(9*\[Nu])/4-3*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(-1/8+\[Nu]/2)+\[Kappa]m*(-1907/648+(1907*\[Nu])/81-(3814*\[Nu]^2)/81)+\[Kappa]m*\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(55/12-(55*\[Nu])/2+(110*\[Nu]^2)/3)))*\[Chi]m^6+((\[Delta]*\[Kappa]p*(-691/84+(-4883/84+(41*Pi^2)/16)*\[Nu]+(17*\[Nu]^2)/3)+\[Kappa]m*(-691/84+(-1167/28+(41*Pi^2)/16)*\[Nu]+(5959/42-(41*Pi^2)/8)*\[Nu]^2+10*\[Nu]^3))*\[Chi]m+(\[Mu]m*(-5+20*\[Nu]-10*\[Nu]^2)+\[Lambda]m*(32-138*\[Nu]+88*\[Nu]^2)+\[Kappa]m*(-526/9+(2384*\[Nu])/9-(1637*\[Nu]^2)/9-(1100*\[Nu]^3)/9)+\[Kappa]m*\[Kappa]p*(26-(338*\[Nu])/3+(212*\[Nu]^2)/3+(44*\[Nu]^3)/3)+\[Delta]*(\[Mu]p*(-5+10*\[Nu])+\[Kappa]m^2*(13-(91*\[Nu])/3+(2*\[Nu]^2)/3)+\[Kappa]p^2*(13-(91*\[Nu])/3+(2*\[Nu]^2)/3)+\[Lambda]p*(32-74*\[Nu]+4*\[Nu]^2)+\[Kappa]p*(-526/9+148*\[Nu]-(25*\[Nu]^2)/9-(218*\[Nu]^3)/9)))*\[Chi]m^3+(\[Kappa]m^3*(-3/4+(9*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(55/2-207*\[Nu]+(1306*\[Nu]^2)/3-(568*\[Nu]^3)/3)+\[Kappa]m*\[Kappa]p^2*(-9/4+(27*\[Nu])/2-21*\[Nu]^2+6*\[Nu]^3)+\[Kappa]m*(-1907/108+(327*\[Nu])/2-(4144*\[Nu]^2)/9+(9608*\[Nu]^3)/27)+\[Delta]*(\[Kappa]p^3*(-3/4+3*\[Nu]-3*\[Nu]^2)+\[Kappa]m^2*(55/4-76*\[Nu]+84*\[Nu]^2)+\[Kappa]p^2*(55/4-76*\[Nu]+(307*\[Nu]^2)/3-(32*\[Nu]^3)/3)+\[Kappa]p*(-1907/108+(3461*\[Nu])/27-(20344*\[Nu]^2)/81+(6784*\[Nu]^3)/81+\[Kappa]m^2*(-9/4+9*\[Nu]-6*\[Nu]^2))))*\[Chi]m^5)*\[Chi]p+(\[Delta]*\[Kappa]m*(-691/168+(-4883/168+(41*Pi^2)/32)*\[Nu]+(17*\[Nu]^2)/6)+\[Kappa]p*(-691/168+(-1167/56+(41*Pi^2)/32)*\[Nu]+(5959/84-(41*Pi^2)/16)*\[Nu]^2+5*\[Nu]^3)+(\[Mu]p*(-15/2+30*\[Nu]-15*\[Nu]^2)+\[Lambda]p*(48-204*\[Nu]+132*\[Nu]^2)+\[Kappa]p^2*(39/2-(169*\[Nu])/2+59*\[Nu]^2+(22*\[Nu]^3)/3)+\[Kappa]m^2*(39/2-(169*\[Nu])/2+47*\[Nu]^2+(44*\[Nu]^3)/3)+\[Kappa]p*(-263/3+(1231*\[Nu])/3-(3079*\[Nu]^2)/9-(752*\[Nu]^3)/9+(68*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(-15/2+15*\[Nu])+\[Kappa]m*\[Kappa]p*(39-91*\[Nu]+2*\[Nu]^2)+\[Lambda]m*(48-108*\[Nu]+12*\[Nu]^2)+\[Kappa]m*(-263/3+235*\[Nu]-(47*\[Nu]^2)/9-(446*\[Nu]^3)/9)))*\[Chi]m^2+(\[Kappa]m^2*(275/8-(485*\[Nu])/2+(1436*\[Nu]^2)/3-(704*\[Nu]^3)/3)+\[Kappa]p^3*(-15/8+(45*\[Nu])/4-(33*\[Nu]^2)/2+3*\[Nu]^3)+\[Kappa]p^2*(275/8-(485*\[Nu])/2+(939*\[Nu]^2)/2-172*\[Nu]^3+(8*\[Nu]^4)/3)+\[Kappa]p*(-9535/216+(40615*\[Nu])/108-(26422*\[Nu]^2)/27+(6692*\[Nu]^3)/9-(2272*\[Nu]^4)/27+\[Kappa]m^2*(-45/8+(135*\[Nu])/4-51*\[Nu]^2+12*\[Nu]^3))+\[Delta]*(\[Kappa]m*\[Kappa]p^2*(-45/8+(45*\[Nu])/2-(33*\[Nu]^2)/2)+\[Kappa]m^3*(-15/8+(15*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(275/4-(695*\[Nu])/2+(1172*\[Nu]^2)/3-(136*\[Nu]^3)/3)+\[Kappa]m*(-9535/216+(2590*\[Nu])/9-(40274*\[Nu]^2)/81+(16976*\[Nu]^3)/81)))*\[Chi]m^4)*\[Chi]p^2+((\[Mu]m*(-5+20*\[Nu]-10*\[Nu]^2)+\[Lambda]m*(32-134*\[Nu]+88*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(26-(338*\[Nu])/3+(212*\[Nu]^2)/3+(44*\[Nu]^3)/3)+\[Kappa]m*(-526/9+(2540*\[Nu])/9-(2143*\[Nu]^2)/9-(100*\[Nu]^3)/3+(136*\[Nu]^4)/9)+\[Delta]*(\[Mu]p*(-5+10*\[Nu])+\[Kappa]m^2*(13-(91*\[Nu])/3+(2*\[Nu]^2)/3)+\[Kappa]p^2*(13-(91*\[Nu])/3+(2*\[Nu]^2)/3)+\[Lambda]p*(32-70*\[Nu]+12*\[Nu]^2)+\[Kappa]p*(-526/9+(496*\[Nu])/3-(73*\[Nu]^2)/3-(238*\[Nu]^3)/9)))*\[Chi]m+(\[Kappa]m^3*(-5/2+15*\[Nu]-24*\[Nu]^2+8*\[Nu]^3)+\[Kappa]m*\[Kappa]p^2*(-15/2+45*\[Nu]-66*\[Nu]^2+12*\[Nu]^3)+\[Kappa]m*(-9535/162+(37085*\[Nu])/81-(89036*\[Nu]^2)/81+(71632*\[Nu]^3)/81-(14912*\[Nu]^4)/81)+\[Kappa]m*\[Kappa]p*(275/3-(1810*\[Nu])/3+(3268*\[Nu]^2)/3-(1400*\[Nu]^3)/3+(32*\[Nu]^4)/3)+\[Delta]*(\[Kappa]p^3*(-5/2+10*\[Nu]-6*\[Nu]^2)+\[Kappa]m^2*(275/6-210*\[Nu]+(704*\[Nu]^2)/3-48*\[Nu]^3)+\[Kappa]p^2*(275/6-210*\[Nu]+198*\[Nu]^2-(80*\[Nu]^3)/3)+\[Kappa]p*(-9535/162+(27550*\[Nu])/81-(41564*\[Nu]^2)/81+(5776*\[Nu]^3)/27-(640*\[Nu]^4)/81+\[Kappa]m^2*(-15/2+30*\[Nu]-24*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p^3+(\[Mu]p*(-5/4+5*\[Nu]-(5*\[Nu]^2)/2)+\[Kappa]m^2*(13/4-(169*\[Nu])/12+(71*\[Nu]^2)/6)+\[Lambda]p*(8-33*\[Nu]+22*\[Nu]^2)+\[Kappa]p^2*(13/4-(169*\[Nu])/12+(35*\[Nu]^2)/6+(11*\[Nu]^3)/3)+\[Kappa]p*(-263/18+(1309*\[Nu])/18-53*\[Nu]^2-(124*\[Nu]^3)/9+(68*\[Nu]^4)/9)+\[Delta]*(\[Mu]m*(-5/4+(5*\[Nu])/2)+\[Kappa]m*\[Kappa]p*(13/2-(91*\[Nu])/6+\[Nu]^2/3)+\[Lambda]m*(8-17*\[Nu]+4*\[Nu]^2)+\[Kappa]m*(-263/18+(87*\[Nu])/2-(49*\[Nu]^2)/3-(10*\[Nu]^3)/9))+(\[Kappa]p^3*(-15/8+(45*\[Nu])/4-(33*\[Nu]^2)/2+3*\[Nu]^3)+\[Kappa]p^2*(275/8-210*\[Nu]+(2057*\[Nu]^2)/6-(478*\[Nu]^3)/3+(16*\[Nu]^4)/3)+\[Kappa]m^2*(275/8-210*\[Nu]+352*\[Nu]^2-144*\[Nu]^3+(32*\[Nu]^4)/3)+\[Kappa]p*(-9535/216+(11185*\[Nu])/36-(53866*\[Nu]^2)/81+(4640*\[Nu]^3)/9-(3352*\[Nu]^4)/27+(80*\[Nu]^5)/81+\[Kappa]m^2*(-45/8+(135*\[Nu])/4-51*\[Nu]^2+12*\[Nu]^3))+\[Delta]*(\[Kappa]m*\[Kappa]p^2*(-45/8+(45*\[Nu])/2-(33*\[Nu]^2)/2)+\[Kappa]m^3*(-15/8+(15*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(275/4-(565*\[Nu])/2+(802*\[Nu]^2)/3-(176*\[Nu]^3)/3)+\[Kappa]m*(-9535/216+(6005*\[Nu])/27-(8488*\[Nu]^2)/27+(3728*\[Nu]^3)/27-(440*\[Nu]^4)/27)))*\[Chi]m^2)*\[Chi]p^4+(\[Kappa]m^3*(-3/4+(9*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*\[Kappa]p^2*(-9/4+(27*\[Nu])/2-21*\[Nu]^2+6*\[Nu]^3)+\[Kappa]m*\[Kappa]p*(55/2-155*\[Nu]+(698*\[Nu]^2)/3-(320*\[Nu]^3)/3+(32*\[Nu]^4)/3)+\[Kappa]m*(-1907/108+(6005*\[Nu])/54-(16976*\[Nu]^2)/81+(3728*\[Nu]^3)/27-(880*\[Nu]^4)/27+(160*\[Nu]^5)/81)+\[Delta]*(\[Kappa]p^3*(-3/4+3*\[Nu]-3*\[Nu]^2)+\[Kappa]p^2*(55/4-50*\[Nu]+53*\[Nu]^2-16*\[Nu]^3)+\[Kappa]m^2*(55/4-50*\[Nu]+(104*\[Nu]^2)/3-(16*\[Nu]^3)/3)+\[Kappa]p*(-1907/108+(683*\[Nu])/9-(944*\[Nu]^2)/9+(1456*\[Nu]^3)/27-(80*\[Nu]^4)/9+\[Kappa]m^2*(-9/4+9*\[Nu]-6*\[Nu]^2))))*\[Chi]m*\[Chi]p^5+(\[Kappa]m^2*(55/24-(71*\[Nu])/6+(34*\[Nu]^2)/3-(8*\[Nu]^3)/3)+\[Kappa]p^3*(-1/8+(3*\[Nu])/4-(3*\[Nu]^2)/2+\[Nu]^3)+\[Kappa]p^2*(55/24-(71*\[Nu])/6+(41*\[Nu]^2)/2-(40*\[Nu]^3)/3+(8*\[Nu]^4)/3)+\[Kappa]p*(-1907/648+(5299*\[Nu])/324-(2548*\[Nu]^2)/81+(2024*\[Nu]^3)/81-(680*\[Nu]^4)/81+(80*\[Nu]^5)/81+\[Kappa]m^2*(-3/8+(9*\[Nu])/4-3*\[Nu]^2))+\[Delta]*(\[Kappa]m^3*(-1/8+\[Nu]/2)+\[Kappa]m*\[Kappa]p^2*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Kappa]m*\[Kappa]p*(55/12-(29*\[Nu])/2+12*\[Nu]^2-(8*\[Nu]^3)/3)+\[Kappa]m*(-1907/648+(848*\[Nu])/81-(284*\[Nu]^2)/27+(320*\[Nu]^3)/81-(40*\[Nu]^4)/81)))*\[Chi]p^6);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.4) of the paper*)


\[Iota]$circ$full$x = \[Iota]$circ$pp$x + \[Iota]$circ$S1$x + \[Iota]$circ$S2$x + \[Iota]$circ$S3$x + \[Iota]$circ$S4$x + \[Iota]$circ$S5$x + \[Iota]$circ$S6$x + \[Iota]$circ$SID$x;


(* ::Subsection::Closed:: *)
(*\[CurlyEpsilon] in terms of x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (4.11) of arXiv:1610.07934*)


\[CurlyEpsilon]$circ$pp$x = x+x^2*(-3/4-\[Nu]/12)+x^3*(-27/8+(19*\[Nu])/8-\[Nu]^2/24)+x^4*(-675/64+(34445/576-(205*Pi^2)/96)*\[Nu]-(155*\[Nu]^2)/96-(35*\[Nu]^3)/5184)+x^5*(-3969/128+(-498449/3456+(3157*Pi^2)/576)*\[Nu]^2+(301*\[Nu]^3)/1728+(77*\[Nu]^4)/31104+\[Nu]*(-123671/5760+(896*EulerGamma)/15+(9037*Pi^2)/1536+(1792*Log[2])/15+(448*Log[x])/15));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6a) of the paper*)


\[CurlyEpsilon]$circ$S1$x = x^(5/2)*((8*\[Delta]*\[Chi]m)/3+(8/3-(4*\[Nu])/3)*\[Chi]p)+x^(7/2)*(\[Delta]*(8-(31*\[Nu])/9)*\[Chi]m+(8-(121*\[Nu])/9+(2*\[Nu]^2)/9)*\[Chi]p)+x^(9/2)*(\[Delta]*(27-(211*\[Nu])/4+(7*\[Nu]^2)/6)*\[Chi]m+(27-(373*\[Nu])/4+(86*\[Nu]^2)/3+\[Nu]^3/6)*\[Chi]p)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6b) of the paper*)


\[CurlyEpsilon]$circ$S2$x = x^3*((-1+4*\[Nu])*\[Chi]m^2-2*\[Delta]*\[Chi]m*\[Chi]p-\[Chi]p^2)+x^4*((-65/18+(305*\[Nu])/18-(10*\[Nu]^2)/3)*\[Chi]m^2+\[Delta]*(-65/9+(145*\[Nu])/9)*\[Chi]m*\[Chi]p+(-65/18+(245*\[Nu])/18-(40*\[Nu]^2)/9)*\[Chi]p^2)+x^5*((-469/24+(23555*\[Nu])/216-(27125*\[Nu]^2)/216+(7*\[Nu]^3)/18)*\[Chi]m^2+\[Delta]*(-469/12+(13223*\[Nu])/108-(4249*\[Nu]^2)/108)*\[Chi]m*\[Chi]p+(-469/24+(19775*\[Nu])/216-(15113*\[Nu]^2)/216+(196*\[Nu]^3)/27)*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6c) of the paper*)


\[CurlyEpsilon]$circ$S3$x = x^(9/2)*((-4*\[Nu]+16*\[Nu]^2)*\[Chi]m^2*\[Chi]p-8*\[Delta]*\[Nu]*\[Chi]m*\[Chi]p^2-4*\[Nu]*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.6d) of the paper*)


\[CurlyEpsilon]$circ$S4$x = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[CurlyEpsilon]$circ$SID$x = x^3*((-(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1+2*\[Nu]))*\[Chi]m^2+(-2*\[Delta]*\[Kappa]p+\[Kappa]m*(-2+4*\[Nu]))*\[Chi]m*\[Chi]p+(-(\[Delta]*\[Kappa]m)+\[Kappa]p*(-1+2*\[Nu]))*\[Chi]p^2)+x^4*((\[Delta]*\[Kappa]m*(-35/6+(25*\[Nu])/6)+\[Kappa]p*(-35/6+(95*\[Nu])/6-(5*\[Nu]^2)/3))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(-35/3+(25*\[Nu])/3)+\[Kappa]m*(-35/3+(95*\[Nu])/3-(10*\[Nu]^2)/3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(-35/6+(25*\[Nu])/6)+\[Kappa]p*(-35/6+(95*\[Nu])/6-(5*\[Nu]^2)/3))*\[Chi]p^2)+x^(9/2)*((\[Delta]*(\[Kappa]p*(-4-4*\[Nu])+\[Lambda]p*(4-4*\[Nu]))+\[Lambda]m*(4-12*\[Nu])+\[Kappa]m*(-4+4*\[Nu]))*\[Chi]m^3+(\[Delta]*(-12*\[Kappa]m+\[Lambda]m*(12-12*\[Nu]))+\[Lambda]p*(12-36*\[Nu])+\[Kappa]p*(-12+24*\[Nu]+8*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Lambda]m*(12-36*\[Nu])+\[Kappa]m*(-12+36*\[Nu]+16*\[Nu]^2)+\[Delta]*(\[Lambda]p*(12-12*\[Nu])+\[Kappa]p*(-12+12*\[Nu])))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(4-12*\[Nu])+\[Kappa]p*(-4+16*\[Nu]+8*\[Nu]^2)+\[Delta]*(\[Lambda]m*(4-4*\[Nu])+\[Kappa]m*(-4+8*\[Nu])))*\[Chi]p^3)+x^5*((\[Delta]*\[Kappa]m*(-187/8+(2281*\[Nu])/72-(287*\[Nu]^2)/72)+\[Kappa]p*(-187/8+(5647*\[Nu])/72-(2617*\[Nu]^2)/72+(7*\[Nu]^3)/36))*\[Chi]m^2+(\[Lambda]p*(7*\[Nu]-14*\[Nu]^2)+\[Kappa]p^2*(7/4-7*\[Nu]-(7*\[Nu]^2)/2)+\[Mu]p*(-7/4+7*\[Nu]-(7*\[Nu]^2)/2)+\[Kappa]p*(7/2-21*\[Nu]+7*\[Nu]^2)+\[Kappa]m^2*(7/4-7*\[Nu]+(21*\[Nu]^2)/2)+\[Delta]*(\[Kappa]m*(7/2-14*\[Nu])+\[Kappa]m*\[Kappa]p*(7/2-7*\[Nu])+7*\[Lambda]m*\[Nu]+\[Mu]m*(-7/4+(7*\[Nu])/2)))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(-187/4+(2281*\[Nu])/36-(287*\[Nu]^2)/36)+\[Kappa]m*(-187/4+(5647*\[Nu])/36-(2617*\[Nu]^2)/36+(7*\[Nu]^3)/18))*\[Chi]m+(\[Lambda]m*(14*\[Nu]-28*\[Nu]^2)+\[Mu]m*(-7+28*\[Nu]-14*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(14-56*\[Nu]+28*\[Nu]^2)+\[Kappa]m*(14-70*\[Nu]+56*\[Nu]^2)+\[Delta]*(\[Kappa]p*(14-42*\[Nu])+\[Kappa]m^2*(7-14*\[Nu])+\[Kappa]p^2*(7-14*\[Nu])+14*\[Lambda]p*\[Nu]+\[Mu]p*(-7+14*\[Nu])))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(-187/8+(2281*\[Nu])/72-(287*\[Nu]^2)/72)+\[Kappa]p*(-187/8+(5647*\[Nu])/72-(2617*\[Nu]^2)/72+(7*\[Nu]^3)/36)+(\[Mu]p*(-21/2+42*\[Nu]-21*\[Nu]^2)+\[Kappa]m^2*(21/2-42*\[Nu]+7*\[Nu]^2)+\[Kappa]p^2*(21/2-42*\[Nu]+35*\[Nu]^2)+\[Kappa]p*(21-84*\[Nu]+70*\[Nu]^2)+\[Delta]*(\[Kappa]m*(21-42*\[Nu])+\[Kappa]m*\[Kappa]p*(21-42*\[Nu])+\[Mu]m*(-21/2+21*\[Nu])))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(14-42*\[Nu])+\[Mu]m*(-7+28*\[Nu]-14*\[Nu]^2)+\[Kappa]m*\[Kappa]p*(14-56*\[Nu]+28*\[Nu]^2)+\[Lambda]m*(-14*\[Nu]+28*\[Nu]^2)+\[Delta]*(\[Kappa]m^2*(7-14*\[Nu])+\[Kappa]p^2*(7-14*\[Nu])+\[Kappa]p*(14-14*\[Nu])-14*\[Lambda]p*\[Nu]+\[Mu]p*(-7+14*\[Nu])))*\[Chi]m*\[Chi]p^3+(\[Kappa]p*(7/2-7*\[Nu]-21*\[Nu]^2)+\[Kappa]p^2*(7/4-7*\[Nu]-(7*\[Nu]^2)/2)+\[Mu]p*(-7/4+7*\[Nu]-(7*\[Nu]^2)/2)+\[Kappa]m^2*(7/4-7*\[Nu]+(21*\[Nu]^2)/2)+\[Lambda]p*(-7*\[Nu]+14*\[Nu]^2)+\[Delta]*((7*\[Kappa]m)/2+\[Kappa]m*\[Kappa]p*(7/2-7*\[Nu])-7*\[Lambda]m*\[Nu]+\[Mu]m*(-7/4+(7*\[Nu])/2)))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.5a) of the paper*)


\[CurlyEpsilon]$circ$full$x = \[CurlyEpsilon]$circ$pp$x + \[CurlyEpsilon]$circ$S1$x + \[CurlyEpsilon]$circ$S2$x + \[CurlyEpsilon]$circ$S3$x + \[CurlyEpsilon]$circ$S4$x + \[CurlyEpsilon]$circ$SID$x;


(* ::Subsection::Closed:: *)
(*z1 in terms of \[CurlyEpsilon]*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.5a) of arXiv:2511.10735*)


z1$circ$pp$\[CurlyEpsilon] = 1+\[CurlyEpsilon]*(-3/4+(3*\[Delta])/4+\[Nu]/2)+\[CurlyEpsilon]^2*(-9/8+\[Delta]*(9/8+(3*\[Nu])/16)-(3*\[Nu])/16+\[Nu]^2/4)+\[CurlyEpsilon]^3*(-81/16+(5*\[Nu])/2-(67*\[Nu]^2)/32+\[Nu]^3/8+\[Delta]*(81/16-(5*\[Nu])/2+(3*\[Nu]^2)/32))+\[CurlyEpsilon]^4*(-891/32+(13723/192-(287*Pi^2)/128)*\[Nu]+(-15179/384+(41*Pi^2)/32)*\[Nu]^2+(29*\[Nu]^3)/64+\[Nu]^4/16+\[Delta]*(891/32+(-13723/192+(287*Pi^2)/128)*\[Nu]+(89*\[Nu]^2)/128+(3*\[Nu]^3)/64))+\[CurlyEpsilon]^5*(-10935/64+(76189/768-(205*Pi^2)/64)*\[Nu]^3-(19*\[Nu]^4)/128+\[Nu]^5/32+\[Delta]*(10935/64+(34561/256-(1107*Pi^2)/256)*\[Nu]^2-(31*\[Nu]^3)/256+(3*\[Nu]^4)/128+\[Nu]*(-118349/320-(288*EulerGamma)/5+(11997*Pi^2)/2048-(144*Log[16*\[CurlyEpsilon]])/5))+\[Nu]^2*(-965807/3840-(128*EulerGamma)/5+(2891*Pi^2)/512-(64*Log[16*\[CurlyEpsilon]])/5)+\[Nu]*(118349/320+(288*EulerGamma)/5-(11997*Pi^2)/2048+(144*Log[16*\[CurlyEpsilon]])/5));


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$S1$\[CurlyEpsilon] = \[CurlyEpsilon]^(5/2)*((-3+\[Delta]*(3-(5*\[Nu])/2)+(21*\[Nu])/2)*\[Chi]m+(3-(11*\[Nu])/2+2*\[Nu]^2+\[Delta]*(-3+(3*\[Nu])/2))*\[Chi]p)+\[CurlyEpsilon]^(7/2)*((-153/8+(1197*\[Nu])/16-(129*\[Nu]^2)/16+\[Delta]*(153/8-(189*\[Nu])/16+(33*\[Nu]^2)/16))*\[Chi]m+(153/8-(495*\[Nu])/16+(219*\[Nu]^2)/16+(3*\[Nu]^3)/4+\[Delta]*(-153/8+(279*\[Nu])/16+(9*\[Nu]^2)/16))*\[Chi]p)+\[CurlyEpsilon]^(9/2)*((-19197/128+(172647*\[Nu])/256-(23703*\[Nu]^2)/64+(267*\[Nu]^3)/256+\[Delta]*(19197/128-(39159*\[Nu])/256+(4759*\[Nu]^2)/64-(59*\[Nu]^3)/256))*\[Chi]m+(19197/128-(77553*\[Nu])/256+(12637*\[Nu]^2)/64-(9949*\[Nu]^3)/256+(31*\[Nu]^4)/64+\[Delta]*(-19197/128+(57465*\[Nu])/256-(1233*\[Nu]^2)/32+(93*\[Nu]^3)/256))*\[Chi]p);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$S2$\[CurlyEpsilon] = \[CurlyEpsilon]^3*((-1+\[Delta]*(1-(13*\[Nu])/4)+(19*\[Nu])/4-4*\[Nu]^2)*\[Chi]m^2+(2-(15*\[Nu])/2+\[Delta]*(-2+(5*\[Nu])/2))*\[Chi]m*\[Chi]p+(-1+\[Delta]*(1-\[Nu]/4)+(7*\[Nu])/4)*\[Chi]p^2)+\[CurlyEpsilon]^4*((-111/4+(2149*\[Nu])/16-(1507*\[Nu]^2)/16+\[Nu]^3+\[Delta]*(111/4-(1627*\[Nu])/16+(13*\[Nu]^2)/16))*\[Chi]m^2+(111/2-(1969*\[Nu])/8+(1023*\[Nu]^2)/8+\[Delta]*(-111/2+(715*\[Nu])/8-(293*\[Nu]^2)/8))*\[Chi]m*\[Chi]p+(-111/4+(1057*\[Nu])/16-(823*\[Nu]^2)/16+12*\[Nu]^3+\[Delta]*(111/4-(535*\[Nu])/16+(145*\[Nu]^2)/16))*\[Chi]p^2)+\[CurlyEpsilon]^5*((-5409/16+(740241*\[Nu])/448-(286815*\[Nu]^2)/224+(20595*\[Nu]^3)/64-\[Nu]^4/4+\[Delta]*(5409/16-(606615*\[Nu])/448+(71597*\[Nu]^2)/224-(13*\[Nu]^3)/64))*\[Chi]m^2+(5409/8-(735765*\[Nu])/224+(292043*\[Nu]^2)/112-(5487*\[Nu]^3)/32+\[Delta]*(-5409/8+(263583*\[Nu])/224-(69117*\[Nu]^2)/112+(1605*\[Nu]^3)/32))*\[Chi]m*\[Chi]p+(-5409/16+(392733*\[Nu])/448-(173835*\[Nu]^2)/224+(14055*\[Nu]^3)/64-2*\[Nu]^4+\[Delta]*(5409/16-(259107*\[Nu])/448+(47825*\[Nu]^2)/224-(97*\[Nu]^3)/64))*\[Chi]p^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$S3$\[CurlyEpsilon] = \[CurlyEpsilon]^(9/2)*((-31/2+(461*\[Nu])/4-214*\[Nu]^2+\[Delta]*(31/2-(297*\[Nu])/4+59*\[Nu]^2))*\[Chi]m^3+(93/2-(981*\[Nu])/4+(515*\[Nu]^2)/2-52*\[Nu]^3+\[Delta]*(-93/2+(729*\[Nu])/4-(81*\[Nu]^2)/2))*\[Chi]m^2*\[Chi]p+(-93/2+(819*\[Nu])/4-96*\[Nu]^2+\[Delta]*(93/2-(327*\[Nu])/4+29*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(31/2-(139*\[Nu])/4+(37*\[Nu]^2)/2+\[Delta]*(-31/2+(55*\[Nu])/4-(3*\[Nu]^2)/2))*\[Chi]p^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$S4$\[CurlyEpsilon] = \[CurlyEpsilon]^5*((-3+(417*\[Nu])/16-(1095*\[Nu]^2)/16+48*\[Nu]^3+\[Delta]*(3-(351*\[Nu])/16+(651*\[Nu]^2)/16))*\[Chi]m^4+(12-(363*\[Nu])/4+(687*\[Nu]^2)/4+\[Delta]*(-12+(237*\[Nu])/4-(207*\[Nu]^2)/4))*\[Chi]m^3*\[Chi]p+(-18+(747*\[Nu])/8-(705*\[Nu]^2)/8+\[Delta]*(18-(549*\[Nu])/8+(21*\[Nu]^2)/8))*\[Chi]m^2*\[Chi]p^2+(12-(195*\[Nu])/4+(27*\[Nu]^2)/4+\[Delta]*(-12+(69*\[Nu])/4-(3*\[Nu]^2)/4))*\[Chi]m*\[Chi]p^3+(-3+(81*\[Nu])/16-(15*\[Nu]^2)/16+\[Delta]*(3-(15*\[Nu])/16+(3*\[Nu]^2)/16))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$SID$\[CurlyEpsilon] = \[CurlyEpsilon]^3*((\[Kappa]m*(1-(15*\[Nu])/4)+\[Kappa]p*(-1+(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1-(7*\[Nu])/4)+\[Kappa]m*(-1+(5*\[Nu])/4)))*\[Chi]m^2+(\[Kappa]p*(2-(15*\[Nu])/2)+\[Kappa]m*(-2+(13*\[Nu])/2-4*\[Nu]^2)+\[Delta]*(\[Kappa]m*(2-(7*\[Nu])/2)+\[Kappa]p*(-2+(5*\[Nu])/2)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(1-(15*\[Nu])/4)+\[Kappa]p*(-1+(13*\[Nu])/4-2*\[Nu]^2)+\[Delta]*(\[Kappa]p*(1-(7*\[Nu])/4)+\[Kappa]m*(-1+(5*\[Nu])/4)))*\[Chi]p^2)+\[CurlyEpsilon]^4*((\[Kappa]m*(39/4-(661*\[Nu])/16+(207*\[Nu]^2)/16)+\[Kappa]p*(-39/4+(487*\[Nu])/16-(277*\[Nu]^2)/16+\[Nu]^3/2)+\[Delta]*(\[Kappa]m*(-39/4+(175*\[Nu])/16-(53*\[Nu]^2)/16)+\[Kappa]p*(39/4-(349*\[Nu])/16+(7*\[Nu]^2)/16)))*\[Chi]m^2+(\[Kappa]p*(39/2-(661*\[Nu])/8+(207*\[Nu]^2)/8)+\[Kappa]m*(-39/2+(487*\[Nu])/8-(277*\[Nu]^2)/8+\[Nu]^3)+\[Delta]*(\[Kappa]p*(-39/2+(175*\[Nu])/8-(53*\[Nu]^2)/8)+\[Kappa]m*(39/2-(349*\[Nu])/8+(7*\[Nu]^2)/8)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(39/4-(661*\[Nu])/16+(207*\[Nu]^2)/16)+\[Kappa]p*(-39/4+(487*\[Nu])/16-(277*\[Nu]^2)/16+\[Nu]^3/2)+\[Delta]*(\[Kappa]m*(-39/4+(175*\[Nu])/16-(53*\[Nu]^2)/16)+\[Kappa]p*(39/4-(349*\[Nu])/16+(7*\[Nu]^2)/16)))*\[Chi]p^2)+\[CurlyEpsilon]^(9/2)*((\[Kappa]p*(-12+(309*\[Nu])/4-(243*\[Nu]^2)/2)+\[Lambda]p*(-7/2+17*\[Nu]-13*\[Nu]^2)+\[Lambda]m*(7/2-14*\[Nu]+10*\[Nu]^2)+\[Kappa]m*(12-(281*\[Nu])/4+62*\[Nu]^2)+\[Delta]*(\[Lambda]m*(-7/2+10*\[Nu])+\[Kappa]m*(-12+(213*\[Nu])/4)+\[Lambda]p*(7/2-7*\[Nu]+3*\[Nu]^2)+\[Kappa]p*(12-(185*\[Nu])/4+(65*\[Nu]^2)/2)))*\[Chi]m^3+(\[Kappa]m*(-36+(813*\[Nu])/4-(501*\[Nu]^2)/2)+\[Lambda]m*(-21/2+51*\[Nu]-39*\[Nu]^2)+\[Lambda]p*(21/2-42*\[Nu]+30*\[Nu]^2)+\[Kappa]p*(36-(729*\[Nu])/4+180*\[Nu]^2-26*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-21/2+30*\[Nu])+\[Kappa]p*(-36+(525*\[Nu])/4-21*\[Nu]^2)+\[Lambda]m*(21/2-21*\[Nu]+9*\[Nu]^2)+\[Kappa]m*(36-(441*\[Nu])/4+(141*\[Nu]^2)/2)))*\[Chi]m^2*\[Chi]p+(\[Kappa]p*(-36+(699*\[Nu])/4-(273*\[Nu]^2)/2)+\[Lambda]p*(-21/2+51*\[Nu]-39*\[Nu]^2)+\[Lambda]m*(21/2-42*\[Nu]+30*\[Nu]^2)+\[Kappa]m*(36-(615*\[Nu])/4+174*\[Nu]^2-52*\[Nu]^3)+\[Delta]*(\[Lambda]m*(-21/2+30*\[Nu])+\[Kappa]m*(-36+(411*\[Nu])/4-42*\[Nu]^2)+\[Lambda]p*(21/2-21*\[Nu]+9*\[Nu]^2)+\[Kappa]p*(36-(327*\[Nu])/4+(87*\[Nu]^2)/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]m*(-7/2+17*\[Nu]-13*\[Nu]^2)+\[Kappa]m*(-12+(195*\[Nu])/4-(15*\[Nu]^2)/2)+\[Lambda]p*(7/2-14*\[Nu]+10*\[Nu]^2)+\[Kappa]p*(12-(167*\[Nu])/4+56*\[Nu]^2-26*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-7/2+10*\[Nu])+\[Kappa]p*(-12+(99*\[Nu])/4-21*\[Nu]^2)+\[Lambda]m*(7/2-7*\[Nu]+3*\[Nu]^2)+\[Kappa]m*(12-(71*\[Nu])/4+(11*\[Nu]^2)/2)))*\[Chi]p^3)+\[CurlyEpsilon]^5*((\[Kappa]m*(9447/112-(24939*\[Nu])/64+(51671*\[Nu]^2)/224-(399*\[Nu]^3)/64)+\[Kappa]p*(-9447/112+(122991*\[Nu])/448-(42185*\[Nu]^2)/224+(22411*\[Nu]^3)/448-\[Nu]^4/8)+\[Delta]*(\[Kappa]p*(9447/112-(98997*\[Nu])/448+(12323*\[Nu]^2)/224-(7*\[Nu]^3)/64)+\[Kappa]m*(-9447/112+(47415*\[Nu])/448-(10697*\[Nu]^2)/224+(101*\[Nu]^3)/64)))*\[Chi]m^2+(\[Mu]m*(3/2-(141*\[Nu])/16+(183*\[Nu]^2)/16)+\[Lambda]m*((-21*\[Nu])/4+21*\[Nu]^2)+\[Kappa]m*(3-(45*\[Nu])/2+42*\[Nu]^2)+\[Kappa]m^2*(-3/2+(63*\[Nu])/8+(3*\[Nu]^2)/8-9*\[Nu]^3)+\[Mu]p*(-3/2+(123*\[Nu])/16-(153*\[Nu]^2)/16+3*\[Nu]^3)+\[Lambda]p*((21*\[Nu])/4-(33*\[Nu]^2)/2+12*\[Nu]^3)+\[Kappa]p^2*(-3/2+(63*\[Nu])/8-(165*\[Nu]^2)/8+15*\[Nu]^3)+\[Kappa]p*(-3+21*\[Nu]-(117*\[Nu]^2)/2+42*\[Nu]^3+\[Kappa]m*(3-(69*\[Nu])/4+(87*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m*(-3+15*\[Nu]-(27*\[Nu]^2)/2)+\[Kappa]m^2*(3/2-(45*\[Nu])/8-(63*\[Nu]^2)/8)+\[Lambda]m*((21*\[Nu])/4-6*\[Nu]^2)+\[Mu]m*(-3/2+(75*\[Nu])/16-(51*\[Nu]^2)/16)+\[Mu]p*(3/2-(93*\[Nu])/16+(45*\[Nu]^2)/16)+\[Lambda]p*((-21*\[Nu])/4+(21*\[Nu]^2)/2)+\[Kappa]p^2*(3/2-(45*\[Nu])/8+(105*\[Nu]^2)/8)+\[Kappa]p*(3-(33*\[Nu])/2+36*\[Nu]^2+\[Kappa]m*(-3+(39*\[Nu])/4-(27*\[Nu]^2)/4))))*\[Chi]m^4+((\[Kappa]p*(9447/56-(24939*\[Nu])/32+(51671*\[Nu]^2)/112-(399*\[Nu]^3)/32)+\[Kappa]m*(-9447/56+(122991*\[Nu])/224-(42185*\[Nu]^2)/112+(22411*\[Nu]^3)/224-\[Nu]^4/4)+\[Delta]*(\[Kappa]m*(9447/56-(98997*\[Nu])/224+(12323*\[Nu]^2)/112-(7*\[Nu]^3)/32)+\[Kappa]p*(-9447/56+(47415*\[Nu])/224-(10697*\[Nu]^2)/112+(101*\[Nu]^3)/32)))*\[Chi]m+(\[Lambda]p*((-21*\[Nu])/2+42*\[Nu]^2)+\[Kappa]m^2*(6-(69*\[Nu])/2+(87*\[Nu]^2)/2)+\[Kappa]p^2*(6-(69*\[Nu])/2+(87*\[Nu]^2)/2)+\[Mu]p*(6-(141*\[Nu])/4+(183*\[Nu]^2)/4)+\[Mu]m*(-6+(123*\[Nu])/4-(153*\[Nu]^2)/4+12*\[Nu]^3)+\[Lambda]m*((21*\[Nu])/2-33*\[Nu]^2+24*\[Nu]^3)+\[Kappa]m*(-12+(147*\[Nu])/2-(231*\[Nu]^2)/2+48*\[Nu]^3)+\[Kappa]p*(12-(159*\[Nu])/2+(255*\[Nu]^2)/2+\[Kappa]m*(-12+63*\[Nu]-81*\[Nu]^2+24*\[Nu]^3))+\[Delta]*(\[Kappa]m^2*(-6+(39*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-6+(39*\[Nu])/2-(27*\[Nu]^2)/2)+\[Mu]p*(-6+(75*\[Nu])/4-(51*\[Nu]^2)/4)+\[Lambda]p*((21*\[Nu])/2-12*\[Nu]^2)+\[Mu]m*(6-(93*\[Nu])/4+(45*\[Nu]^2)/4)+\[Lambda]m*((-21*\[Nu])/2+21*\[Nu]^2)+\[Kappa]m*(12-(111*\[Nu])/2+(81*\[Nu]^2)/2)+\[Kappa]p*(-12+(99*\[Nu])/2-(81*\[Nu]^2)/2+\[Kappa]m*(12-45*\[Nu]+21*\[Nu]^2))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(9447/112-(24939*\[Nu])/64+(51671*\[Nu]^2)/224-(399*\[Nu]^3)/64)+\[Kappa]p*(-9447/112+(122991*\[Nu])/448-(42185*\[Nu]^2)/224+(22411*\[Nu]^3)/448-\[Nu]^4/8)+\[Delta]*(\[Kappa]p*(9447/112-(98997*\[Nu])/448+(12323*\[Nu]^2)/224-(7*\[Nu]^3)/64)+\[Kappa]m*(-9447/112+(47415*\[Nu])/448-(10697*\[Nu]^2)/224+(101*\[Nu]^3)/64))+(\[Mu]m*(9-(423*\[Nu])/8+(549*\[Nu]^2)/8)+\[Kappa]m*(18-(207*\[Nu])/2+(261*\[Nu]^2)/2)+\[Kappa]p^2*(-9+(189*\[Nu])/4-(159*\[Nu]^2)/4-6*\[Nu]^3)+\[Mu]p*(-9+(369*\[Nu])/8-(459*\[Nu]^2)/8+18*\[Nu]^3)+\[Kappa]m^2*(-9+(189*\[Nu])/4-(327*\[Nu]^2)/4+42*\[Nu]^3)+\[Kappa]p*(-18+(189*\[Nu])/2-(159*\[Nu]^2)/2-12*\[Nu]^3+\[Kappa]m*(18-(207*\[Nu])/2+(261*\[Nu]^2)/2))+\[Delta]*(\[Kappa]m*(-18+(117*\[Nu])/2-(81*\[Nu]^2)/2)+\[Mu]m*(-9+(225*\[Nu])/8-(153*\[Nu]^2)/8)+\[Kappa]p^2*(9-(135*\[Nu])/4-(21*\[Nu]^2)/4)+\[Mu]p*(9-(279*\[Nu])/8+(135*\[Nu]^2)/8)+\[Kappa]m^2*(9-(135*\[Nu])/4+(147*\[Nu]^2)/4)+\[Kappa]p*(18-(135*\[Nu])/2-(21*\[Nu]^2)/2+\[Kappa]m*(-18+(117*\[Nu])/2-(81*\[Nu]^2)/2))))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(-12+(105*\[Nu])/2-(93*\[Nu]^2)/2)+\[Lambda]p*((21*\[Nu])/2-42*\[Nu]^2)+\[Kappa]m^2*(6-(69*\[Nu])/2+(87*\[Nu]^2)/2)+\[Kappa]p^2*(6-(69*\[Nu])/2+(87*\[Nu]^2)/2)+\[Mu]p*(6-(141*\[Nu])/4+(183*\[Nu]^2)/4)+\[Lambda]m*((-21*\[Nu])/2+33*\[Nu]^2-24*\[Nu]^3)+\[Mu]m*(-6+(123*\[Nu])/4-(153*\[Nu]^2)/4+12*\[Nu]^3)+\[Kappa]p*(12-(117*\[Nu])/2+(93*\[Nu]^2)/2+\[Kappa]m*(-12+63*\[Nu]-81*\[Nu]^2+24*\[Nu]^3))+\[Delta]*(\[Lambda]m*((21*\[Nu])/2-21*\[Nu]^2)+\[Kappa]m^2*(-6+(39*\[Nu])/2-(27*\[Nu]^2)/2)+\[Kappa]p^2*(-6+(39*\[Nu])/2-(27*\[Nu]^2)/2)+\[Mu]p*(-6+(75*\[Nu])/4-(51*\[Nu]^2)/4)+\[Kappa]m*(12-(69*\[Nu])/2+(3*\[Nu]^2)/2)+\[Mu]m*(6-(93*\[Nu])/4+(45*\[Nu]^2)/4)+\[Lambda]p*((-21*\[Nu])/2+12*\[Nu]^2)+\[Kappa]p*(-12+(57*\[Nu])/2-(27*\[Nu]^2)/2+\[Kappa]m*(12-45*\[Nu]+21*\[Nu]^2))))*\[Chi]m*\[Chi]p^3+(\[Lambda]m*((21*\[Nu])/4-21*\[Nu]^2)+\[Kappa]m*(3-12*\[Nu]+(3*\[Nu]^2)/2)+\[Mu]m*(3/2-(141*\[Nu])/16+(183*\[Nu]^2)/16)+\[Lambda]p*((-21*\[Nu])/4+(33*\[Nu]^2)/2-12*\[Nu]^3)+\[Kappa]m^2*(-3/2+(63*\[Nu])/8+(3*\[Nu]^2)/8-9*\[Nu]^3)+\[Mu]p*(-3/2+(123*\[Nu])/16-(153*\[Nu]^2)/16+3*\[Nu]^3)+\[Kappa]p^2*(-3/2+(63*\[Nu])/8-(165*\[Nu]^2)/8+15*\[Nu]^3)+\[Kappa]p*(-3+(21*\[Nu])/2-24*\[Nu]^2+18*\[Nu]^3+\[Kappa]m*(3-(69*\[Nu])/4+(87*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m*(-3+(9*\[Nu])/2)+\[Lambda]p*((21*\[Nu])/4-(21*\[Nu]^2)/2)+\[Kappa]m^2*(3/2-(45*\[Nu])/8-(63*\[Nu]^2)/8)+\[Mu]m*(-3/2+(75*\[Nu])/16-(51*\[Nu]^2)/16)+\[Mu]p*(3/2-(93*\[Nu])/16+(45*\[Nu]^2)/16)+\[Lambda]m*((-21*\[Nu])/4+6*\[Nu]^2)+\[Kappa]p^2*(3/2-(45*\[Nu])/8+(105*\[Nu]^2)/8)+\[Kappa]p*(3-6*\[Nu]+(33*\[Nu]^2)/2+\[Kappa]m*(-3+(39*\[Nu])/4-(27*\[Nu]^2)/4))))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.11a) of the paper*)


z1$circ$full$\[CurlyEpsilon] = z1$circ$pp$\[CurlyEpsilon] + z1$circ$S1$\[CurlyEpsilon] + z1$circ$S2$\[CurlyEpsilon] + z1$circ$S3$\[CurlyEpsilon] + z1$circ$S4$\[CurlyEpsilon] + z1$circ$SID$\[CurlyEpsilon];


(* ::Subsection::Closed:: *)
(*z1 in terms of x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (7.5b) of arXiv:2511.10735*)


z1$circ$pp$x = 1+x*(-3/4+(3*\[Delta])/4+\[Nu]/2)+x^2*(-9/16+\[Delta]*(9/16+\[Nu]/8)-\[Nu]/2+(5*\[Nu]^2)/24)+x^3*(-27/32-\[Nu]/2-(39*\[Nu]^2)/32+\[Nu]^3/16+\[Delta]*(27/32-(19*\[Nu])/16+\[Nu]^2/32))+x^4*(-405/256+(38/3-(41*Pi^2)/64)*\[Nu]+(-3863/576+(41*Pi^2)/192)*\[Nu]^2+(973*\[Nu]^3)/864+(91*\[Nu]^4)/10368+\[Delta]*(405/256+(-6889/384+(41*Pi^2)/64)*\[Nu]+(93*\[Nu]^2)/128+(7*\[Nu]^3)/1728))+x^5*(-1701/512+(356551/6912-(2255*Pi^2)/1152)*\[Nu]^3-(5621*\[Nu]^4)/41472-(187*\[Nu]^5)/62208+\[Delta]*(1701/512+(71207/1536-(451*Pi^2)/256)*\[Nu]^2-(43*\[Nu]^3)/576-(55*\[Nu]^4)/41472+\[Nu]*(24689/3840-(64*EulerGamma)/5-(1291*Pi^2)/1024-(32*Log[16*x])/5))+\[Nu]^2*(-1019179/23040+(64*EulerGamma)/15+(6703*Pi^2)/3072+(32*Log[16*x])/15)+\[Nu]*(-329/15+(64*EulerGamma)/5+(1291*Pi^2)/1024+(32*Log[16*x])/5));


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.7a) of the paper*)


z1$circ$S1$x = x^(5/2)*((-1+\[Delta]*(1-(7*\[Nu])/6)+(5*\[Nu])/2)*\[Chi]m+(1+\[Delta]*(-1+\[Nu]/2)-(19*\[Nu])/6+(4*\[Nu]^2)/3)*\[Chi]p)+x^(7/2)*((-3/2+(37*\[Nu])/6-(47*\[Nu]^2)/12+\[Delta]*(3/2-(13*\[Nu])/6+(79*\[Nu]^2)/36))*\[Chi]m+(3/2-(31*\[Nu])/6+(217*\[Nu]^2)/36-(2*\[Nu]^3)/9+\[Delta]*(-3/2+(19*\[Nu])/6-\[Nu]^2/12))*\[Chi]p)+x^(9/2)*((-27/8+25*\[Nu]-(695*\[Nu]^2)/16+(23*\[Nu]^3)/16+\[Delta]*(27/8-(23*\[Nu])/2+(273*\[Nu]^2)/16-(41*\[Nu]^3)/48))*\[Chi]m+(27/8-(73*\[Nu])/4+(539*\[Nu]^2)/16-(713*\[Nu]^3)/48-\[Nu]^4/6+\[Delta]*(-27/8+(73*\[Nu])/4-(117*\[Nu]^2)/16-\[Nu]^3/16))*\[Chi]p);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.7b) of the paper*)


z1$circ$S2$x = x^3*((-1/4+\[Delta]*(1/4-\[Nu]/4)+(5*\[Nu])/4-2*\[Nu]^2)*\[Chi]m^2+(1/2-(3*\[Nu])/2+\[Delta]*(-1/2+(3*\[Nu])/2))*\[Chi]m*\[Chi]p+(-1/4+\[Delta]*(1/4-\[Nu]/4)+(5*\[Nu])/4)*\[Chi]p^2)+x^4*((-13/24+(293*\[Nu])/72-(773*\[Nu]^2)/72+(7*\[Nu]^3)/3+\[Delta]*(13/24-(79*\[Nu])/24+(5*\[Nu]^2)/8))*\[Chi]m^2+(13/12-(35*\[Nu])/4+(113*\[Nu]^2)/12+\[Delta]*(-13/12+(215*\[Nu])/36-(307*\[Nu]^2)/36))*\[Chi]m*\[Chi]p+(-13/24+(293*\[Nu])/72-(761*\[Nu]^2)/72+(28*\[Nu]^3)/9+\[Delta]*(13/24-(79*\[Nu])/24+(19*\[Nu]^2)/24))*\[Chi]p^2)+x^5*((-67/32+(35467*\[Nu])/2016-(173269*\[Nu]^2)/3024+(52661*\[Nu]^3)/864-(11*\[Nu]^4)/36+\[Delta]*(67/32-(31495*\[Nu])/2016+(19559*\[Nu]^2)/1008-(3*\[Nu]^3)/32))*\[Chi]m^2+(67/16-(39937*\[Nu])/1008+(2309*\[Nu]^2)/28-(4121*\[Nu]^3)/144+\[Delta]*(-67/16+(27025*\[Nu])/1008-(45467*\[Nu]^2)/756+(10411*\[Nu]^3)/432))*\[Chi]m*\[Chi]p+(-67/32+(35467*\[Nu])/2016-(159031*\[Nu]^2)/3024+(36773*\[Nu]^3)/864-(154*\[Nu]^4)/27+\[Delta]*(67/32-(31495*\[Nu])/2016+(13553*\[Nu]^2)/1008-(451*\[Nu]^3)/288))*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.7c) of the paper*)


z1$circ$S3$x = x^(9/2)*((\[Nu]-5*\[Nu]^2+2*\[Delta]*\[Nu]^2)*\[Chi]m^3+((5*\[Nu]^2)/2-8*\[Nu]^3+\[Delta]*(3*\[Nu]-\[Nu]^2/2))*\[Chi]m^2*\[Chi]p+(3*\[Nu]-4*\[Nu]^2+5*\[Delta]*\[Nu]^2)*\[Chi]m*\[Chi]p^2+((9*\[Nu]^2)/2+\[Delta]*(\[Nu]-\[Nu]^2/2))*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.7d) of the paper*)


z1$circ$S4$x = x^5*(((-3*\[Nu])/16+(9*\[Nu]^2)/16+\[Delta]*((-3*\[Nu])/16+(27*\[Nu]^2)/16))*\[Chi]m^4+((-3*\[Nu])/4+(15*\[Nu]^2)/4+\[Delta]*((-3*\[Nu])/4+(9*\[Nu]^2)/4))*\[Chi]m^3*\[Chi]p+((-9*\[Nu])/8+(39*\[Nu]^2)/8+\[Delta]*((-9*\[Nu])/8-(3*\[Nu]^2)/8))*\[Chi]m^2*\[Chi]p^2+((-3*\[Nu])/4+(3*\[Nu]^2)/4+\[Delta]*((-3*\[Nu])/4-(3*\[Nu]^2)/4))*\[Chi]m*\[Chi]p^3+((-3*\[Nu])/16-(15*\[Nu]^2)/16+\[Delta]*((-3*\[Nu])/16+(3*\[Nu]^2)/16))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression is not given in the paper*)


z1$circ$SID$x = x^3*((\[Delta]*(\[Kappa]p*(1/4-\[Nu]/4)+\[Kappa]m*(-1/4+(3*\[Nu])/4))+\[Kappa]m*(1/4-(3*\[Nu])/4)+\[Kappa]p*(-1/4+(5*\[Nu])/4-\[Nu]^2))*\[Chi]m^2+(\[Kappa]p*(1/2-(3*\[Nu])/2)+\[Kappa]m*(-1/2+(5*\[Nu])/2-2*\[Nu]^2)+\[Delta]*(\[Kappa]m*(1/2-\[Nu]/2)+\[Kappa]p*(-1/2+(3*\[Nu])/2)))*\[Chi]m*\[Chi]p+(\[Delta]*(\[Kappa]p*(1/4-\[Nu]/4)+\[Kappa]m*(-1/4+(3*\[Nu])/4))+\[Kappa]m*(1/4-(3*\[Nu])/4)+\[Kappa]p*(-1/4+(5*\[Nu])/4-\[Nu]^2))*\[Chi]p^2)+x^4*((\[Kappa]m*(7/8-(31*\[Nu])/8+(23*\[Nu]^2)/8)+\[Kappa]p*(-7/8+(107*\[Nu])/24-(137*\[Nu]^2)/24+(7*\[Nu]^3)/6)+\[Delta]*(\[Kappa]m*(-7/8+(65*\[Nu])/24-(49*\[Nu]^2)/24)+\[Kappa]p*(7/8-(17*\[Nu])/8+(3*\[Nu]^2)/8)))*\[Chi]m^2+(\[Kappa]p*(7/4-(31*\[Nu])/4+(23*\[Nu]^2)/4)+\[Kappa]m*(-7/4+(107*\[Nu])/12-(137*\[Nu]^2)/12+(7*\[Nu]^3)/3)+\[Delta]*(\[Kappa]p*(-7/4+(65*\[Nu])/12-(49*\[Nu]^2)/12)+\[Kappa]m*(7/4-(17*\[Nu])/4+(3*\[Nu]^2)/4)))*\[Chi]m*\[Chi]p+(\[Kappa]m*(7/8-(31*\[Nu])/8+(23*\[Nu]^2)/8)+\[Kappa]p*(-7/8+(107*\[Nu])/24-(137*\[Nu]^2)/24+(7*\[Nu]^3)/6)+\[Delta]*(\[Kappa]m*(-7/8+(65*\[Nu])/24-(49*\[Nu]^2)/24)+\[Kappa]p*(7/8-(17*\[Nu])/8+(3*\[Nu]^2)/8)))*\[Chi]p^2)+x^(9/2)*((\[Kappa]p*(1/2-\[Nu]-\[Nu]^2)+\[Lambda]p*(-1/2+2*\[Nu]-\[Nu]^2)+\[Kappa]m*(-1/2+3*\[Nu]-\[Nu]^2)+\[Lambda]m*(1/2-3*\[Nu]+4*\[Nu]^2)+\[Delta]*(\[Kappa]m/2+\[Lambda]m*(-1/2+\[Nu])+\[Lambda]p*(1/2-2*\[Nu]+\[Nu]^2)+\[Kappa]p*(-1/2+2*\[Nu]+2*\[Nu]^2)))*\[Chi]m^3+(\[Kappa]m*(3/2-3*\[Nu]-(7*\[Nu]^2)/2)+\[Lambda]m*(-3/2+6*\[Nu]-3*\[Nu]^2)+\[Lambda]p*(3/2-9*\[Nu]+12*\[Nu]^2)+\[Kappa]p*(-3/2+9*\[Nu]-(11*\[Nu]^2)/2-4*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-3/2+3*\[Nu])+\[Kappa]p*(3/2-\[Nu]^2/2)+\[Lambda]m*(3/2-6*\[Nu]+3*\[Nu]^2)+\[Kappa]m*(-3/2+6*\[Nu]+(7*\[Nu]^2)/2)))*\[Chi]m^2*\[Chi]p+(\[Kappa]p*(3/2-3*\[Nu]-4*\[Nu]^2)+\[Lambda]p*(-3/2+6*\[Nu]-3*\[Nu]^2)+\[Lambda]m*(3/2-9*\[Nu]+12*\[Nu]^2)+\[Kappa]m*(-3/2+9*\[Nu]-8*\[Nu]^2-8*\[Nu]^3)+\[Delta]*(\[Lambda]m*(-3/2+3*\[Nu])+\[Kappa]m*(3/2-\[Nu]^2)+\[Kappa]p*(-3/2+6*\[Nu]+\[Nu]^2)+\[Lambda]p*(3/2-6*\[Nu]+3*\[Nu]^2)))*\[Chi]m*\[Chi]p^2+(\[Kappa]m*(1/2-\[Nu]-(3*\[Nu]^2)/2)+\[Lambda]m*(-1/2+2*\[Nu]-\[Nu]^2)+\[Lambda]p*(1/2-3*\[Nu]+4*\[Nu]^2)+\[Kappa]p*(-1/2+3*\[Nu]-(7*\[Nu]^2)/2-4*\[Nu]^3)+\[Delta]*(\[Lambda]p*(-1/2+\[Nu])+\[Kappa]p*(1/2-\[Nu]^2/2)+\[Kappa]m*(-1/2+2*\[Nu]-\[Nu]^2/2)+\[Lambda]m*(1/2-2*\[Nu]+\[Nu]^2)))*\[Chi]p^3)+x^5*((\[Kappa]m*(561/224-(1373*\[Nu])/96+(1685*\[Nu]^2)/84-(331*\[Nu]^3)/96)+\[Kappa]p*(-561/224+(8489*\[Nu])/672-(2677*\[Nu]^2)/126+(31441*\[Nu]^3)/2016-(11*\[Nu]^4)/72)+\[Delta]*(\[Kappa]p*(561/224-(6245*\[Nu])/672+(363*\[Nu]^2)/56-(5*\[Nu]^3)/96)+\[Kappa]m*(-561/224+(5123*\[Nu])/672-(1387*\[Nu]^2)/126+(665*\[Nu]^3)/288)))*\[Chi]m^2+(\[Kappa]m*(-3/8+(3*\[Nu])/2)+\[Mu]m*(3/16-(15*\[Nu])/16+(15*\[Nu]^2)/16)+\[Kappa]m^2*(3/16-(7*\[Nu])/4+4*\[Nu]^2-(15*\[Nu]^3)/4)+\[Mu]p*(-3/16+(25*\[Nu])/16-(55*\[Nu]^2)/16+(5*\[Nu]^3)/4)+\[Kappa]p^2*(3/16-(7*\[Nu])/4+4*\[Nu]^2+(5*\[Nu]^3)/4)+\[Lambda]p*((-5*\[Nu]^2)/2+5*\[Nu]^3)+\[Kappa]p*(3/8-(7*\[Nu])/2+(45*\[Nu]^2)/4-(5*\[Nu]^3)/2+\[Kappa]m*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m^2*(-3/16+(3*\[Nu])/8)+\[Kappa]p^2*(-3/16+(3*\[Nu])/8)-(5*\[Lambda]m*\[Nu]^2)/2+\[Mu]m*(-3/16+(19*\[Nu])/16-(23*\[Nu]^2)/16)+\[Mu]p*(3/16-(9*\[Nu])/16+(3*\[Nu]^2)/16)+\[Kappa]m*(3/8-(11*\[Nu])/4+(13*\[Nu]^2)/2)+\[Kappa]p*(-3/8+(3*\[Nu])/4+(3*\[Nu]^2)/4+\[Kappa]m*(3/8-(11*\[Nu])/4+(13*\[Nu]^2)/4))))*\[Chi]m^4+((\[Kappa]p*(561/112-(1373*\[Nu])/48+(1685*\[Nu]^2)/42-(331*\[Nu]^3)/48)+\[Kappa]m*(-561/112+(8489*\[Nu])/336-(2677*\[Nu]^2)/63+(31441*\[Nu]^3)/1008-(11*\[Nu]^4)/36)+\[Delta]*(\[Kappa]m*(561/112-(6245*\[Nu])/336+(363*\[Nu]^2)/28-(5*\[Nu]^3)/48)+\[Kappa]p*(-561/112+(5123*\[Nu])/336-(1387*\[Nu]^2)/63+(665*\[Nu]^3)/144)))*\[Chi]m+(\[Kappa]m^2*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Kappa]p^2*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Mu]p*(3/4-(15*\[Nu])/4+(15*\[Nu]^2)/4)+\[Kappa]m*(3/2-14*\[Nu]+(77*\[Nu]^2)/2-20*\[Nu]^3)+\[Mu]m*(-3/4+(25*\[Nu])/4-(55*\[Nu]^2)/4+5*\[Nu]^3)+\[Lambda]m*(-5*\[Nu]^2+10*\[Nu]^3)+\[Kappa]p*(-3/2+6*\[Nu]-(3*\[Nu]^2)/2+\[Kappa]m*(3/2-14*\[Nu]+32*\[Nu]^2-10*\[Nu]^3))+\[Delta]*(-5*\[Lambda]p*\[Nu]^2+\[Mu]p*(-3/4+(19*\[Nu])/4-(23*\[Nu]^2)/4)+\[Mu]m*(3/4-(9*\[Nu])/4+(3*\[Nu]^2)/4)+\[Kappa]m*(-3/2+3*\[Nu]+(3*\[Nu]^2)/2)+\[Kappa]m^2*(3/4-(11*\[Nu])/2+(13*\[Nu]^2)/2)+\[Kappa]p^2*(3/4-(11*\[Nu])/2+(13*\[Nu]^2)/2)+\[Kappa]p*(3/2-11*\[Nu]+(39*\[Nu]^2)/2+\[Kappa]m*(-3/2+3*\[Nu]))))*\[Chi]m^3)*\[Chi]p+(\[Kappa]m*(561/224-(1373*\[Nu])/96+(1685*\[Nu]^2)/84-(331*\[Nu]^3)/96)+\[Kappa]p*(-561/224+(8489*\[Nu])/672-(2677*\[Nu]^2)/126+(31441*\[Nu]^3)/2016-(11*\[Nu]^4)/72)+\[Delta]*(\[Kappa]p*(561/224-(6245*\[Nu])/672+(363*\[Nu]^2)/56-(5*\[Nu]^3)/96)+\[Kappa]m*(-561/224+(5123*\[Nu])/672-(1387*\[Nu]^2)/126+(665*\[Nu]^3)/288))+(\[Kappa]m*(-9/4+9*\[Nu]-(9*\[Nu]^2)/2)+\[Mu]m*(9/8-(45*\[Nu])/8+(45*\[Nu]^2)/8)+\[Kappa]p^2*(9/8-(21*\[Nu])/2+24*\[Nu]^2-(25*\[Nu]^3)/2)+\[Kappa]m^2*(9/8-(21*\[Nu])/2+24*\[Nu]^2-(5*\[Nu]^3)/2)+\[Mu]p*(-9/8+(75*\[Nu])/8-(165*\[Nu]^2)/8+(15*\[Nu]^3)/2)+\[Kappa]p*(9/4-21*\[Nu]+48*\[Nu]^2-25*\[Nu]^3+\[Kappa]m*(-9/4+9*\[Nu]-(9*\[Nu]^2)/2))+\[Delta]*(\[Kappa]m^2*(-9/8+(9*\[Nu])/4)+\[Kappa]p^2*(-9/8+(9*\[Nu])/4)+\[Mu]m*(-9/8+(57*\[Nu])/8-(69*\[Nu]^2)/8)+\[Mu]p*(9/8-(27*\[Nu])/8+(9*\[Nu]^2)/8)+\[Kappa]m*(9/4-(33*\[Nu])/2+(39*\[Nu]^2)/2)+\[Kappa]p*(-9/4+(9*\[Nu])/2+\[Kappa]m*(9/4-(33*\[Nu])/2+(39*\[Nu]^2)/2))))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m^2*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Kappa]p^2*(-3/4+3*\[Nu]-(3*\[Nu]^2)/2)+\[Mu]p*(3/4-(15*\[Nu])/4+(15*\[Nu]^2)/4)+\[Kappa]m*(3/2-14*\[Nu]+(51*\[Nu]^2)/2)+\[Lambda]m*(5*\[Nu]^2-10*\[Nu]^3)+\[Mu]m*(-3/4+(25*\[Nu])/4-(55*\[Nu]^2)/4+5*\[Nu]^3)+\[Kappa]p*(-3/2+6*\[Nu]-(9*\[Nu]^2)/2+\[Kappa]m*(3/2-14*\[Nu]+32*\[Nu]^2-10*\[Nu]^3))+\[Delta]*(5*\[Lambda]p*\[Nu]^2+\[Mu]p*(-3/4+(19*\[Nu])/4-(23*\[Nu]^2)/4)+\[Kappa]m*(-3/2+3*\[Nu]-(3*\[Nu]^2)/2)+\[Mu]m*(3/4-(9*\[Nu])/4+(3*\[Nu]^2)/4)+\[Kappa]m^2*(3/4-(11*\[Nu])/2+(13*\[Nu]^2)/2)+\[Kappa]p^2*(3/4-(11*\[Nu])/2+(13*\[Nu]^2)/2)+\[Kappa]p*(3/2-11*\[Nu]+(13*\[Nu]^2)/2+\[Kappa]m*(-3/2+3*\[Nu]))))*\[Chi]m*\[Chi]p^3+(\[Kappa]m*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/2)+\[Mu]m*(3/16-(15*\[Nu])/16+(15*\[Nu]^2)/16)+\[Lambda]p*((5*\[Nu]^2)/2-5*\[Nu]^3)+\[Kappa]m^2*(3/16-(7*\[Nu])/4+4*\[Nu]^2-(15*\[Nu]^3)/4)+\[Mu]p*(-3/16+(25*\[Nu])/16-(55*\[Nu]^2)/16+(5*\[Nu]^3)/4)+\[Kappa]p^2*(3/16-(7*\[Nu])/4+4*\[Nu]^2+(5*\[Nu]^3)/4)+\[Kappa]p*(3/8-(7*\[Nu])/2+(19*\[Nu]^2)/4+(15*\[Nu]^3)/2+\[Kappa]m*(-3/8+(3*\[Nu])/2-(3*\[Nu]^2)/4))+\[Delta]*(\[Kappa]m*(3/8-(11*\[Nu])/4)+\[Kappa]m^2*(-3/16+(3*\[Nu])/8)+\[Kappa]p^2*(-3/16+(3*\[Nu])/8)+(5*\[Lambda]m*\[Nu]^2)/2+\[Mu]m*(-3/16+(19*\[Nu])/16-(23*\[Nu]^2)/16)+\[Mu]p*(3/16-(9*\[Nu])/16+(3*\[Nu]^2)/16)+\[Kappa]p*(-3/8+(3*\[Nu])/4-(3*\[Nu]^2)/4+\[Kappa]m*(3/8-(11*\[Nu])/4+(13*\[Nu]^2)/4))))*\[Chi]p^4);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.5b) of the paper*)


z1$circ$full$x = z1$circ$pp$x + z1$circ$S1$x + z1$circ$S2$x + z1$circ$S3$x + z1$circ$S4$x + z1$circ$SID$x;


(* ::Subsection::Closed:: *)
(*\[Psi]1 in terms of \[CurlyEpsilon]*)


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$S0$\[CurlyEpsilon] = \[CurlyEpsilon]*(3/4 - (3*\[Delta])/4 + \[Nu]/2) + \[CurlyEpsilon]^2*(9/8 - (9*\[Delta])/8 + (27/16 + (9*\[Delta])/16)*\[Nu]) + \[CurlyEpsilon]^3*(81/16 - (81*\[Delta])/16 + (45/16 + (117*\[Delta])/16)*\[Nu] + (-133/32 - (3*\[Delta])/32)*\[Nu]^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$S1$\[CurlyEpsilon] = \[CurlyEpsilon]^(3/2)*((1/2-\[Delta]/2-2*\[Nu])*\[Chi]m+(-1/2+\[Delta]/2)*\[Chi]p)+\[CurlyEpsilon]^(5/2)*((45/16+\[Delta]*(-45/16-(53*\[Nu])/16)-(175*\[Nu])/16+(3*\[Nu]^2)/4)*\[Chi]m+(-45/16+\[Delta]*(45/16-(43*\[Nu])/16)-(5*\[Nu])/16+2*\[Nu]^2)*\[Chi]p)+\[CurlyEpsilon]^(7/2)*((5283/256-(11967*\[Nu])/128+(12091*\[Nu]^2)/256-(3*\[Nu]^3)/64+\[Delta]*(-5283/256-(2199*\[Nu])/128+(1325*\[Nu]^2)/256))*\[Chi]m+(-5283/256+(249*\[Nu])/128+(5645*\[Nu]^2)/256-(5*\[Nu]^3)/4+\[Delta]*(5283/256-(3849*\[Nu])/128+(1171*\[Nu]^2)/256))*\[Chi]p);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$S2$\[CurlyEpsilon] = \[CurlyEpsilon]^3*((5/2-9*\[Nu]-4*\[Nu]^2+\[Delta]*(-5/2+10*\[Nu]))*\[Chi]m^2+(-5+5*\[Delta]+22*\[Nu]-8*\[Nu]^2)*\[Chi]m*\[Chi]p+(5/2-\[Nu]+\[Delta]*(-5/2+2*\[Nu]))*\[Chi]p^2);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$S3$\[CurlyEpsilon] = \[CurlyEpsilon]^(7/2)*((3/4-6*\[Nu]+12*\[Nu]^2+\[Delta]*(-3/4+3*\[Nu]))*\[Chi]m^3+(-9/4+\[Delta]*(9/4-9*\[Nu])+9*\[Nu])*\[Chi]m^2*\[Chi]p+(9/4-(9*\[Delta])/4-9*\[Nu])*\[Chi]m*\[Chi]p^2+(-3/4+(3*\[Delta])/4)*\[Chi]p^3);


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$SID$\[CurlyEpsilon] = \[CurlyEpsilon]^(3/2)*((-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]m+(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]p)+\[CurlyEpsilon]^(5/2)*((\[Delta]*(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])+\[Kappa]m*((-29*\[Nu])/8+(3*\[Nu]^2)/8)+\[Kappa]p*((-29*\[Nu])/8+(3*\[Nu]^2)/8))*\[Chi]m+(\[Delta]*(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])+\[Kappa]m*((-29*\[Nu])/8+(3*\[Nu]^2)/8)+\[Kappa]p*((-29*\[Nu])/8+(3*\[Nu]^2)/8))*\[Chi]p)+\[CurlyEpsilon]^3*(((3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2+\[Kappa]m*(-3/2+(3*\[Nu])/2)+\[Kappa]p*(3/2-(13*\[Nu])/2-2*\[Nu]^2)+\[Delta]*((3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2+\[Kappa]m*(3/2+(9*\[Nu])/2)+\[Kappa]p*(-3/2+(13*\[Nu])/2)))*\[Chi]m^2+(3*\[Lambda]m*\[Nu]+3*\[Lambda]p*\[Nu]+\[Kappa]m*(3-5*\[Nu]-8*\[Nu]^2)+\[Kappa]p*(-3+11*\[Nu]-4*\[Nu]^2)+\[Delta]*(3*\[Lambda]m*\[Nu]+3*\[Lambda]p*\[Nu]+\[Kappa]p*(3+\[Nu])+\[Kappa]m*(-3+5*\[Nu])))*\[Chi]m*\[Chi]p+((3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2+\[Delta]*(\[Kappa]m*(3/2-(7*\[Nu])/2)+\[Kappa]p*(-3/2-(3*\[Nu])/2)+(3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2)+\[Kappa]p*(3/2+(3*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m*(-3/2+(19*\[Nu])/2-4*\[Nu]^2))*\[Chi]p^2)+\[CurlyEpsilon]^(7/2)*((\[Kappa]m*((-16437*\[Nu])/896+(4327*\[Nu]^2)/448-(3*\[Nu]^3)/128)+\[Kappa]p*((-16437*\[Nu])/896+(4327*\[Nu]^2)/448-(3*\[Nu]^3)/128)+\[Delta]*(\[Kappa]m*((-291*\[Nu])/56+(5*\[Nu]^2)/8)+\[Kappa]p*((-291*\[Nu])/56+(5*\[Nu]^2)/8)))*\[Chi]m+(\[Kappa]m^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Mu]m*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]p*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Lambda]m*(-3/4+3*\[Nu]+3*\[Nu]^2)+\[Kappa]p^2*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Lambda]p*(3/4-3*\[Nu]+6*\[Nu]^2)+\[Kappa]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*(\[Lambda]m*(3/4-(3*\[Nu])/2)-(9*\[Kappa]m^2*\[Nu])/4+(9*\[Kappa]p*\[Nu])/2+(9*\[Kappa]p^2*\[Nu])/4-(3*\[Mu]m*\[Nu])/4-(3*\[Mu]p*\[Nu])/4+\[Lambda]p*(-3/4+(3*\[Nu])/2)))*\[Chi]m^3+(\[Kappa]m*((-16437*\[Nu])/896+(4327*\[Nu]^2)/448-(3*\[Nu]^3)/128)+\[Kappa]p*((-16437*\[Nu])/896+(4327*\[Nu]^2)/448-(3*\[Nu]^3)/128)+\[Delta]*(\[Kappa]m*((-291*\[Nu])/56+(5*\[Nu]^2)/8)+\[Kappa]p*((-291*\[Nu])/56+(5*\[Nu]^2)/8))+(\[Lambda]p*(-9/4+9*\[Nu])+\[Kappa]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Kappa]p^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Kappa]m^2*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]p*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Lambda]m*(9/4-9*\[Nu]+9*\[Nu]^2)+\[Delta]*(\[Lambda]p*(9/4-(9*\[Nu])/2)+(9*\[Kappa]m^2*\[Nu])/4-(9*\[Kappa]p*\[Nu])/2-(9*\[Kappa]p^2*\[Nu])/4-(9*\[Mu]m*\[Nu])/4-(9*\[Mu]p*\[Nu])/4+\[Lambda]m*(-9/4+(9*\[Nu])/2)))*\[Chi]m^2)*\[Chi]p+(\[Lambda]p*(9/4-9*\[Nu])+\[Kappa]p*((9*\[Nu])/2-9*\[Nu]^2)+\[Lambda]m*(-9/4+9*\[Nu]-9*\[Nu]^2)+\[Kappa]p^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Kappa]m^2*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]p*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Delta]*(\[Lambda]m*(9/4-(9*\[Nu])/2)+(9*\[Kappa]m^2*\[Nu])/4-(9*\[Kappa]p*\[Nu])/2-(9*\[Kappa]p^2*\[Nu])/4-(9*\[Mu]m*\[Nu])/4-(9*\[Mu]p*\[Nu])/4+\[Lambda]p*(-9/4+(9*\[Nu])/2)))*\[Chi]m*\[Chi]p^2+(\[Lambda]p*(-3/4+3*\[Nu]-6*\[Nu]^2)+\[Kappa]m^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Lambda]m*(3/4-3*\[Nu]-3*\[Nu]^2)+\[Mu]m*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]p*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Kappa]p^2*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Kappa]p*((-9*\[Nu])/2+9*\[Nu]^2)+\[Delta]*(\[Lambda]p*(3/4-(3*\[Nu])/2)-(9*\[Kappa]m^2*\[Nu])/4+(9*\[Kappa]p*\[Nu])/2+(9*\[Kappa]p^2*\[Nu])/4-(3*\[Mu]m*\[Nu])/4-(3*\[Mu]p*\[Nu])/4+\[Lambda]m*(-3/4+(3*\[Nu])/2)))*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.11b) of the paper*)


\[Psi]1$circ$full$\[CurlyEpsilon] = \[Psi]1$circ$S0$\[CurlyEpsilon] + \[Psi]1$circ$S1$\[CurlyEpsilon] + \[Psi]1$circ$S2$\[CurlyEpsilon] + \[Psi]1$circ$S3$\[CurlyEpsilon] + \[Psi]1$circ$SID$\[CurlyEpsilon];


(* ::Subsection::Closed:: *)
(*\[Psi]1 in terms of x*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9a) of the paper*)


\[Psi]1$circ$S0$x = x*(3/4-(3*\[Delta])/4+\[Nu]/2)+x^2*(9/16-(9*\[Delta])/16+(5/4+(5*\[Delta])/8)*\[Nu]-\[Nu]^2/24)+x^3*(27/32-(27*\[Delta])/32+(3/16+(39*\[Delta])/8)*\[Nu]+(-105/32-(5*\[Delta])/32)*\[Nu]^2-\[Nu]^3/48);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9b) of the paper*)


\[Psi]1$circ$S1$x = x^(3/2)*((1/2-\[Delta]/2-2*\[Nu])*\[Chi]m+(-1/2+\[Delta]/2)*\[Chi]p)+x^(5/2)*((1/4+\[Delta]*(-1/4-(23*\[Nu])/12)-(3*\[Nu])/4+\[Nu]^2)*\[Chi]m+(-1/4+\[Delta]*(1/4-(7*\[Nu])/4)+\[Nu]/12+(4*\[Nu]^2)/3)*\[Chi]p)+x^(7/2)*((15/16-(407*\[Nu])/48+(889*\[Nu]^2)/48-\[Nu]^3/12+\[Delta]*(-15/16-(85*\[Nu])/48+(601*\[Nu]^2)/144))*\[Chi]m+(-15/16+(59*\[Nu])/48+(1057*\[Nu]^2)/144-(14*\[Nu]^3)/9+\[Delta]*(15/16-(371*\[Nu])/48+(55*\[Nu]^2)/16))*\[Chi]p);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9c) of the paper*)


\[Psi]1$circ$S2$x = x^3*((-1/4+\[Delta]*(1/4-\[Nu])+(3*\[Nu])/2-2*\[Nu]^2)*\[Chi]m^2+(1/2-\[Delta]/2-\[Nu]-4*\[Nu]^2)*\[Chi]m*\[Chi]p+(-1/4-\[Nu]/2+\[Delta]*(1/4+\[Nu]))*\[Chi]p^2);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.9d) of the paper*)


\[Psi]1$circ$S3$x = 0;


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Psi]1$circ$SID$x = x^(3/2)*((-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]m+(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])*\[Chi]p)+x^(5/2)*((\[Delta]*(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])+\[Kappa]m*((-5*\[Nu])/2+\[Nu]^2/2)+\[Kappa]p*((-5*\[Nu])/2+\[Nu]^2/2))*\[Chi]m+(\[Delta]*(-(\[Kappa]m*\[Nu])-\[Kappa]p*\[Nu])+\[Kappa]m*((-5*\[Nu])/2+\[Nu]^2/2)+\[Kappa]p*((-5*\[Nu])/2+\[Nu]^2/2))*\[Chi]p)+x^3*((\[Kappa]m*(-3/4-(3*\[Nu])/2)+(3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2+\[Delta]*((3*\[Kappa]m)/4+\[Kappa]p*(-3/4+\[Nu])+(3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2)+\[Kappa]p*(3/4-(11*\[Nu])/2-\[Nu]^2))*\[Chi]m^2+(3*\[Lambda]m*\[Nu]+3*\[Lambda]p*\[Nu]+\[Delta]*(\[Kappa]p*(3/2-4*\[Nu])+\[Kappa]m*(-3/2-2*\[Nu])+3*\[Lambda]m*\[Nu]+3*\[Lambda]p*\[Nu])+\[Kappa]m*(3/2-7*\[Nu]-4*\[Nu]^2)+\[Kappa]p*(-3/2+\[Nu]-2*\[Nu]^2))*\[Chi]m*\[Chi]p+((3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2+\[Delta]*(\[Kappa]m*(3/4-4*\[Nu])+\[Kappa]p*(-3/4-3*\[Nu])+(3*\[Lambda]m*\[Nu])/2+(3*\[Lambda]p*\[Nu])/2)+\[Kappa]p*(3/4-(3*\[Nu])/2-3*\[Nu]^2)+\[Kappa]m*(-3/4+(5*\[Nu])/2-2*\[Nu]^2))*\[Chi]p^2)+x^(7/2)*((\[Kappa]m*((-375*\[Nu])/56+(1025*\[Nu]^2)/168-\[Nu]^3/24)+\[Kappa]p*((-375*\[Nu])/56+(1025*\[Nu]^2)/168-\[Nu]^3/24)+\[Delta]*(\[Kappa]m*((-93*\[Nu])/28+(5*\[Nu]^2)/6)+\[Kappa]p*((-93*\[Nu])/28+(5*\[Nu]^2)/6)))*\[Chi]m+(\[Kappa]m*(3/4-(3*\[Nu])/2-6*\[Nu]^2)+\[Kappa]m^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Kappa]p^2*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]m*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]p*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Lambda]m*(-3/4+3*\[Nu]+3*\[Nu]^2)+\[Lambda]p*(3/4-3*\[Nu]+6*\[Nu]^2)+\[Delta]*(\[Lambda]m*(3/4-(3*\[Nu])/2)-(3*\[Kappa]m^2*\[Nu])/4+(9*\[Kappa]p^2*\[Nu])/4-(3*\[Mu]m*\[Nu])/4-(3*\[Mu]p*\[Nu])/4+\[Lambda]p*(-3/4+(3*\[Nu])/2)+\[Kappa]m*(-3/4+3*\[Nu])+\[Kappa]p*(3/4+3*\[Nu]+(3*\[Kappa]m*\[Nu])/2))+\[Kappa]p*(-3/4+(3*\[Nu])/2-3*\[Nu]^2+\[Kappa]m*((3*\[Nu])/2-3*\[Nu]^2)))*\[Chi]m^3+(\[Kappa]m*((-375*\[Nu])/56+(1025*\[Nu]^2)/168-\[Nu]^3/24)+\[Kappa]p*((-375*\[Nu])/56+(1025*\[Nu]^2)/168-\[Nu]^3/24)+\[Delta]*(\[Kappa]m*((-93*\[Nu])/28+(5*\[Nu]^2)/6)+\[Kappa]p*((-93*\[Nu])/28+(5*\[Nu]^2)/6))+(\[Lambda]p*(-9/4+9*\[Nu])+\[Kappa]m*(-9/4+(27*\[Nu])/2-18*\[Nu]^2)+\[Kappa]p^2*((15*\[Nu])/4-(15*\[Nu]^2)/2)+\[Kappa]m^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Mu]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]p*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Lambda]m*(9/4-9*\[Nu]+9*\[Nu]^2)+\[Delta]*((9*\[Kappa]m)/4+\[Lambda]p*(9/4-(9*\[Nu])/2)+(15*\[Kappa]m^2*\[Nu])/4+(3*\[Kappa]p^2*\[Nu])/4-(9*\[Mu]m*\[Nu])/4-(9*\[Mu]p*\[Nu])/4+\[Lambda]m*(-9/4+(9*\[Nu])/2)+\[Kappa]p*(-9/4+6*\[Nu]+(9*\[Kappa]m*\[Nu])/2))+\[Kappa]p*(9/4-(3*\[Nu])/2-15*\[Nu]^2+\[Kappa]m*((9*\[Nu])/2-9*\[Nu]^2)))*\[Chi]m^2)*\[Chi]p+(\[Lambda]p*(9/4-9*\[Nu])+\[Kappa]m*(9/4-(9*\[Nu])/2)+\[Lambda]m*(-9/4+9*\[Nu]-9*\[Nu]^2)+\[Kappa]p^2*((15*\[Nu])/4-(15*\[Nu]^2)/2)+\[Kappa]m^2*((3*\[Nu])/4-(3*\[Nu]^2)/2)+\[Mu]m*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Mu]p*((-9*\[Nu])/4+(9*\[Nu]^2)/2)+\[Delta]*(\[Lambda]m*(9/4-(9*\[Nu])/2)+(15*\[Kappa]m^2*\[Nu])/4+(3*\[Kappa]p^2*\[Nu])/4-(9*\[Mu]m*\[Nu])/4-(9*\[Mu]p*\[Nu])/4+\[Lambda]p*(-9/4+(9*\[Nu])/2)+\[Kappa]m*(-9/4+9*\[Nu])+\[Kappa]p*(9/4-3*\[Nu]+(9*\[Kappa]m*\[Nu])/2))+\[Kappa]p*(-9/4+(33*\[Nu])/2-15*\[Nu]^2+\[Kappa]m*((9*\[Nu])/2-9*\[Nu]^2)))*\[Chi]m*\[Chi]p^2+(\[Kappa]m*(-3/4+(9*\[Nu])/2)+\[Lambda]p*(-3/4+3*\[Nu]-6*\[Nu]^2)+\[Kappa]m^2*((9*\[Nu])/4-(9*\[Nu]^2)/2)+\[Lambda]m*(3/4-3*\[Nu]-3*\[Nu]^2)+\[Kappa]p^2*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]m*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Mu]p*((-3*\[Nu])/4+(3*\[Nu]^2)/2)+\[Delta]*((3*\[Kappa]m)/4+\[Lambda]p*(3/4-(3*\[Nu])/2)-(3*\[Kappa]m^2*\[Nu])/4+(9*\[Kappa]p^2*\[Nu])/4-(3*\[Mu]m*\[Nu])/4-(3*\[Mu]p*\[Nu])/4+\[Lambda]m*(-3/4+(3*\[Nu])/2)+\[Kappa]p*(-3/4+6*\[Nu]+(3*\[Kappa]m*\[Nu])/2))+\[Kappa]p*(3/4-(9*\[Nu])/2+9*\[Nu]^2+\[Kappa]m*((3*\[Nu])/2-3*\[Nu]^2)))*\[Chi]p^3);


(* ::Text:: *)
(*The following expression corresponds to Eq. (6.5c) of the paper*)


\[Psi]1$circ$full$x = \[Psi]1$circ$S0$x + \[Psi]1$circ$S1$x + \[Psi]1$circ$S2$x + \[Psi]1$circ$S3$x + \[Psi]1$circ$SID$x;


(* ::Section::Closed:: *)
(*Local scattering angle in terms of energy and angular momentum*)


(* ::Text:: *)
(*Note that we ignore any 4PN tail contributions in the point-particle piece and only keep the local piece*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (D1) of the paper*)


\[Chi]$pp$loc$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar*(6/Sqrt[j$bar]+3*Pi+(3*Pi)/j$bar+Sqrt[j$bar]*(15/4-\[Nu]/4)))/(1+j$bar)+(\[CurlyEpsilon]$bar^2*((135*Pi)/4+(95-28*\[Nu])/Sqrt[j$bar]+(105/2-15*\[Nu])/j$bar^(3/2)-(21*Pi*\[Nu])/2+((225*Pi)/4-(33*Pi*\[Nu])/2)/j$bar+((105*Pi)/4-(15*Pi*\[Nu])/2)/j$bar^2+j$bar*((15*Pi)/4-(3*Pi*\[Nu])/2)+Sqrt[j$bar]*(2593/64-(419*\[Nu])/32+\[Nu]^2/64)+j$bar^(3/2)*(35/64+(15*\[Nu])/32+(3*\[Nu]^2)/64)))/(1+j$bar)^2+(\[CurlyEpsilon]$bar^3*((123*Pi^3*\[Nu])/16+j$bar^2*Pi*(15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)+(1155/2-625*\[Nu]+(615*Pi^2*\[Nu])/64+(105*\[Nu]^2)/4)/j$bar^(5/2)+Pi*(8445/16-(10277*\[Nu])/16+(393*\[Nu]^2)/8)+(3395/2-(5654*\[Nu])/3+(1763*Pi^2*\[Nu])/64+(185*\[Nu]^2)/2)/j$bar^(3/2)+(13539/8-(46997*\[Nu])/24+(1681*Pi^2*\[Nu])/64+(477*\[Nu]^2)/4)/Sqrt[j$bar]+j$bar^(5/2)*(-21/512+(105*\[Nu])/512-(15*\[Nu]^2)/512-(5*\[Nu]^3)/512)+j$bar^(3/2)*(12001/256-(16805*\[Nu])/256+(3227*\[Nu]^2)/256-(5*\[Nu]^3)/768)+Sqrt[j$bar]*(315135/512-(1176049*\[Nu])/1536+(533*Pi^2*\[Nu])/64+(33533*\[Nu]^2)/512-\[Nu]^3/512)+((615*Pi^3*\[Nu])/128+Pi*(1155/4-(625*\[Nu])/2+(105*\[Nu]^2)/8))/j$bar^3+j$bar*((123*Pi^3*\[Nu])/128+Pi*(1305/16-(1789*\[Nu])/16+(27*\[Nu]^2)/2))+((123*Pi^3*\[Nu])/8+Pi*(945-(2093*\[Nu])/2+(405*\[Nu]^2)/8))/j$bar^2+((1107*Pi^3*\[Nu])/64+Pi*(17655/16-(20247*\[Nu])/16+(591*\[Nu]^2)/8))/j$bar))/(1+j$bar)^3+(\[CurlyEpsilon]$bar^4*(Pi^3*((9788657*\[Nu])/24576-(7175*\[Nu]^2)/64)+Pi*(613935/64-(5623169*\[Nu])/288+(626245*\[Nu]^2)/96-(3519*\[Nu]^3)/16)+j$bar^3*Pi*((15*\[Nu]^2)/32-(3*\[Nu]^3)/8)+j$bar^(5/2)*(255651/16384-(922597*\[Nu])/20480+(368617*\[Nu]^2)/8192-(37481*\[Nu]^3)/4096+(35*\[Nu]^4)/16384)+j$bar^(7/2)*(99/16384-(105*\[Nu])/4096+(105*\[Nu]^2)/8192+(15*\[Nu]^3)/4096+(35*\[Nu]^4)/16384)+(715575/16-(176084807*\[Nu])/2160+(3127685*\[Nu]^2)/144-(1819*\[Nu]^3)/4+Pi^2*((30370361*\[Nu])/18432-(319595*\[Nu]^2)/768))/j$bar^(3/2)+(527109/16-(9121243*\[Nu])/144+(454247*\[Nu]^2)/24-(2029*\[Nu]^3)/4+Pi^2*((7904153*\[Nu])/6144-(88273*\[Nu]^2)/256))/Sqrt[j$bar]+(915915/32-(10870553*\[Nu])/216+(886405*\[Nu]^2)/72-210*\[Nu]^3+Pi^2*((37362595*\[Nu])/36864-(93685*\[Nu]^2)/384))/j$bar^(5/2)+Sqrt[j$bar]*(181195269/16384-(12821210033*\[Nu])/552960+(603251335*\[Nu]^2)/73728-(1239551*\[Nu]^3)/4096+(5*\[Nu]^4)/16384+Pi^2*((17442025*\[Nu])/36864-(105083*\[Nu]^2)/768))+(225225/32-(1736399*\[Nu])/144+(132475*\[Nu]^2)/48-(315*\[Nu]^3)/8+Pi^2*((2975735*\[Nu])/12288-(7175*\[Nu]^2)/128))/j$bar^(7/2)+j$bar^(3/2)*(20911701/16384-(1735825289*\[Nu])/552960+(108333751*\[Nu]^2)/73728-(362983*\[Nu]^3)/4096+(21*\[Nu]^4)/16384+Pi^2*((2322439*\[Nu])/36864-(15539*\[Nu]^2)/768))+(Pi^3*((5397197*\[Nu])/6144-(29725*\[Nu]^2)/128)+Pi*(365085/16-(6235453*\[Nu])/144+(1209655*\[Nu]^2)/96-321*\[Nu]^3))/j$bar+(Pi^3*((8044599*\[Nu])/8192-(126075*\[Nu]^2)/512)+Pi*(1716435/64-(1555591*\[Nu])/32+(409255*\[Nu]^2)/32-(2085*\[Nu]^3)/8))/j$bar^2+(Pi^3*((6723055*\[Nu])/12288-(8405*\[Nu]^2)/64)+Pi*(495495/32-(7825835*\[Nu])/288+(635095*\[Nu]^2)/96-(1785*\[Nu]^3)/16))/j$bar^3+j$bar*(Pi^3*((328333*\[Nu])/4096-(3075*\[Nu]^2)/128)+Pi*(54495/32-(374705*\[Nu])/96+(51335*\[Nu]^2)/32-(1281*\[Nu]^3)/16))+(Pi^3*((2975735*\[Nu])/24576-(7175*\[Nu]^2)/256)+Pi*(225225/64-(1736399*\[Nu])/288+(132475*\[Nu]^2)/96-(315*\[Nu]^3)/16))/j$bar^4+j$bar^2*(Pi^3*((35569*\[Nu])/8192-(615*\[Nu]^2)/512)+Pi*(4725/64-(20323*\[Nu])/96+(4105*\[Nu]^2)/32-(51*\[Nu]^3)/4))))/(1+j$bar)^4+2*(1+(3*\[CurlyEpsilon]$bar)/j$bar+\[CurlyEpsilon]$bar^2*((105/4-(15*\[Nu])/2)/j$bar^2+(15/4-(3*\[Nu])/2)/j$bar)+\[CurlyEpsilon]$bar^3*((15/16-(15*\[Nu])/16+(3*\[Nu]^2)/4)/j$bar+(315/4-109*\[Nu]+(123*Pi^2*\[Nu])/128+(45*\[Nu]^2)/4)/j$bar^2+(1155/4-(625*\[Nu])/2+(615*Pi^2*\[Nu])/128+(105*\[Nu]^2)/8)/j$bar^3)+\[CurlyEpsilon]$bar^4*(((15*\[Nu]^2)/32-(3*\[Nu]^3)/8)/j$bar+(225225/64-(1736399*\[Nu])/288+(132475*\[Nu]^2)/96-(315*\[Nu]^3)/16+Pi^2*((2975735*\[Nu])/24576-(7175*\[Nu]^2)/256))/j$bar^4+(45045/32-(293413*\[Nu])/96+(35065*\[Nu]^2)/32-(525*\[Nu]^3)/16+Pi^2*((257195*\[Nu])/4096-(615*\[Nu]^2)/32))/j$bar^3+(4725/64-(20323*\[Nu])/96+(4045*\[Nu]^2)/32-(45*\[Nu]^3)/4+Pi^2*((35569*\[Nu])/8192-(615*\[Nu]^2)/512))/j$bar^2))*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression corresponds to Eq. (D2) of the paper*)


\[Chi]$S1$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p+(-4*Pi*\[Delta]*\[Chi]m+Pi*(-4+2*\[Nu])*\[Chi]p)/j$bar^(3/2)+(-4*Pi*\[Delta]*\[Chi]m+Pi*(-4+2*\[Nu])*\[Chi]p)/Sqrt[j$bar]+(-8*\[Delta]*\[Chi]m+(-8+4*\[Nu])*\[Chi]p)/j$bar))/(1+j$bar)+(\[CurlyEpsilon]$bar^(5/2)*(\[Delta]*(-259/2+(99*\[Nu])/4)*\[Chi]m+(-259/2+132*\[Nu]-(39*\[Nu]^2)/4)*\[Chi]p+(\[Delta]*(-304+43*\[Nu])*\[Chi]m+(-304+277*\[Nu]-14*\[Nu]^2)*\[Chi]p)/j$bar+(Pi*\[Delta]*(-180+25*\[Nu])*\[Chi]m+Pi*(-180+163*\[Nu]-8*\[Nu]^2)*\[Chi]p)/j$bar^(3/2)+(Pi*\[Delta]*(-108+(37*\[Nu])/2)*\[Chi]m+Pi*(-108+(211*\[Nu])/2-7*\[Nu]^2)*\[Chi]p)/Sqrt[j$bar]+(\[Delta]*(-168+21*\[Nu])*\[Chi]m+(-168+147*\[Nu]-6*\[Nu]^2)*\[Chi]p)/j$bar^2+(Pi*\[Delta]*(-84+(21*\[Nu])/2)*\[Chi]m+Pi*(-84+(147*\[Nu])/2-3*\[Nu]^2)*\[Chi]p)/j$bar^(5/2)+Sqrt[j$bar]*(Pi*\[Delta]*(-12+4*\[Nu])*\[Chi]m+Pi*(-12+16*\[Nu]-2*\[Nu]^2)*\[Chi]p)+j$bar*(\[Delta]*(-5/2+(7*\[Nu])/4)*\[Chi]m+(-5/2+(11*\[Nu])/2-(5*\[Nu]^2)/4)*\[Chi]p)))/(1+j$bar)^2+(\[CurlyEpsilon]$bar^(7/2)*(\[Delta]*(-103863/32+(62723*\[Nu])/32-(2009*\[Nu]^2)/16)*\[Chi]m+(-103863/32+(319969*\[Nu])/64-(41543*\[Nu]^2)/32+(2419*\[Nu]^3)/64)*\[Chi]p+j$bar^2*(\[Delta]*(-7/32+(25*\[Nu])/32-(7*\[Nu]^2)/8)*\[Chi]m+(-7/32+(85*\[Nu])/64-(73*\[Nu]^2)/32+(43*\[Nu]^3)/64)*\[Chi]p)+j$bar^(3/2)*(Pi*\[Delta]*(-15/2+(39*\[Nu])/4-3*\[Nu]^2)*\[Chi]m+Pi*(-15/2+21*\[Nu]-(27*\[Nu]^2)/2+(3*\[Nu]^3)/2)*\[Chi]p)+(Pi*\[Delta]*(-1485+(5265*\[Nu])/8-(75*\[Nu]^2)/4)*\[Chi]m+Pi*(-1485+(15165*\[Nu])/8-345*\[Nu]^2+(15*\[Nu]^3)/4)*\[Chi]p)/j$bar^(7/2)+(\[Delta]*(-2970+(5265*\[Nu])/4-(75*\[Nu]^2)/2)*\[Chi]m+(-2970+(15165*\[Nu])/4-690*\[Nu]^2+(15*\[Nu]^3)/2)*\[Chi]p)/j$bar^3+Sqrt[j$bar]*(Pi*\[Delta]*(-885/2+(1305*\[Nu])/4-30*\[Nu]^2)*\[Chi]m+Pi*(-885/2+780*\[Nu]-(495*\[Nu]^2)/2+(21*\[Nu]^3)/2)*\[Chi]p)+j$bar*(\[Delta]*(-4275/16+(1959*\[Nu])/8-(491*\[Nu]^2)/16)*\[Chi]m+(-4275/16+(17679*\[Nu])/32-(427*\[Nu]^2)/2+(371*\[Nu]^3)/32)*\[Chi]p)+(Pi*\[Delta]*(-4875+(18171*\[Nu])/8-(309*\[Nu]^2)/4)*\[Chi]m+Pi*(-4875+(51231*\[Nu])/8-1242*\[Nu]^2+(69*\[Nu]^3)/4)*\[Chi]p)/j$bar^(5/2)+(Pi*\[Delta]*(-5535/2+(12627*\[Nu])/8-(363*\[Nu]^2)/4)*\[Chi]m+Pi*(-5535/2+(32877*\[Nu])/8-(2013*\[Nu]^2)/2+(105*\[Nu]^3)/4)*\[Chi]p)/Sqrt[j$bar]+(Pi*\[Delta]*(-11445/2+(23001*\[Nu])/8-(489*\[Nu]^2)/4)*\[Chi]m+Pi*(-11445/2+(62871*\[Nu])/8-(3339*\[Nu]^2)/2+(123*\[Nu]^3)/4)*\[Chi]p)/j$bar^(3/2)+(\[Delta]*(-8760+4104*\[Nu]-142*\[Nu]^2)*\[Chi]m+(-8760+11544*\[Nu]-2254*\[Nu]^2+32*\[Nu]^3)*\[Chi]p)/j$bar^2+(\[Delta]*(-8789+(17997*\[Nu])/4-(401*\[Nu]^2)/2)*\[Chi]m+(-8789+(48827*\[Nu])/4-2649*\[Nu]^2+(103*\[Nu]^3)/2)*\[Chi]p)/j$bar))/(1+j$bar)^3+2*((\[CurlyEpsilon]$bar^(3/2)*(-4*\[Delta]*\[Chi]m+(-4+2*\[Nu])*\[Chi]p))/j$bar^(3/2)+\[CurlyEpsilon]$bar^(5/2)*((\[Delta]*(-84+(21*\[Nu])/2)*\[Chi]m+(-84+(147*\[Nu])/2-3*\[Nu]^2)*\[Chi]p)/j$bar^(5/2)+(\[Delta]*(-12+4*\[Nu])*\[Chi]m+(-12+16*\[Nu]-2*\[Nu]^2)*\[Chi]p)/j$bar^(3/2))+\[CurlyEpsilon]$bar^(7/2)*((\[Delta]*(-15/2+(39*\[Nu])/4-3*\[Nu]^2)*\[Chi]m+(-15/2+21*\[Nu]-(27*\[Nu]^2)/2+(3*\[Nu]^3)/2)*\[Chi]p)/j$bar^(3/2)+(\[Delta]*(-1485+(5265*\[Nu])/8-(75*\[Nu]^2)/4)*\[Chi]m+(-1485+(15165*\[Nu])/8-345*\[Nu]^2+(15*\[Nu]^3)/4)*\[Chi]p)/j$bar^(7/2)+(\[Delta]*(-420+297*\[Nu]-21*\[Nu]^2)*\[Chi]m+(-420+717*\[Nu]-207*\[Nu]^2+6*\[Nu]^3)*\[Chi]p)/j$bar^(5/2)))*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression corresponds to Eq. (D3) of the paper*)


\[Chi]$S2$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar^2*(((2-8*\[Nu])*\[Chi]m^2+4*\[Delta]*\[Chi]m*\[Chi]p+2*\[Chi]p^2)/Sqrt[j$bar]+((3-12*\[Nu])*\[Chi]m^2+6*\[Delta]*\[Chi]m*\[Chi]p+3*\[Chi]p^2)/j$bar^(3/2)+(Pi*(3/2-6*\[Nu])*\[Chi]m^2+3*Pi*\[Delta]*\[Chi]m*\[Chi]p+(3*Pi*\[Chi]p^2)/2)/j$bar^2+(Pi*(3/2-6*\[Nu])*\[Chi]m^2+3*Pi*\[Delta]*\[Chi]m*\[Chi]p+(3*Pi*\[Chi]p^2)/2)/j$bar))/(1+j$bar)+(\[CurlyEpsilon]$bar^3*(Pi*(33/2-69*\[Nu]+9*\[Nu]^2)*\[Chi]m^2+Pi*\[Delta]*(33-27*\[Nu])*\[Chi]m*\[Chi]p+Pi*(33/2-24*\[Nu]+6*\[Nu]^2)*\[Chi]p^2+Sqrt[j$bar]*((17/4-(75*\[Nu])/4+7*\[Nu]^2)*\[Chi]m^2+\[Delta]*(17/2-(23*\[Nu])/2)*\[Chi]m*\[Chi]p+(17/4-(39*\[Nu])/4+2*\[Nu]^2)*\[Chi]p^2)+(Pi*(105-(855*\[Nu])/2+15*\[Nu]^2)*\[Chi]m^2+Pi*\[Delta]*(210-120*\[Nu])*\[Chi]m*\[Chi]p+Pi*(105-(225*\[Nu])/2+30*\[Nu]^2)*\[Chi]p^2)/j$bar^3+(Pi*(138-(1131*\[Nu])/2+33*\[Nu]^2)*\[Chi]m^2+Pi*\[Delta]*(276-174*\[Nu])*\[Chi]m*\[Chi]p+Pi*(138-(321*\[Nu])/2+42*\[Nu]^2)*\[Chi]p^2)/j$bar+((167-686*\[Nu]+46*\[Nu]^2)*\[Chi]m^2+\[Delta]*(334-218*\[Nu])*\[Chi]m*\[Chi]p+(167-200*\[Nu]+52*\[Nu]^2)*\[Chi]p^2)/Sqrt[j$bar]+((210-855*\[Nu]+30*\[Nu]^2)*\[Chi]m^2+\[Delta]*(420-240*\[Nu])*\[Chi]m*\[Chi]p+(210-225*\[Nu]+60*\[Nu]^2)*\[Chi]p^2)/j$bar^(5/2)+(Pi*(453/2-924*\[Nu]+39*\[Nu]^2)*\[Chi]m^2+Pi*\[Delta]*(453-267*\[Nu])*\[Chi]m*\[Chi]p+Pi*(453/2-249*\[Nu]+66*\[Nu]^2)*\[Chi]p^2)/j$bar^2+((383-1563*\[Nu]+68*\[Nu]^2)*\[Chi]m^2+\[Delta]*(766-454*\[Nu])*\[Chi]m*\[Chi]p+(383-423*\[Nu]+112*\[Nu]^2)*\[Chi]p^2)/j$bar^(3/2)))/(1+j$bar)^2+(\[CurlyEpsilon]$bar^4*(Pi*(16593/16-(18597*\[Nu])/4+(30171*\[Nu]^2)/16-(129*\[Nu]^3)/2)*\[Chi]m^2+Pi*\[Delta]*(16593/8-2673*\[Nu]+(4083*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+Pi*(16593/16-2172*\[Nu]+(18699*\[Nu]^2)/16-117*\[Nu]^3)*\[Chi]p^2+((19517-83995*\[Nu]+(43361*\[Nu]^2)/2-(667*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(39034-(78261*\[Nu])/2+4696*\[Nu]^2)*\[Chi]m*\[Chi]p+(19517-(66407*\[Nu])/2+14486*\[Nu]^2-960*\[Nu]^3)*\[Chi]p^2)/j$bar^(3/2)+((38535/2-(164545*\[Nu])/2+(75465*\[Nu]^2)/4-215*\[Nu]^3)*\[Chi]m^2+\[Delta]*(38535-36550*\[Nu]+(7625*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(38535/2-(62695*\[Nu])/2+(52005*\[Nu]^2)/4-740*\[Nu]^3)*\[Chi]p^2)/j$bar^(5/2)+(Pi*(12681-(217929*\[Nu])/4+(109791*\[Nu]^2)/8-(801*\[Nu]^3)/4)*\[Chi]m^2+Pi*\[Delta]*(25362-(100509*\[Nu])/4+(11733*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+Pi*(12681-21369*\[Nu]+(73809*\[Nu]^2)/8-594*\[Nu]^3)*\[Chi]p^2)/j$bar^2+((14721/2-(64415*\[Nu])/2+(41031*\[Nu]^2)/4-237*\[Nu]^3)*\[Chi]m^2+\[Delta]*(14721-16454*\[Nu]+(4951*\[Nu]^2)/2)*\[Chi]m*\[Chi]p+(14721/2-(27377*\[Nu])/2+(26235*\[Nu]^2)/4-540*\[Nu]^3)*\[Chi]p^2)/Sqrt[j$bar]+(Pi*(171465/16-(182955*\[Nu])/4+(166575*\[Nu]^2)/16-(465*\[Nu]^3)/4)*\[Chi]m^2+Pi*\[Delta]*(171465/8-(81045*\[Nu])/4+(16755*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+Pi*(171465/16-(69555*\[Nu])/4+(115035*\[Nu]^2)/16-405*\[Nu]^3)*\[Chi]p^2)/j$bar^3+(Pi*(6228-(108357*\[Nu])/4+(64323*\[Nu]^2)/8-(663*\[Nu]^3)/4)*\[Chi]m^2+Pi*\[Delta]*(12456-(53607*\[Nu])/4+(7509*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+Pi*(6228-(22449*\[Nu])/2+(41697*\[Nu]^2)/8-402*\[Nu]^3)*\[Chi]p^2)/j$bar+((51975/8-27615*\[Nu]+(46935*\[Nu]^2)/8-(105*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(51975/4-(23835*\[Nu])/2+(4515*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(51975/8-10290*\[Nu]+(33075*\[Nu]^2)/8-210*\[Nu]^3)*\[Chi]p^2)/j$bar^(7/2)+Sqrt[j$bar]*((42027/64-(97239*\[Nu])/32+(100611*\[Nu]^2)/64-(1139*\[Nu]^3)/16)*\[Chi]m^2+\[Delta]*(42027/32-(31905*\[Nu])/16+(15019*\[Nu]^2)/32)*\[Chi]m*\[Chi]p+(42027/64-(50625*\[Nu])/32+(61259*\[Nu]^2)/64-(445*\[Nu]^3)/4)*\[Chi]p^2)+(Pi*(51975/16-(27615*\[Nu])/2+(46935*\[Nu]^2)/16-(105*\[Nu]^3)/4)*\[Chi]m^2+Pi*\[Delta]*(51975/8-(23835*\[Nu])/4+(4515*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+Pi*(51975/16-5145*\[Nu]+(33075*\[Nu]^2)/16-105*\[Nu]^3)*\[Chi]p^2)/j$bar^4+j$bar*(Pi*(351/16-111*\[Nu]+(1467*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]m^2+Pi*\[Delta]*(351/8-96*\[Nu]+(291*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+Pi*(351/16-(291*\[Nu])/4+(963*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]p^2)+j$bar^(3/2)*((95/64-(307*\[Nu])/32+(1015*\[Nu]^2)/64-(79*\[Nu]^3)/16)*\[Chi]m^2+\[Delta]*(95/32-(197*\[Nu])/16+(319*\[Nu]^2)/32)*\[Chi]m*\[Chi]p+(95/64-(277*\[Nu])/32+(799*\[Nu]^2)/64-(9*\[Nu]^3)/4)*\[Chi]p^2)))/(1+j$bar)^3+2*((\[CurlyEpsilon]$bar^2*((3/2-6*\[Nu])*\[Chi]m^2+3*\[Delta]*\[Chi]m*\[Chi]p+(3*\[Chi]p^2)/2))/j$bar^2+\[CurlyEpsilon]$bar^3*(((33/2-69*\[Nu]+9*\[Nu]^2)*\[Chi]m^2+\[Delta]*(33-27*\[Nu])*\[Chi]m*\[Chi]p+(33/2-24*\[Nu]+6*\[Nu]^2)*\[Chi]p^2)/j$bar^2+((105-(855*\[Nu])/2+15*\[Nu]^2)*\[Chi]m^2+\[Delta]*(210-120*\[Nu])*\[Chi]m*\[Chi]p+(105-(225*\[Nu])/2+30*\[Nu]^2)*\[Chi]p^2)/j$bar^3)+\[CurlyEpsilon]$bar^4*(((51975/16-(27615*\[Nu])/2+(46935*\[Nu]^2)/16-(105*\[Nu]^3)/4)*\[Chi]m^2+\[Delta]*(51975/8-(23835*\[Nu])/4+(4515*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(51975/16-5145*\[Nu]+(33075*\[Nu]^2)/16-105*\[Nu]^3)*\[Chi]p^2)/j$bar^4+((3885/4-(17265*\[Nu])/4+(12885*\[Nu]^2)/8-(75*\[Nu]^3)/2)*\[Chi]m^2+\[Delta]*(3885/2-2385*\[Nu]+(1605*\[Nu]^2)/4)*\[Chi]m*\[Chi]p+(3885/4-(7815*\[Nu])/4+(7905*\[Nu]^2)/8-90*\[Nu]^3)*\[Chi]p^2)/j$bar^3+((351/16-111*\[Nu]+(1467*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]m^2+\[Delta]*(351/8-96*\[Nu]+(291*\[Nu]^2)/8)*\[Chi]m*\[Chi]p+(351/16-(291*\[Nu])/4+(963*\[Nu]^2)/16-9*\[Nu]^3)*\[Chi]p^2)/j$bar^2))*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression corresponds to Eq. (D4) of the paper*)


\[Chi]$S3$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar^(7/2)*(\[Delta]*(-4+16*\[Nu])*\[Chi]m^3+(-12+54*\[Nu]-24*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-12+12*\[Nu])*\[Chi]m*\[Chi]p^2+(-4+6*\[Nu])*\[Chi]p^3+(Pi*\[Delta]*(-12+48*\[Nu])*\[Chi]m^3+Pi*(-36+156*\[Nu]-48*\[Nu]^2)*\[Chi]m^2*\[Chi]p+Pi*\[Delta]*(-36+24*\[Nu])*\[Chi]m*\[Chi]p^2+Pi*(-12+12*\[Nu])*\[Chi]p^3)/Sqrt[j$bar]+(Pi*\[Delta]*(-60+240*\[Nu])*\[Chi]m^3+Pi*(-180+765*\[Nu]-180*\[Nu]^2)*\[Chi]m^2*\[Chi]p+Pi*\[Delta]*(-180+90*\[Nu])*\[Chi]m*\[Chi]p^2+Pi*(-60+45*\[Nu])*\[Chi]p^3)/j$bar^(7/2)+(Pi*\[Delta]*(-84+336*\[Nu])*\[Chi]m^3+Pi*(-252+1077*\[Nu]-276*\[Nu]^2)*\[Chi]m^2*\[Chi]p+Pi*\[Delta]*(-252+138*\[Nu])*\[Chi]m*\[Chi]p^2+Pi*(-84+69*\[Nu])*\[Chi]p^3)/j$bar^(3/2)+(\[Delta]*(-104+416*\[Nu])*\[Chi]m^3+(-312+1336*\[Nu]-352*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-312+176*\[Nu])*\[Chi]m*\[Chi]p^2+(-104+88*\[Nu])*\[Chi]p^3)/j$bar+(\[Delta]*(-120+480*\[Nu])*\[Chi]m^3+(-360+1530*\[Nu]-360*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-360+180*\[Nu])*\[Chi]m*\[Chi]p^2+(-120+90*\[Nu])*\[Chi]p^3)/j$bar^3+(Pi*\[Delta]*(-132+528*\[Nu])*\[Chi]m^3+Pi*(-396+1686*\[Nu]-408*\[Nu]^2)*\[Chi]m^2*\[Chi]p+Pi*\[Delta]*(-396+204*\[Nu])*\[Chi]m*\[Chi]p^2+Pi*(-132+102*\[Nu])*\[Chi]p^3)/j$bar^(5/2)+(\[Delta]*(-224+896*\[Nu])*\[Chi]m^3+(-672+2862*\[Nu]-696*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-672+348*\[Nu])*\[Chi]m*\[Chi]p^2+(-224+174*\[Nu])*\[Chi]p^3)/j$bar^2))/(1+j$bar)^2+2*\[CurlyEpsilon]$bar^(7/2)*((\[Delta]*(-12+48*\[Nu])*\[Chi]m^3+(-36+156*\[Nu]-48*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-36+24*\[Nu])*\[Chi]m*\[Chi]p^2+(-12+12*\[Nu])*\[Chi]p^3)/j$bar^(5/2)+(\[Delta]*(-60+240*\[Nu])*\[Chi]m^3+(-180+765*\[Nu]-180*\[Nu]^2)*\[Chi]m^2*\[Chi]p+\[Delta]*(-180+90*\[Nu])*\[Chi]m*\[Chi]p^2+(-60+45*\[Nu])*\[Chi]p^3)/j$bar^(7/2))*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression corresponds to Eq. (D5) of the paper*)


\[Chi]$S4$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar^4*(((2-16*\[Nu]+32*\[Nu]^2)*\[Chi]m^4+\[Delta]*(8-32*\[Nu])*\[Chi]m^3*\[Chi]p+(12-48*\[Nu])*\[Chi]m^2*\[Chi]p^2+8*\[Delta]*\[Chi]m*\[Chi]p^3+2*\[Chi]p^4)/Sqrt[j$bar]+((105/4-210*\[Nu]+420*\[Nu]^2)*\[Chi]m^4+\[Delta]*(105-420*\[Nu])*\[Chi]m^3*\[Chi]p+(315/2-630*\[Nu])*\[Chi]m^2*\[Chi]p^2+105*\[Delta]*\[Chi]m*\[Chi]p^3+(105*\[Chi]p^4)/4)/j$bar^(7/2)+((53/2-212*\[Nu]+424*\[Nu]^2)*\[Chi]m^4+\[Delta]*(106-424*\[Nu])*\[Chi]m^3*\[Chi]p+(159-636*\[Nu])*\[Chi]m^2*\[Chi]p^2+106*\[Delta]*\[Chi]m*\[Chi]p^3+(53*\[Chi]p^4)/2)/j$bar^(3/2)+((205/4-410*\[Nu]+820*\[Nu]^2)*\[Chi]m^4+\[Delta]*(205-820*\[Nu])*\[Chi]m^3*\[Chi]p+(615/2-1230*\[Nu])*\[Chi]m^2*\[Chi]p^2+205*\[Delta]*\[Chi]m*\[Chi]p^3+(205*\[Chi]p^4)/4)/j$bar^(5/2)+(Pi*(15/4-30*\[Nu]+60*\[Nu]^2)*\[Chi]m^4+Pi*\[Delta]*(15-60*\[Nu])*\[Chi]m^3*\[Chi]p+Pi*(45/2-90*\[Nu])*\[Chi]m^2*\[Chi]p^2+15*Pi*\[Delta]*\[Chi]m*\[Chi]p^3+(15*Pi*\[Chi]p^4)/4)/j$bar+(Pi*(105/8-105*\[Nu]+210*\[Nu]^2)*\[Chi]m^4+Pi*\[Delta]*(105/2-210*\[Nu])*\[Chi]m^3*\[Chi]p+Pi*(315/4-315*\[Nu])*\[Chi]m^2*\[Chi]p^2+(105*Pi*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(105*Pi*\[Chi]p^4)/8)/j$bar^4+(Pi*(165/8-165*\[Nu]+330*\[Nu]^2)*\[Chi]m^4+Pi*\[Delta]*(165/2-330*\[Nu])*\[Chi]m^3*\[Chi]p+Pi*(495/4-495*\[Nu])*\[Chi]m^2*\[Chi]p^2+(165*Pi*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(165*Pi*\[Chi]p^4)/8)/j$bar^2+(Pi*(30-240*\[Nu]+480*\[Nu]^2)*\[Chi]m^4+Pi*\[Delta]*(120-480*\[Nu])*\[Chi]m^3*\[Chi]p+Pi*(180-720*\[Nu])*\[Chi]m^2*\[Chi]p^2+120*Pi*\[Delta]*\[Chi]m*\[Chi]p^3+30*Pi*\[Chi]p^4)/j$bar^3))/(1+j$bar)^2+2*\[CurlyEpsilon]$bar^4*(((15/4-30*\[Nu]+60*\[Nu]^2)*\[Chi]m^4+\[Delta]*(15-60*\[Nu])*\[Chi]m^3*\[Chi]p+(45/2-90*\[Nu])*\[Chi]m^2*\[Chi]p^2+15*\[Delta]*\[Chi]m*\[Chi]p^3+(15*\[Chi]p^4)/4)/j$bar^3+((105/8-105*\[Nu]+210*\[Nu]^2)*\[Chi]m^4+\[Delta]*(105/2-210*\[Nu])*\[Chi]m^3*\[Chi]p+(315/4-315*\[Nu])*\[Chi]m^2*\[Chi]p^2+(105*\[Delta]*\[Chi]m*\[Chi]p^3)/2+(105*\[Chi]p^4)/8)/j$bar^4)*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression is not given in the paper*)


\[Chi]$SID$\[CurlyEpsilon]j$bar = (\[CurlyEpsilon]$bar^2*(((3*\[Delta]*\[Kappa]m+\[Kappa]p*(3-6*\[Nu]))*\[Chi]m^2+(6*\[Delta]*\[Kappa]p+\[Kappa]m*(6-12*\[Nu]))*\[Chi]m*\[Chi]p+(3*\[Delta]*\[Kappa]m+\[Kappa]p*(3-6*\[Nu]))*\[Chi]p^2)/j$bar^(3/2)+((2*\[Delta]*\[Kappa]m+\[Kappa]p*(2-4*\[Nu]))*\[Chi]m^2+(4*\[Delta]*\[Kappa]p+\[Kappa]m*(4-8*\[Nu]))*\[Chi]m*\[Chi]p+(2*\[Delta]*\[Kappa]m+\[Kappa]p*(2-4*\[Nu]))*\[Chi]p^2)/Sqrt[j$bar]+(Pi*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2))/j$bar^2+(Pi*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2))/j$bar))/(1+j$bar)+(\[CurlyEpsilon]$bar^3*(Sqrt[j$bar]*((\[Delta]*\[Kappa]m*(17/4-(7*\[Nu])/4)+\[Kappa]p*(17/4-(41*\[Nu])/4+(7*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(17/2-(7*\[Nu])/2)+\[Kappa]m*(17/2-(41*\[Nu])/2+7*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(17/4-(7*\[Nu])/4)+\[Kappa]p*(17/4-(41*\[Nu])/4+(7*\[Nu]^2)/2))*\[Chi]p^2)+Pi*((\[Delta]*\[Kappa]m*(21/2-(15*\[Nu])/4)+\[Kappa]p*(21/2-(99*\[Nu])/4+(9*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(21-(15*\[Nu])/2)+\[Kappa]m*(21-(99*\[Nu])/2+9*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(21/2-(15*\[Nu])/4)+\[Kappa]p*(21/2-(99*\[Nu])/4+(9*\[Nu]^2)/2))*\[Chi]p^2)+(Pi*((\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(90-(45*\[Nu])/2)+\[Kappa]m*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]p^2))/j$bar^3+((\[Delta]*\[Kappa]m*(90-(45*\[Nu])/2)+\[Kappa]p*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(180-45*\[Nu])+\[Kappa]m*(180-405*\[Nu]+30*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(90-(45*\[Nu])/2)+\[Kappa]p*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]p^2)/j$bar^(5/2)+(Pi*((\[Delta]*\[Kappa]m*(66-(75*\[Nu])/4)+\[Kappa]p*(66-(603*\[Nu])/4+(33*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(132-(75*\[Nu])/2)+\[Kappa]m*(132-(603*\[Nu])/2+33*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(66-(75*\[Nu])/4)+\[Kappa]p*(66-(603*\[Nu])/4+(33*\[Nu]^2)/2))*\[Chi]p^2))/j$bar+(Pi*((\[Delta]*\[Kappa]m*(201/2-(105*\[Nu])/4)+\[Kappa]p*(201/2-(909*\[Nu])/4+(39*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(201-(105*\[Nu])/2)+\[Kappa]m*(201-(909*\[Nu])/2+39*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(201/2-(105*\[Nu])/4)+\[Kappa]p*(201/2-(909*\[Nu])/4+(39*\[Nu]^2)/2))*\[Chi]p^2))/j$bar^2+((\[Delta]*\[Kappa]m*(83-(49*\[Nu])/2)+\[Kappa]p*(83-(381*\[Nu])/2+23*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(166-49*\[Nu])+\[Kappa]m*(166-381*\[Nu]+46*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(83-(49*\[Nu])/2)+\[Kappa]p*(83-(381*\[Nu])/2+23*\[Nu]^2))*\[Chi]p^2)/Sqrt[j$bar]+((\[Delta]*\[Kappa]m*(171-45*\[Nu])+\[Kappa]p*(171-387*\[Nu]+34*\[Nu]^2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(342-90*\[Nu])+\[Kappa]m*(342-774*\[Nu]+68*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(171-45*\[Nu])+\[Kappa]p*(171-387*\[Nu]+34*\[Nu]^2))*\[Chi]p^2)/j$bar^(3/2)))/(1+j$bar)^2+(\[CurlyEpsilon]$bar^(7/2)*((12*\[Kappa]m*\[Nu]+12*\[Delta]*\[Kappa]p*\[Nu]+\[Delta]*\[Lambda]p*(-4+4*\[Nu])+\[Lambda]m*(-4+12*\[Nu]))*\[Chi]m^3+(18*\[Delta]*\[Kappa]m*\[Nu]+\[Delta]*\[Lambda]m*(-12+12*\[Nu])+\[Lambda]p*(-12+36*\[Nu])+\[Kappa]p*(18*\[Nu]-12*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(-24*\[Kappa]m*\[Nu]^2+\[Delta]*\[Lambda]p*(-12+12*\[Nu])+\[Lambda]m*(-12+36*\[Nu]))*\[Chi]m*\[Chi]p^2+(-6*\[Delta]*\[Kappa]m*\[Nu]+\[Delta]*\[Lambda]m*(-4+4*\[Nu])+\[Lambda]p*(-4+12*\[Nu])+\[Kappa]p*(-6*\[Nu]-12*\[Nu]^2))*\[Chi]p^3+((\[Delta]*\[Lambda]p*(-62+62*\[Nu])+\[Lambda]m*(-62+186*\[Nu])+\[Delta]*\[Kappa]p*(-162+510*\[Nu])+\[Kappa]m*(-162+834*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-186+186*\[Nu])+\[Lambda]p*(-186+558*\[Nu])+\[Delta]*\[Kappa]m*(-486+1008*\[Nu])+\[Kappa]p*(-486+1980*\[Nu]-348*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-186+186*\[Nu])+\[Delta]*\[Kappa]p*(-486+486*\[Nu])+\[Lambda]m*(-186+558*\[Nu])+\[Kappa]m*(-486+1458*\[Nu]-696*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-162-12*\[Nu])+\[Delta]*\[Lambda]m*(-62+62*\[Nu])+\[Lambda]p*(-62+186*\[Nu])+\[Kappa]p*(-162+312*\[Nu]-348*\[Nu]^2))*\[Chi]p^3)/j$bar^2+(Pi*((\[Delta]*\[Lambda]p*(-36+36*\[Nu])+\[Lambda]m*(-36+108*\[Nu])+\[Delta]*\[Kappa]p*(-96+300*\[Nu])+\[Kappa]m*(-96+492*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-108+108*\[Nu])+\[Lambda]p*(-108+324*\[Nu])+\[Delta]*\[Kappa]m*(-288+594*\[Nu])+\[Kappa]p*(-288+1170*\[Nu]-204*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-108+108*\[Nu])+\[Delta]*\[Kappa]p*(-288+288*\[Nu])+\[Lambda]m*(-108+324*\[Nu])+\[Kappa]m*(-288+864*\[Nu]-408*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-96-6*\[Nu])+\[Delta]*\[Lambda]m*(-36+36*\[Nu])+\[Lambda]p*(-36+108*\[Nu])+\[Kappa]p*(-96+186*\[Nu]-204*\[Nu]^2))*\[Chi]p^3))/j$bar^(5/2)+((\[Delta]*\[Lambda]p*(-30+30*\[Nu])+\[Lambda]m*(-30+90*\[Nu])+\[Delta]*\[Kappa]p*(-90+270*\[Nu])+\[Kappa]m*(-90+450*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-90+90*\[Nu])+\[Lambda]p*(-90+270*\[Nu])+\[Delta]*\[Kappa]m*(-270+540*\[Nu])+\[Kappa]p*(-270+1080*\[Nu]-180*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-90+90*\[Nu])+\[Delta]*\[Kappa]p*(-270+270*\[Nu])+\[Lambda]m*(-90+270*\[Nu])+\[Kappa]m*(-270+810*\[Nu]-360*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(-90*\[Delta]*\[Kappa]m+\[Delta]*\[Lambda]m*(-30+30*\[Nu])+\[Lambda]p*(-30+90*\[Nu])+\[Kappa]p*(-90+180*\[Nu]-180*\[Nu]^2))*\[Chi]p^3)/j$bar^3+((\[Delta]*\[Lambda]p*(-36+36*\[Nu])+\[Lambda]m*(-36+108*\[Nu])+\[Delta]*\[Kappa]p*(-68+244*\[Nu])+\[Kappa]m*(-68+380*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-108+108*\[Nu])+\[Lambda]p*(-108+324*\[Nu])+\[Delta]*\[Kappa]m*(-204+468*\[Nu])+\[Kappa]p*(-204+876*\[Nu]-176*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-108+108*\[Nu])+\[Delta]*\[Kappa]p*(-204+204*\[Nu])+\[Lambda]m*(-108+324*\[Nu])+\[Kappa]m*(-204+612*\[Nu]-352*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-68-20*\[Nu])+\[Delta]*\[Lambda]m*(-36+36*\[Nu])+\[Lambda]p*(-36+108*\[Nu])+\[Kappa]p*(-68+116*\[Nu]-176*\[Nu]^2))*\[Chi]p^3)/j$bar+(Pi*((\[Delta]*\[Lambda]p*(-27+27*\[Nu])+\[Lambda]m*(-27+81*\[Nu])+\[Delta]*\[Kappa]p*(-57+195*\[Nu])+\[Kappa]m*(-57+309*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-81+81*\[Nu])+\[Lambda]p*(-81+243*\[Nu])+\[Delta]*\[Kappa]m*(-171+378*\[Nu])+\[Kappa]p*(-171+720*\[Nu]-138*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-81+81*\[Nu])+\[Delta]*\[Kappa]p*(-171+171*\[Nu])+\[Lambda]m*(-81+243*\[Nu])+\[Kappa]m*(-171+513*\[Nu]-276*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-57-12*\[Nu])+\[Delta]*\[Lambda]m*(-27+27*\[Nu])+\[Lambda]p*(-27+81*\[Nu])+\[Kappa]p*(-57+102*\[Nu]-138*\[Nu]^2))*\[Chi]p^3))/j$bar^(3/2)+(Pi*((\[Delta]*\[Lambda]p*(-15+15*\[Nu])+\[Lambda]m*(-15+45*\[Nu])+\[Delta]*\[Kappa]p*(-45+135*\[Nu])+\[Kappa]m*(-45+225*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-45+45*\[Nu])+\[Lambda]p*(-45+135*\[Nu])+\[Delta]*\[Kappa]m*(-135+270*\[Nu])+\[Kappa]p*(-135+540*\[Nu]-90*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-45+45*\[Nu])+\[Delta]*\[Kappa]p*(-135+135*\[Nu])+\[Lambda]m*(-45+135*\[Nu])+\[Kappa]m*(-135+405*\[Nu]-180*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(-45*\[Delta]*\[Kappa]m+\[Delta]*\[Lambda]m*(-15+15*\[Nu])+\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(-45+90*\[Nu]-90*\[Nu]^2))*\[Chi]p^3))/j$bar^(7/2)+(Pi*((\[Delta]*\[Lambda]p*(-6+6*\[Nu])+\[Lambda]m*(-6+18*\[Nu])+\[Delta]*\[Kappa]p*(-6+30*\[Nu])+\[Kappa]m*(-6+42*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-18+18*\[Nu])+\[Delta]*\[Kappa]m*(-18+54*\[Nu])+\[Lambda]p*(-18+54*\[Nu])+\[Kappa]p*(-18+90*\[Nu]-24*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(-18+18*\[Nu])+\[Delta]*\[Lambda]p*(-18+18*\[Nu])+\[Lambda]m*(-18+54*\[Nu])+\[Kappa]m*(-18+54*\[Nu]-48*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-6-6*\[Nu])+\[Delta]*\[Lambda]m*(-6+6*\[Nu])+\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(-6+6*\[Nu]-24*\[Nu]^2))*\[Chi]p^3))/Sqrt[j$bar]))/(1+j$bar)^2+(\[CurlyEpsilon]$bar^4*(j$bar*Pi*((\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(459/16-(537*\[Nu])/16+(33*\[Nu]^2)/4)+\[Kappa]m*(459/16-(1455*\[Nu])/16+(243*\[Nu]^2)/4-9*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]p^2)+j$bar^(3/2)*((\[Delta]*\[Kappa]m*(95/64-(85*\[Nu])/32+(79*\[Nu]^2)/64)+\[Kappa]p*(95/64-(45*\[Nu])/8+(419*\[Nu]^2)/64-(79*\[Nu]^3)/32))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(95/32-(85*\[Nu])/16+(79*\[Nu]^2)/32)+\[Kappa]m*(95/32-(45*\[Nu])/4+(419*\[Nu]^2)/32-(79*\[Nu]^3)/16))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(95/64-(85*\[Nu])/32+(79*\[Nu]^2)/64)+\[Kappa]p*(95/64-(45*\[Nu])/8+(419*\[Nu]^2)/64-(79*\[Nu]^3)/32))*\[Chi]p^2)+Sqrt[j$bar]*((\[Delta]*\[Kappa]m*(136897/448-(61913*\[Nu])/224+(2819*\[Nu]^2)/64)+\[Kappa]p*(136897/448-(99405*\[Nu])/112+(188177*\[Nu]^2)/448-(1139*\[Nu]^3)/32))*\[Chi]m^2+(\[Delta]*\[Mu]m*(2-4*\[Nu])-8*\[Delta]*\[Lambda]m*\[Nu]-12*\[Kappa]m^2*\[Nu]^2+24*\[Kappa]p*\[Nu]^2+12*\[Kappa]p^2*\[Nu]^2+\[Mu]p*(2-8*\[Nu]+4*\[Nu]^2)+\[Lambda]p*(-8*\[Nu]+16*\[Nu]^2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(136897/224-(61913*\[Nu])/112+(2819*\[Nu]^2)/32)+\[Kappa]m*(136897/224-(99405*\[Nu])/56+(188177*\[Nu]^2)/224-(1139*\[Nu]^3)/16))*\[Chi]m+(\[Delta]*\[Mu]p*(8-16*\[Nu])-16*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(8-32*\[Nu]+16*\[Nu]^2)+\[Lambda]m*(-16*\[Nu]+32*\[Nu]^2))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(136897/448-(61913*\[Nu])/224+(2819*\[Nu]^2)/64)+\[Kappa]p*(136897/448-(99405*\[Nu])/112+(188177*\[Nu]^2)/448-(1139*\[Nu]^3)/32)+(\[Delta]*\[Mu]m*(12-24*\[Nu])+24*\[Kappa]m^2*\[Nu]^2-48*\[Kappa]p*\[Nu]^2-24*\[Kappa]p^2*\[Nu]^2+\[Mu]p*(12-48*\[Nu]+24*\[Nu]^2))*\[Chi]m^2)*\[Chi]p^2+(\[Delta]*\[Mu]p*(8-16*\[Nu])+16*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(16*\[Nu]-32*\[Nu]^2)+\[Mu]m*(8-32*\[Nu]+16*\[Nu]^2))*\[Chi]m*\[Chi]p^3+(\[Delta]*\[Mu]m*(2-4*\[Nu])+8*\[Delta]*\[Lambda]m*\[Nu]-12*\[Kappa]m^2*\[Nu]^2+24*\[Kappa]p*\[Nu]^2+12*\[Kappa]p^2*\[Nu]^2+\[Lambda]p*(8*\[Nu]-16*\[Nu]^2)+\[Mu]p*(2-8*\[Nu]+4*\[Nu]^2))*\[Chi]p^4)+Pi*((\[Delta]*\[Kappa]m*(92289/224-(73887*\[Nu])/224+(177*\[Nu]^2)/4)+\[Kappa]p*(92289/224-(258465*\[Nu])/224+(6567*\[Nu]^2)/14-(129*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/2)+\[Delta]*\[Mu]m*(45/16-(45*\[Nu])/8)-(45*\[Delta]*\[Lambda]m*\[Nu])/4+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(135*\[Nu]^2)/8)+\[Mu]p*(45/16-(45*\[Nu])/4+(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(165*\[Nu]^2)/8)+\[Lambda]p*((-45*\[Nu])/4+(45*\[Nu]^2)/2)+\[Kappa]p*(15/8+\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/4)-(45*\[Nu])/4+(195*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(92289/112-(73887*\[Nu])/112+(177*\[Nu]^2)/2)+\[Kappa]m*(92289/112-(258465*\[Nu])/112+(6567*\[Nu]^2)/7-(129*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*\[Mu]p*(45/4-(45*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(15/4-(15*\[Nu])/2)-(45*\[Delta]*\[Lambda]p*\[Nu])/2+\[Mu]m*(45/4-45*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]m*(15/2-(75*\[Nu])/2+30*\[Nu]^2)+\[Lambda]m*((-45*\[Nu])/2+45*\[Nu]^2)+\[Kappa]p*(\[Delta]*(15/2-(45*\[Nu])/2)+\[Kappa]m*(15/2-30*\[Nu]+15*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(92289/224-(73887*\[Nu])/224+(177*\[Nu]^2)/4)+\[Kappa]p*(92289/224-(258465*\[Nu])/224+(6567*\[Nu]^2)/14-(129*\[Nu]^3)/4)+(\[Delta]*\[Mu]m*(135/8-(135*\[Nu])/4)+\[Delta]*\[Kappa]m*(45/4-(45*\[Nu])/2)+\[Kappa]p*(45/4+\[Delta]*\[Kappa]m*(45/4-(45*\[Nu])/2)-45*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(45/8-(45*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(135/8-(135*\[Nu])/2+(135*\[Nu]^2)/4)+\[Kappa]m^2*(45/8-(45*\[Nu])/2+(195*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(15/2-(45*\[Nu])/2)+\[Delta]*\[Mu]p*(45/4-(45*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(15/4-(15*\[Nu])/2)+(45*\[Delta]*\[Lambda]p*\[Nu])/2+\[Lambda]m*((45*\[Nu])/2-45*\[Nu]^2)+\[Mu]m*(45/4-45*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]p*(\[Delta]*(15/2-(15*\[Nu])/2)+\[Kappa]m*(15/2-30*\[Nu]+15*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((15*\[Delta]*\[Kappa]m)/8+\[Delta]*\[Mu]m*(45/16-(45*\[Nu])/8)+(45*\[Delta]*\[Lambda]m*\[Nu])/4+\[Lambda]p*((45*\[Nu])/4-(45*\[Nu]^2)/2)+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(135*\[Nu]^2)/8)+\[Mu]p*(45/16-(45*\[Nu])/4+(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(165*\[Nu]^2)/8)+\[Kappa]p*(15/8+\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/4)-(15*\[Nu])/4+(135*\[Nu]^2)/4))*\[Chi]p^4)+(Pi*((\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/2)+\[Delta]*\[Mu]m*(105/16-(105*\[Nu])/8)-(105*\[Delta]*\[Lambda]m*\[Nu])/4+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Lambda]p*((-105*\[Nu])/4+(105*\[Nu]^2)/2)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8+\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/4)-(315*\[Nu])/4+(735*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]m*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Mu]p*(105/4-(105*\[Nu])/2)-(105*\[Delta]*\[Lambda]p*\[Nu])/2+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Lambda]m*((-105*\[Nu])/2+105*\[Nu]^2)+\[Kappa]m*(105/2-(525*\[Nu])/2+210*\[Nu]^2)+\[Kappa]p*(\[Delta]*(105/2-(315*\[Nu])/2)+\[Kappa]m*(105/2-210*\[Nu]+105*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8)+(\[Delta]*\[Kappa]m*(315/4-(315*\[Nu])/2)+\[Delta]*\[Mu]m*(315/8-(315*\[Nu])/4)+\[Kappa]p*(315/4+\[Delta]*\[Kappa]m*(315/4-(315*\[Nu])/2)-315*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(315/8-(315*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(315/8-(315*\[Nu])/2+(315*\[Nu]^2)/4)+\[Kappa]m^2*(315/8-(315*\[Nu])/2+(735*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(105/2-(315*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Mu]p*(105/4-(105*\[Nu])/2)+(105*\[Delta]*\[Lambda]p*\[Nu])/2+\[Lambda]m*((105*\[Nu])/2-105*\[Nu]^2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]p*(\[Delta]*(105/2-(105*\[Nu])/2)+\[Kappa]m*(105/2-210*\[Nu]+105*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((105*\[Delta]*\[Kappa]m)/8+\[Delta]*\[Mu]m*(105/16-(105*\[Nu])/8)+(105*\[Delta]*\[Lambda]m*\[Nu])/4+\[Lambda]p*((105*\[Nu])/4-(105*\[Nu]^2)/2)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8+\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/4)-(105*\[Nu])/4+(315*\[Nu]^2)/4))*\[Chi]p^4))/j$bar^4+((\[Delta]*\[Kappa]m*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]p*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(105/4-105*\[Nu])+\[Delta]*\[Mu]m*(105/8-(105*\[Nu])/4)-(105*\[Delta]*\[Lambda]m*\[Nu])/2+\[Kappa]m^2*(105/8-(105*\[Nu])/2-(315*\[Nu]^2)/4)+\[Mu]p*(105/8-(105*\[Nu])/2+(105*\[Nu]^2)/4)+\[Lambda]p*((-105*\[Nu])/2+105*\[Nu]^2)+\[Kappa]p^2*(105/8-(105*\[Nu])/2+(525*\[Nu]^2)/4)+\[Kappa]p*(105/4+\[Delta]*\[Kappa]m*(105/4-(105*\[Nu])/2)-(315*\[Nu])/2+(735*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/8-(16635*\[Nu])/8+(525*\[Nu]^2)/4)+\[Kappa]m*(29895/8-(76425*\[Nu])/8+(9315*\[Nu]^2)/4-(105*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*\[Kappa]m^2*(105/2-105*\[Nu])+\[Delta]*\[Kappa]p^2*(105/2-105*\[Nu])+\[Delta]*\[Mu]p*(105/2-105*\[Nu])-105*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(105/2-210*\[Nu]+105*\[Nu]^2)+\[Lambda]m*(-105*\[Nu]+210*\[Nu]^2)+\[Kappa]m*(105-525*\[Nu]+420*\[Nu]^2)+\[Kappa]p*(\[Delta]*(105-315*\[Nu])+\[Kappa]m*(105-420*\[Nu]+210*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]p*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4)+(\[Delta]*\[Kappa]m*(315/2-315*\[Nu])+\[Delta]*\[Mu]m*(315/4-(315*\[Nu])/2)+\[Kappa]p*(315/2+\[Delta]*\[Kappa]m*(315/2-315*\[Nu])-630*\[Nu]-105*\[Nu]^2)+\[Kappa]p^2*(315/4-315*\[Nu]-(105*\[Nu]^2)/2)+\[Mu]p*(315/4-315*\[Nu]+(315*\[Nu]^2)/2)+\[Kappa]m^2*(315/4-315*\[Nu]+(735*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(105-315*\[Nu])+\[Delta]*\[Kappa]m^2*(105/2-105*\[Nu])+\[Delta]*\[Kappa]p^2*(105/2-105*\[Nu])+\[Delta]*\[Mu]p*(105/2-105*\[Nu])+105*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(105*\[Nu]-210*\[Nu]^2)+\[Mu]m*(105/2-210*\[Nu]+105*\[Nu]^2)+\[Kappa]p*(\[Delta]*(105-105*\[Nu])+\[Kappa]m*(105-420*\[Nu]+210*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((105*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(105/8-(105*\[Nu])/4)+(105*\[Delta]*\[Lambda]m*\[Nu])/2+\[Lambda]p*((105*\[Nu])/2-105*\[Nu]^2)+\[Kappa]m^2*(105/8-(105*\[Nu])/2-(315*\[Nu]^2)/4)+\[Mu]p*(105/8-(105*\[Nu])/2+(105*\[Nu]^2)/4)+\[Kappa]p^2*(105/8-(105*\[Nu])/2+(525*\[Nu]^2)/4)+\[Kappa]p*(105/4+\[Delta]*\[Kappa]m*(105/4-(105*\[Nu])/2)-(105*\[Nu])/2+(315*\[Nu]^2)/2))*\[Chi]p^4)/j$bar^(7/2)+(Pi*((\[Delta]*\[Kappa]m*(233427/112-(9861*\[Nu])/7+(2253*\[Nu]^2)/16)+\[Kappa]p*(233427/112-(312315*\[Nu])/56+(202401*\[Nu]^2)/112-(663*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(75/4-75*\[Nu])+\[Delta]*\[Mu]m*(15-30*\[Nu])-60*\[Delta]*\[Lambda]m*\[Nu]+\[Kappa]m^2*(75/8-(75*\[Nu])/2-90*\[Nu]^2)+\[Mu]p*(15-60*\[Nu]+30*\[Nu]^2)+\[Lambda]p*(-60*\[Nu]+120*\[Nu]^2)+\[Kappa]p^2*(75/8-(75*\[Nu])/2+(255*\[Nu]^2)/2)+\[Kappa]p*(75/4+\[Delta]*\[Kappa]m*(75/4-(75*\[Nu])/2)-(225*\[Nu])/2+330*\[Nu]^2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(233427/56-(19722*\[Nu])/7+(2253*\[Nu]^2)/8)+\[Kappa]m*(233427/56-(312315*\[Nu])/28+(202401*\[Nu]^2)/56-(663*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*\[Mu]p*(60-120*\[Nu])+\[Delta]*\[Kappa]m^2*(75/2-75*\[Nu])+\[Delta]*\[Kappa]p^2*(75/2-75*\[Nu])-120*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(60-240*\[Nu]+120*\[Nu]^2)+\[Lambda]m*(-120*\[Nu]+240*\[Nu]^2)+\[Kappa]m*(75-375*\[Nu]+300*\[Nu]^2)+\[Kappa]p*(\[Delta]*(75-225*\[Nu])+\[Kappa]m*(75-300*\[Nu]+150*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(233427/112-(9861*\[Nu])/7+(2253*\[Nu]^2)/16)+\[Kappa]p*(233427/112-(312315*\[Nu])/56+(202401*\[Nu]^2)/112-(663*\[Nu]^3)/8)+(\[Delta]*\[Kappa]m*(225/2-225*\[Nu])+\[Delta]*\[Mu]m*(90-180*\[Nu])+\[Kappa]p*(225/2+\[Delta]*\[Kappa]m*(225/2-225*\[Nu])-450*\[Nu]-210*\[Nu]^2)+\[Kappa]p^2*(225/4-225*\[Nu]-105*\[Nu]^2)+\[Mu]p*(90-360*\[Nu]+180*\[Nu]^2)+\[Kappa]m^2*(225/4-225*\[Nu]+330*\[Nu]^2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(75-225*\[Nu])+\[Delta]*\[Mu]p*(60-120*\[Nu])+\[Delta]*\[Kappa]m^2*(75/2-75*\[Nu])+\[Delta]*\[Kappa]p^2*(75/2-75*\[Nu])+120*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(120*\[Nu]-240*\[Nu]^2)+\[Mu]m*(60-240*\[Nu]+120*\[Nu]^2)+\[Kappa]p*(\[Delta]*(75-75*\[Nu])+\[Kappa]m*(75-300*\[Nu]+150*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((75*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(15-30*\[Nu])+60*\[Delta]*\[Lambda]m*\[Nu]+\[Lambda]p*(60*\[Nu]-120*\[Nu]^2)+\[Kappa]m^2*(75/8-(75*\[Nu])/2-90*\[Nu]^2)+\[Mu]p*(15-60*\[Nu]+30*\[Nu]^2)+\[Kappa]p^2*(75/8-(75*\[Nu])/2+(255*\[Nu]^2)/2)+\[Kappa]p*(75/4+\[Delta]*\[Kappa]m*(75/4-(75*\[Nu])/2)-(75*\[Nu])/2+180*\[Nu]^2))*\[Chi]p^4))/j$bar+((\[Delta]*\[Kappa]m*(20433/8-(14357*\[Nu])/8+(769*\[Nu]^2)/4)+\[Kappa]p*(20433/8-(55223*\[Nu])/8+(9429*\[Nu]^2)/4-(237*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(81/4-81*\[Nu])+\[Delta]*\[Mu]m*(147/8-(147*\[Nu])/4)-(147*\[Delta]*\[Lambda]m*\[Nu])/2+\[Kappa]m^2*(81/8-(81*\[Nu])/2-(441*\[Nu]^2)/4)+\[Mu]p*(147/8-(147*\[Nu])/2+(147*\[Nu]^2)/4)+\[Lambda]p*((-147*\[Nu])/2+147*\[Nu]^2)+\[Kappa]p^2*(81/8-(81*\[Nu])/2+(603*\[Nu]^2)/4)+\[Kappa]p*(81/4+\[Delta]*\[Kappa]m*(81/4-(81*\[Nu])/2)-(243*\[Nu])/2+(765*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(20433/4-(14357*\[Nu])/4+(769*\[Nu]^2)/2)+\[Kappa]m*(20433/4-(55223*\[Nu])/4+(9429*\[Nu]^2)/2-237*\[Nu]^3))*\[Chi]m+(\[Delta]*\[Mu]p*(147/2-147*\[Nu])+\[Delta]*\[Kappa]m^2*(81/2-81*\[Nu])+\[Delta]*\[Kappa]p^2*(81/2-81*\[Nu])-147*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(147/2-294*\[Nu]+147*\[Nu]^2)+\[Lambda]m*(-147*\[Nu]+294*\[Nu]^2)+\[Kappa]m*(81-405*\[Nu]+324*\[Nu]^2)+\[Kappa]p*(\[Delta]*(81-243*\[Nu])+\[Kappa]m*(81-324*\[Nu]+162*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(20433/8-(14357*\[Nu])/8+(769*\[Nu]^2)/4)+\[Kappa]p*(20433/8-(55223*\[Nu])/8+(9429*\[Nu]^2)/4-(237*\[Nu]^3)/2)+(\[Delta]*\[Kappa]m*(243/2-243*\[Nu])+\[Delta]*\[Mu]m*(441/4-(441*\[Nu])/2)+\[Kappa]p*(243/2+\[Delta]*\[Kappa]m*(243/2-243*\[Nu])-486*\[Nu]-279*\[Nu]^2)+\[Kappa]p^2*(243/4-243*\[Nu]-(279*\[Nu]^2)/2)+\[Mu]p*(441/4-441*\[Nu]+(441*\[Nu]^2)/2)+\[Kappa]m^2*(243/4-243*\[Nu]+(765*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(81-243*\[Nu])+\[Delta]*\[Mu]p*(147/2-147*\[Nu])+\[Delta]*\[Kappa]m^2*(81/2-81*\[Nu])+\[Delta]*\[Kappa]p^2*(81/2-81*\[Nu])+147*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(147*\[Nu]-294*\[Nu]^2)+\[Mu]m*(147/2-294*\[Nu]+147*\[Nu]^2)+\[Kappa]p*(\[Delta]*(81-81*\[Nu])+\[Kappa]m*(81-324*\[Nu]+162*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((81*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(147/8-(147*\[Nu])/4)+(147*\[Delta]*\[Lambda]m*\[Nu])/2+\[Lambda]p*((147*\[Nu])/2-147*\[Nu]^2)+\[Kappa]m^2*(81/8-(81*\[Nu])/2-(441*\[Nu]^2)/4)+\[Mu]p*(147/8-(147*\[Nu])/2+(147*\[Nu]^2)/4)+\[Kappa]p^2*(81/8-(81*\[Nu])/2+(603*\[Nu]^2)/4)+\[Kappa]p*(81/4+\[Delta]*\[Kappa]m*(81/4-(81*\[Nu])/2)-(81*\[Nu])/2+(441*\[Nu]^2)/2))*\[Chi]p^4)/Sqrt[j$bar]+(Pi*((\[Delta]*\[Kappa]m*(710445/224-(411945*\[Nu])/224+(2085*\[Nu]^2)/16)+\[Kappa]p*(710445/224-(1832835*\[Nu])/224+(237945*\[Nu]^2)/112-(465*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(165/4-165*\[Nu])+\[Delta]*\[Mu]m*(45/2-45*\[Nu])-90*\[Delta]*\[Lambda]m*\[Nu]+\[Kappa]m^2*(165/8-(165*\[Nu])/2-135*\[Nu]^2)+\[Mu]p*(45/2-90*\[Nu]+45*\[Nu]^2)+\[Lambda]p*(-90*\[Nu]+180*\[Nu]^2)+\[Kappa]p^2*(165/8-(165*\[Nu])/2+(435*\[Nu]^2)/2)+\[Kappa]p*(165/4+\[Delta]*\[Kappa]m*(165/4-(165*\[Nu])/2)-(495*\[Nu])/2+600*\[Nu]^2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(710445/112-(411945*\[Nu])/112+(2085*\[Nu]^2)/8)+\[Kappa]m*(710445/112-(1832835*\[Nu])/112+(237945*\[Nu]^2)/56-(465*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*\[Mu]p*(90-180*\[Nu])+\[Delta]*\[Kappa]m^2*(165/2-165*\[Nu])+\[Delta]*\[Kappa]p^2*(165/2-165*\[Nu])-180*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(90-360*\[Nu]+180*\[Nu]^2)+\[Lambda]m*(-180*\[Nu]+360*\[Nu]^2)+\[Kappa]m*(165-825*\[Nu]+660*\[Nu]^2)+\[Kappa]p*(\[Delta]*(165-495*\[Nu])+\[Kappa]m*(165-660*\[Nu]+330*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(710445/224-(411945*\[Nu])/224+(2085*\[Nu]^2)/16)+\[Kappa]p*(710445/224-(1832835*\[Nu])/224+(237945*\[Nu]^2)/112-(465*\[Nu]^3)/8)+(\[Delta]*\[Kappa]m*(495/2-495*\[Nu])+\[Delta]*\[Mu]m*(135-270*\[Nu])+\[Kappa]p*(495/2+\[Delta]*\[Kappa]m*(495/2-495*\[Nu])-990*\[Nu]-210*\[Nu]^2)+\[Kappa]p^2*(495/4-495*\[Nu]-105*\[Nu]^2)+\[Mu]p*(135-540*\[Nu]+270*\[Nu]^2)+\[Kappa]m^2*(495/4-495*\[Nu]+600*\[Nu]^2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(165-495*\[Nu])+\[Delta]*\[Mu]p*(90-180*\[Nu])+\[Delta]*\[Kappa]m^2*(165/2-165*\[Nu])+\[Delta]*\[Kappa]p^2*(165/2-165*\[Nu])+180*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(180*\[Nu]-360*\[Nu]^2)+\[Mu]m*(90-360*\[Nu]+180*\[Nu]^2)+\[Kappa]p*(\[Delta]*(165-165*\[Nu])+\[Kappa]m*(165-660*\[Nu]+330*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((165*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(45/2-45*\[Nu])+90*\[Delta]*\[Lambda]m*\[Nu]+\[Lambda]p*(90*\[Nu]-180*\[Nu]^2)+\[Kappa]m^2*(165/8-(165*\[Nu])/2-135*\[Nu]^2)+\[Mu]p*(45/2-90*\[Nu]+45*\[Nu]^2)+\[Kappa]p^2*(165/8-(165*\[Nu])/2+(435*\[Nu]^2)/2)+\[Kappa]p*(165/4+\[Delta]*\[Kappa]m*(165/4-(165*\[Nu])/2)-(165*\[Nu])/2+270*\[Nu]^2))*\[Chi]p^4))/j$bar^3+(Pi*((\[Delta]*\[Kappa]m*(439479/112-(135231*\[Nu])/56+(3171*\[Nu]^2)/16)+\[Kappa]p*(439479/112-(287355*\[Nu])/28+(326007*\[Nu]^2)/112-(801*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(45-180*\[Nu])+\[Delta]*\[Mu]m*(225/8-(225*\[Nu])/4)-(225*\[Delta]*\[Lambda]m*\[Nu])/2+\[Kappa]m^2*(45/2-90*\[Nu]-(675*\[Nu]^2)/4)+\[Mu]p*(225/8-(225*\[Nu])/2+(225*\[Nu]^2)/4)+\[Lambda]p*((-225*\[Nu])/2+225*\[Nu]^2)+\[Kappa]p^2*(45/2-90*\[Nu]+(1035*\[Nu]^2)/4)+\[Kappa]p*(45+\[Delta]*\[Kappa]m*(45-90*\[Nu])-270*\[Nu]+(1395*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(439479/56-(135231*\[Nu])/28+(3171*\[Nu]^2)/8)+\[Kappa]m*(439479/56-(287355*\[Nu])/14+(326007*\[Nu]^2)/56-(801*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*\[Mu]p*(225/2-225*\[Nu])+\[Delta]*\[Kappa]m^2*(90-180*\[Nu])+\[Delta]*\[Kappa]p^2*(90-180*\[Nu])-225*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(225/2-450*\[Nu]+225*\[Nu]^2)+\[Lambda]m*(-225*\[Nu]+450*\[Nu]^2)+\[Kappa]m*(180-900*\[Nu]+720*\[Nu]^2)+\[Kappa]p*(\[Delta]*(180-540*\[Nu])+\[Kappa]m*(180-720*\[Nu]+360*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(439479/112-(135231*\[Nu])/56+(3171*\[Nu]^2)/16)+\[Kappa]p*(439479/112-(287355*\[Nu])/28+(326007*\[Nu]^2)/112-(801*\[Nu]^3)/8)+(\[Delta]*\[Kappa]m*(270-540*\[Nu])+\[Delta]*\[Mu]m*(675/4-(675*\[Nu])/2)+\[Kappa]p*(270+\[Delta]*\[Kappa]m*(270-540*\[Nu])-1080*\[Nu]-315*\[Nu]^2)+\[Kappa]p^2*(135-540*\[Nu]-(315*\[Nu]^2)/2)+\[Mu]p*(675/4-675*\[Nu]+(675*\[Nu]^2)/2)+\[Kappa]m^2*(135-540*\[Nu]+(1395*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(180-540*\[Nu])+\[Delta]*\[Mu]p*(225/2-225*\[Nu])+\[Delta]*\[Kappa]m^2*(90-180*\[Nu])+\[Delta]*\[Kappa]p^2*(90-180*\[Nu])+225*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(225*\[Nu]-450*\[Nu]^2)+\[Mu]m*(225/2-450*\[Nu]+225*\[Nu]^2)+\[Kappa]p*(\[Delta]*(180-180*\[Nu])+\[Kappa]m*(180-720*\[Nu]+360*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+(45*\[Delta]*\[Kappa]m+\[Delta]*\[Mu]m*(225/8-(225*\[Nu])/4)+(225*\[Delta]*\[Lambda]m*\[Nu])/2+\[Lambda]p*((225*\[Nu])/2-225*\[Nu]^2)+\[Kappa]m^2*(45/2-90*\[Nu]-(675*\[Nu]^2)/4)+\[Mu]p*(225/8-(225*\[Nu])/2+(225*\[Nu]^2)/4)+\[Kappa]p^2*(45/2-90*\[Nu]+(1035*\[Nu]^2)/4)+\[Kappa]p*(45+\[Delta]*\[Kappa]m*(45-90*\[Nu])-90*\[Nu]+(675*\[Nu]^2)/2))*\[Chi]p^4))/j$bar^2+((\[Delta]*\[Kappa]m*(320345/56-(186565*\[Nu])/56+(955*\[Nu]^2)/4)+\[Kappa]p*(320345/56-(827255*\[Nu])/56+(108105*\[Nu]^2)/28-(215*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(295/4-295*\[Nu])+\[Delta]*\[Mu]m*(325/8-(325*\[Nu])/4)-(325*\[Delta]*\[Lambda]m*\[Nu])/2+\[Kappa]m^2*(295/8-(295*\[Nu])/2-(975*\[Nu]^2)/4)+\[Mu]p*(325/8-(325*\[Nu])/2+(325*\[Nu]^2)/4)+\[Lambda]p*((-325*\[Nu])/2+325*\[Nu]^2)+\[Kappa]p^2*(295/8-(295*\[Nu])/2+(1565*\[Nu]^2)/4)+\[Kappa]p*(295/4+\[Delta]*\[Kappa]m*(295/4-(295*\[Nu])/2)-(885*\[Nu])/2+(2155*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(320345/28-(186565*\[Nu])/28+(955*\[Nu]^2)/2)+\[Kappa]m*(320345/28-(827255*\[Nu])/28+(108105*\[Nu]^2)/14-215*\[Nu]^3))*\[Chi]m+(\[Delta]*\[Mu]p*(325/2-325*\[Nu])+\[Delta]*\[Kappa]m^2*(295/2-295*\[Nu])+\[Delta]*\[Kappa]p^2*(295/2-295*\[Nu])-325*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(325/2-650*\[Nu]+325*\[Nu]^2)+\[Lambda]m*(-325*\[Nu]+650*\[Nu]^2)+\[Kappa]m*(295-1475*\[Nu]+1180*\[Nu]^2)+\[Kappa]p*(\[Delta]*(295-885*\[Nu])+\[Kappa]m*(295-1180*\[Nu]+590*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(320345/56-(186565*\[Nu])/56+(955*\[Nu]^2)/4)+\[Kappa]p*(320345/56-(827255*\[Nu])/56+(108105*\[Nu]^2)/28-(215*\[Nu]^3)/2)+(\[Delta]*\[Kappa]m*(885/2-885*\[Nu])+\[Delta]*\[Mu]m*(975/4-(975*\[Nu])/2)+\[Kappa]p*(885/2+\[Delta]*\[Kappa]m*(885/2-885*\[Nu])-1770*\[Nu]-385*\[Nu]^2)+\[Kappa]p^2*(885/4-885*\[Nu]-(385*\[Nu]^2)/2)+\[Mu]p*(975/4-975*\[Nu]+(975*\[Nu]^2)/2)+\[Kappa]m^2*(885/4-885*\[Nu]+(2155*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(295-885*\[Nu])+\[Delta]*\[Mu]p*(325/2-325*\[Nu])+\[Delta]*\[Kappa]m^2*(295/2-295*\[Nu])+\[Delta]*\[Kappa]p^2*(295/2-295*\[Nu])+325*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(325*\[Nu]-650*\[Nu]^2)+\[Mu]m*(325/2-650*\[Nu]+325*\[Nu]^2)+\[Kappa]p*(\[Delta]*(295-295*\[Nu])+\[Kappa]m*(295-1180*\[Nu]+590*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((295*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(325/8-(325*\[Nu])/4)+(325*\[Delta]*\[Lambda]m*\[Nu])/2+\[Lambda]p*((325*\[Nu])/2-325*\[Nu]^2)+\[Kappa]m^2*(295/8-(295*\[Nu])/2-(975*\[Nu]^2)/4)+\[Mu]p*(325/8-(325*\[Nu])/2+(325*\[Nu]^2)/4)+\[Kappa]p^2*(295/8-(295*\[Nu])/2+(1565*\[Nu]^2)/4)+\[Kappa]p*(295/4+\[Delta]*\[Kappa]m*(295/4-(295*\[Nu])/2)-(295*\[Nu])/2+(975*\[Nu]^2)/2))*\[Chi]p^4)/j$bar^(5/2)+((\[Delta]*\[Kappa]m*(170999/28-(213449*\[Nu])/56+(2581*\[Nu]^2)/8)+\[Kappa]p*(170999/28-(897445*\[Nu])/56+(259733*\[Nu]^2)/56-(667*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(271/4-271*\[Nu])+\[Delta]*\[Mu]m*(351/8-(351*\[Nu])/4)-(351*\[Delta]*\[Lambda]m*\[Nu])/2+\[Kappa]m^2*(271/8-(271*\[Nu])/2-(1053*\[Nu]^2)/4)+\[Mu]p*(351/8-(351*\[Nu])/2+(351*\[Nu]^2)/4)+\[Lambda]p*((-351*\[Nu])/2+351*\[Nu]^2)+\[Kappa]p^2*(271/8-(271*\[Nu])/2+(1595*\[Nu]^2)/4)+\[Kappa]p*(271/4+\[Delta]*\[Kappa]m*(271/4-(271*\[Nu])/2)-(813*\[Nu])/2+(2137*\[Nu]^2)/2))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(170999/14-(213449*\[Nu])/28+(2581*\[Nu]^2)/4)+\[Kappa]m*(170999/14-(897445*\[Nu])/28+(259733*\[Nu]^2)/28-(667*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*\[Mu]p*(351/2-351*\[Nu])+\[Delta]*\[Kappa]m^2*(271/2-271*\[Nu])+\[Delta]*\[Kappa]p^2*(271/2-271*\[Nu])-351*\[Delta]*\[Lambda]p*\[Nu]+\[Mu]m*(351/2-702*\[Nu]+351*\[Nu]^2)+\[Lambda]m*(-351*\[Nu]+702*\[Nu]^2)+\[Kappa]m*(271-1355*\[Nu]+1084*\[Nu]^2)+\[Kappa]p*(\[Delta]*(271-813*\[Nu])+\[Kappa]m*(271-1084*\[Nu]+542*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(170999/28-(213449*\[Nu])/56+(2581*\[Nu]^2)/8)+\[Kappa]p*(170999/28-(897445*\[Nu])/56+(259733*\[Nu]^2)/56-(667*\[Nu]^3)/4)+(\[Delta]*\[Kappa]m*(813/2-813*\[Nu])+\[Delta]*\[Mu]m*(1053/4-(1053*\[Nu])/2)+\[Kappa]p*(813/2+\[Delta]*\[Kappa]m*(813/2-813*\[Nu])-1626*\[Nu]-511*\[Nu]^2)+\[Kappa]p^2*(813/4-813*\[Nu]-(511*\[Nu]^2)/2)+\[Mu]p*(1053/4-1053*\[Nu]+(1053*\[Nu]^2)/2)+\[Kappa]m^2*(813/4-813*\[Nu]+(2137*\[Nu]^2)/2))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(271-813*\[Nu])+\[Delta]*\[Mu]p*(351/2-351*\[Nu])+\[Delta]*\[Kappa]m^2*(271/2-271*\[Nu])+\[Delta]*\[Kappa]p^2*(271/2-271*\[Nu])+351*\[Delta]*\[Lambda]p*\[Nu]+\[Lambda]m*(351*\[Nu]-702*\[Nu]^2)+\[Mu]m*(351/2-702*\[Nu]+351*\[Nu]^2)+\[Kappa]p*(\[Delta]*(271-271*\[Nu])+\[Kappa]m*(271-1084*\[Nu]+542*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((271*\[Delta]*\[Kappa]m)/4+\[Delta]*\[Mu]m*(351/8-(351*\[Nu])/4)+(351*\[Delta]*\[Lambda]m*\[Nu])/2+\[Lambda]p*((351*\[Nu])/2-351*\[Nu]^2)+\[Kappa]m^2*(271/8-(271*\[Nu])/2-(1053*\[Nu]^2)/4)+\[Mu]p*(351/8-(351*\[Nu])/2+(351*\[Nu]^2)/4)+\[Kappa]p^2*(271/8-(271*\[Nu])/2+(1595*\[Nu]^2)/4)+\[Kappa]p*(271/4+\[Delta]*\[Kappa]m*(271/4-(271*\[Nu])/2)-(271*\[Nu])/2+(1053*\[Nu]^2)/2))*\[Chi]p^4)/j$bar^(3/2)))/(1+j$bar)^3+2*((\[CurlyEpsilon]$bar^2*(((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]m^2+(3*\[Delta]*\[Kappa]p+\[Kappa]m*(3-6*\[Nu]))*\[Chi]m*\[Chi]p+((3*\[Delta]*\[Kappa]m)/2+\[Kappa]p*(3/2-3*\[Nu]))*\[Chi]p^2))/j$bar^2+\[CurlyEpsilon]$bar^3*(((\[Delta]*\[Kappa]m*(21/2-(15*\[Nu])/4)+\[Kappa]p*(21/2-(99*\[Nu])/4+(9*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(21-(15*\[Nu])/2)+\[Kappa]m*(21-(99*\[Nu])/2+9*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(21/2-(15*\[Nu])/4)+\[Kappa]p*(21/2-(99*\[Nu])/4+(9*\[Nu]^2)/2))*\[Chi]p^2)/j$bar^2+((\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(90-(45*\[Nu])/2)+\[Kappa]m*(90-(405*\[Nu])/2+15*\[Nu]^2))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(45-(45*\[Nu])/4)+\[Kappa]p*(45-(405*\[Nu])/4+(15*\[Nu]^2)/2))*\[Chi]p^2)/j$bar^3)+\[CurlyEpsilon]$bar^(7/2)*(((\[Delta]*\[Lambda]p*(-15+15*\[Nu])+\[Lambda]m*(-15+45*\[Nu])+\[Delta]*\[Kappa]p*(-45+135*\[Nu])+\[Kappa]m*(-45+225*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-45+45*\[Nu])+\[Lambda]p*(-45+135*\[Nu])+\[Delta]*\[Kappa]m*(-135+270*\[Nu])+\[Kappa]p*(-135+540*\[Nu]-90*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Lambda]p*(-45+45*\[Nu])+\[Delta]*\[Kappa]p*(-135+135*\[Nu])+\[Lambda]m*(-45+135*\[Nu])+\[Kappa]m*(-135+405*\[Nu]-180*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(-45*\[Delta]*\[Kappa]m+\[Delta]*\[Lambda]m*(-15+15*\[Nu])+\[Lambda]p*(-15+45*\[Nu])+\[Kappa]p*(-45+90*\[Nu]-90*\[Nu]^2))*\[Chi]p^3)/j$bar^(7/2)+((\[Delta]*\[Lambda]p*(-6+6*\[Nu])+\[Lambda]m*(-6+18*\[Nu])+\[Delta]*\[Kappa]p*(-6+30*\[Nu])+\[Kappa]m*(-6+42*\[Nu]))*\[Chi]m^3+(\[Delta]*\[Lambda]m*(-18+18*\[Nu])+\[Delta]*\[Kappa]m*(-18+54*\[Nu])+\[Lambda]p*(-18+54*\[Nu])+\[Kappa]p*(-18+90*\[Nu]-24*\[Nu]^2))*\[Chi]m^2*\[Chi]p+(\[Delta]*\[Kappa]p*(-18+18*\[Nu])+\[Delta]*\[Lambda]p*(-18+18*\[Nu])+\[Lambda]m*(-18+54*\[Nu])+\[Kappa]m*(-18+54*\[Nu]-48*\[Nu]^2))*\[Chi]m*\[Chi]p^2+(\[Delta]*\[Kappa]m*(-6-6*\[Nu])+\[Delta]*\[Lambda]m*(-6+6*\[Nu])+\[Lambda]p*(-6+18*\[Nu])+\[Kappa]p*(-6+6*\[Nu]-24*\[Nu]^2))*\[Chi]p^3)/j$bar^(5/2))+\[CurlyEpsilon]$bar^4*(((\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]m^2+(\[Delta]*\[Kappa]p*(459/16-(537*\[Nu])/16+(33*\[Nu]^2)/4)+\[Kappa]m*(459/16-(1455*\[Nu])/16+(243*\[Nu]^2)/4-9*\[Nu]^3))*\[Chi]m*\[Chi]p+(\[Delta]*\[Kappa]m*(459/32-(537*\[Nu])/32+(33*\[Nu]^2)/8)+\[Kappa]p*(459/32-(1455*\[Nu])/32+(243*\[Nu]^2)/8-(9*\[Nu]^3)/2))*\[Chi]p^2)/j$bar^2+((\[Delta]*\[Kappa]m*(41325/112-(31305*\[Nu])/112+(255*\[Nu]^2)/8)+\[Kappa]p*(41325/112-(113955*\[Nu])/112+(21165*\[Nu]^2)/56-(75*\[Nu]^3)/4))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/2)+\[Delta]*\[Mu]m*(45/16-(45*\[Nu])/8)-(45*\[Delta]*\[Lambda]m*\[Nu])/4+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(135*\[Nu]^2)/8)+\[Mu]p*(45/16-(45*\[Nu])/4+(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(165*\[Nu]^2)/8)+\[Lambda]p*((-45*\[Nu])/4+(45*\[Nu]^2)/2)+\[Kappa]p*(15/8+\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/4)-(45*\[Nu])/4+(195*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(41325/56-(31305*\[Nu])/56+(255*\[Nu]^2)/4)+\[Kappa]m*(41325/56-(113955*\[Nu])/56+(21165*\[Nu]^2)/28-(75*\[Nu]^3)/2))*\[Chi]m+(\[Delta]*\[Mu]p*(45/4-(45*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(15/4-(15*\[Nu])/2)-(45*\[Delta]*\[Lambda]p*\[Nu])/2+\[Mu]m*(45/4-45*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]m*(15/2-(75*\[Nu])/2+30*\[Nu]^2)+\[Lambda]m*((-45*\[Nu])/2+45*\[Nu]^2)+\[Kappa]p*(\[Delta]*(15/2-(45*\[Nu])/2)+\[Kappa]m*(15/2-30*\[Nu]+15*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(41325/112-(31305*\[Nu])/112+(255*\[Nu]^2)/8)+\[Kappa]p*(41325/112-(113955*\[Nu])/112+(21165*\[Nu]^2)/56-(75*\[Nu]^3)/4)+(\[Delta]*\[Mu]m*(135/8-(135*\[Nu])/4)+\[Delta]*\[Kappa]m*(45/4-(45*\[Nu])/2)+\[Kappa]p*(45/4+\[Delta]*\[Kappa]m*(45/4-(45*\[Nu])/2)-45*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(45/8-(45*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(135/8-(135*\[Nu])/2+(135*\[Nu]^2)/4)+\[Kappa]m^2*(45/8-(45*\[Nu])/2+(195*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(15/2-(45*\[Nu])/2)+\[Delta]*\[Mu]p*(45/4-(45*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(15/4-(15*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(15/4-(15*\[Nu])/2)+(45*\[Delta]*\[Lambda]p*\[Nu])/2+\[Lambda]m*((45*\[Nu])/2-45*\[Nu]^2)+\[Mu]m*(45/4-45*\[Nu]+(45*\[Nu]^2)/2)+\[Kappa]p*(\[Delta]*(15/2-(15*\[Nu])/2)+\[Kappa]m*(15/2-30*\[Nu]+15*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((15*\[Delta]*\[Kappa]m)/8+\[Delta]*\[Mu]m*(45/16-(45*\[Nu])/8)+(45*\[Delta]*\[Lambda]m*\[Nu])/4+\[Lambda]p*((45*\[Nu])/4-(45*\[Nu]^2)/2)+\[Kappa]m^2*(15/16-(15*\[Nu])/4-(135*\[Nu]^2)/8)+\[Mu]p*(45/16-(45*\[Nu])/4+(45*\[Nu]^2)/8)+\[Kappa]p^2*(15/16-(15*\[Nu])/4+(165*\[Nu]^2)/8)+\[Kappa]p*(15/8+\[Delta]*\[Kappa]m*(15/8-(15*\[Nu])/4)-(15*\[Nu])/4+(135*\[Nu]^2)/4))*\[Chi]p^4)/j$bar^3+((\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8))*\[Chi]m^2+(\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/2)+\[Delta]*\[Mu]m*(105/16-(105*\[Nu])/8)-(105*\[Delta]*\[Lambda]m*\[Nu])/4+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Lambda]p*((-105*\[Nu])/4+(105*\[Nu]^2)/2)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8+\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/4)-(315*\[Nu])/4+(735*\[Nu]^2)/4))*\[Chi]m^4+((\[Delta]*\[Kappa]p*(29895/16-(16635*\[Nu])/16+(525*\[Nu]^2)/8)+\[Kappa]m*(29895/16-(76425*\[Nu])/16+(9315*\[Nu]^2)/8-(105*\[Nu]^3)/4))*\[Chi]m+(\[Delta]*\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Mu]p*(105/4-(105*\[Nu])/2)-(105*\[Delta]*\[Lambda]p*\[Nu])/2+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Lambda]m*((-105*\[Nu])/2+105*\[Nu]^2)+\[Kappa]m*(105/2-(525*\[Nu])/2+210*\[Nu]^2)+\[Kappa]p*(\[Delta]*(105/2-(315*\[Nu])/2)+\[Kappa]m*(105/2-210*\[Nu]+105*\[Nu]^2)))*\[Chi]m^3)*\[Chi]p+(\[Delta]*\[Kappa]m*(29895/32-(16635*\[Nu])/32+(525*\[Nu]^2)/16)+\[Kappa]p*(29895/32-(76425*\[Nu])/32+(9315*\[Nu]^2)/16-(105*\[Nu]^3)/8)+(\[Delta]*\[Kappa]m*(315/4-(315*\[Nu])/2)+\[Delta]*\[Mu]m*(315/8-(315*\[Nu])/4)+\[Kappa]p*(315/4+\[Delta]*\[Kappa]m*(315/4-(315*\[Nu])/2)-315*\[Nu]-(105*\[Nu]^2)/2)+\[Kappa]p^2*(315/8-(315*\[Nu])/2-(105*\[Nu]^2)/4)+\[Mu]p*(315/8-(315*\[Nu])/2+(315*\[Nu]^2)/4)+\[Kappa]m^2*(315/8-(315*\[Nu])/2+(735*\[Nu]^2)/4))*\[Chi]m^2)*\[Chi]p^2+(\[Kappa]m*(105/2-(315*\[Nu])/2)+\[Delta]*\[Kappa]m^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Kappa]p^2*(105/4-(105*\[Nu])/2)+\[Delta]*\[Mu]p*(105/4-(105*\[Nu])/2)+(105*\[Delta]*\[Lambda]p*\[Nu])/2+\[Lambda]m*((105*\[Nu])/2-105*\[Nu]^2)+\[Mu]m*(105/4-105*\[Nu]+(105*\[Nu]^2)/2)+\[Kappa]p*(\[Delta]*(105/2-(105*\[Nu])/2)+\[Kappa]m*(105/2-210*\[Nu]+105*\[Nu]^2)))*\[Chi]m*\[Chi]p^3+((105*\[Delta]*\[Kappa]m)/8+\[Delta]*\[Mu]m*(105/16-(105*\[Nu])/8)+(105*\[Delta]*\[Lambda]m*\[Nu])/4+\[Lambda]p*((105*\[Nu])/4-(105*\[Nu]^2)/2)+\[Kappa]m^2*(105/16-(105*\[Nu])/4-(315*\[Nu]^2)/8)+\[Mu]p*(105/16-(105*\[Nu])/4+(105*\[Nu]^2)/8)+\[Kappa]p^2*(105/16-(105*\[Nu])/4+(525*\[Nu]^2)/8)+\[Kappa]p*(105/8+\[Delta]*\[Kappa]m*(105/8-(105*\[Nu])/4)-(105*\[Nu])/4+(315*\[Nu]^2)/4))*\[Chi]p^4)/j$bar^4))*ArcTan[1/Sqrt[j$bar]];


(* ::Text:: *)
(*The following expression is to be compared to Eq. (8.10)-(8.12) of the paper*)


\[Chi]$loc$\[CurlyEpsilon]j$bar = \[Chi]$pp$loc$\[CurlyEpsilon]j$bar+\[Chi]$S1$\[CurlyEpsilon]j$bar+\[Chi]$S2$\[CurlyEpsilon]j$bar+\[Chi]$S3$\[CurlyEpsilon]j$bar+\[Chi]$S4$\[CurlyEpsilon]j$bar+\[Chi]$SID$\[CurlyEpsilon]j$bar;

